An Equilibrating Parton Shower for Jet Quenching and Medium Response

In the weak-coupling approach, thermalization of the quark-gluon plasma and the evolution of jet-like perturbations in the medium can be described by the same underlying QCD effective kinetic theory (EKT). In this work, we show how the EKT reduces to the standard energy-loss and angular-broadening evolution of jet-quenching in the high-energy regime, while providing a consistent description near the thermal scales. Building on this, we derive a parton shower directly from EKT that reproduces the full linearized Boltzmann equation, combining elastic and inelastic collisions to capture both hard-parton energy loss and thermal equilibration on an equal footing. This shower lets us extend EKT to inhomogeneous perturbations, connecting jet evolution to the medium's hydrodynamic response, including wakes, Mach cones, and multi-particle correlations.

==> anc/data/gluon_shower_2d_L100fm.txt <==
# p_center theta_center dN/dpdtheta error
0.011056456484794617 0.0320570678937734 0.0 0.0
0.011056456484794617 0.09617120368132019 0.0 0.0
0.011056456484794617 0.16028533946886697 0.0 0.0
0.011056456484794617 0.2243994752564138 0.0 0.0
0.011056456484794617 0.28851361104396056 0.0 0.0
0.011056456484794617 0.3526277468315074 0.0 0.0
0.011056456484794617 0.4167418826190542 0.0 0.0
0.011056456484794617 0.48085601840660097 0.0 0.0
0.011056456484794617 0.5449701541941478 0.0 0.0
0.011056456484794617 0.6090842899816946 0.0 0.0
0.011056456484794617 0.6731984257692414 0.0 0.0
0.011056456484794617 0.7373125615567881 0.0 0.0
0.011056456484794617 0.8014266973443349 0.0 0.0
0.011056456484794617 0.8655408331318818 0.0 0.0
0.011056456484794617 0.9296549689194286 0.0 0.0
0.011056456484794617 0.9937691047069753 0.0 0.0
0.011056456484794617 1.057883240494522 0.0 0.0
0.011056456484794617 1.121997376282069 0.0 0.0
0.011056456484794617 1.186111512069616 0.0 0.0
0.011056456484794617 1.2502256478571625 0.0 0.0
0.011056456484794617 1.3143397836447095 0.0 0.0
0.011056456484794617 1.378453919432256 0.0 0.0
0.011056456484794617 1.442568055219803 0.0 0.0
0.011056456484794617 1.5066821910073496 0.0 0.0
0.011056456484794617 1.5707963267948966 0.0 0.0
0.011056456484794617 1.6349104625824435 0.0 0.0
0.011056456484794617 1.69902459836999 0.0 0.0
0.011056456484794617 1.763138734157537 0.0 0.0
0.011056456484794617 1.8272528699450836 0.0 0.0
0.011056456484794617 1.8913670057326306 0.0 0.0
0.011056456484794617 1.9554811415201772 0.0 0.0
0.011056456484794617 2.019595277307724 0.0 0.0
0.011056456484794617 2.0837094130952707 0.0 0.0
0.011056456484794617 2.1478235488828177 0.0 0.0
0.011056456484794617 2.2119376846703647 0.0 0.0
0.011056456484794617 2.276051820457911 0.0 0.0
0.011056456484794617 2.340165956245458 0.0 0.0
0.011056456484794617 2.404280092033005 0.0 0.0
0.011056456484794617 2.4683942278205517 0.0 0.0
0.011056456484794617 2.5325083636080983 0.0 0.0
0.011056456484794617 2.5966224993956453 0.0 0.0
0.011056456484794617 2.6607366351831923 0.0 0.0
0.011056456484794617 2.724850770970739 0.0 0.0
0.011056456484794617 2.788964906758286 0.0 0.0
0.011056456484794617 2.8530790425458328 0.0 0.0
0.011056456484794617 2.9171931783333793 0.0 0.0
0.011056456484794617 2.981307314120926 0.0 0.0
0.011056456484794617 3.045421449908473 0.0 0.0
0.011056456484794617 3.10953558569602 0.0 0.0
0.013392589515236768 0.0320570678937734 0.0 0.0
0.013392589515236768 0.09617120368132019 0.0 0.0
0.013392589515236768 0.16028533946886697 0.0 0.0
0.013392589515236768 0.2243994752564138 0.0 0.0
0.013392589515236768 0.28851361104396056 0.0 0.0
0.013392589515236768 0.3526277468315074 0.0 0.0
0.013392589515236768 0.4167418826190542 0.0 0.0
0.013392589515236768 0.48085601840660097 0.0 0.0
0.013392589515236768 0.5449701541941478 0.0 0.0
0.013392589515236768 0.6090842899816946 0.0 0.0
0.013392589515236768 0.6731984257692414 0.0 0.0
0.013392589515236768 0.7373125615567881 0.0 0.0
0.013392589515236768 0.8014266973443349 0.0 0.0
0.013392589515236768 0.8655408331318818 0.0 0.0
0.013392589515236768 0.9296549689194286 0.0 0.0
0.013392589515236768 0.9937691047069753 0.0 0.0
0.013392589515236768 1.057883240494522 0.0 0.0
0.013392589515236768 1.121997376282069 0.0 0.0
0.013392589515236768 1.186111512069616 0.0 0.0
0.013392589515236768 1.2502256478571625 0.0 0.0
0.013392589515236768 1.3143397836447095 0.0 0.0
0.013392589515236768 1.378453919432256 0.0 0.0
0.013392589515236768 1.442568055219803 0.0 0.0
0.013392589515236768 1.5066821910073496 0.0 0.0
0.013392589515236768 1.5707963267948966 0.0 0.0
0.013392589515236768 1.6349104625824435 0.0 0.0
0.013392589515236768 1.69902459836999 0.0 0.0
0.013392589515236768 1.763138734157537 0.0 0.0
0.013392589515236768 1.8272528699450836 0.0 0.0
0.013392589515236768 1.8913670057326306 0.0 0.0
0.013392589515236768 1.9554811415201772 0.0 0.0
0.013392589515236768 2.019595277307724 0.0 0.0
0.013392589515236768 2.0837094130952707 0.0 0.0
0.013392589515236768 2.1478235488828177 -0.015235475398114578 0.015235475398114578
0.013392589515236768 2.2119376846703647 0.0 0.0
0.013392589515236768 2.276051820457911 0.0 0.0
0.013392589515236768 2.340165956245458 0.0 0.0
0.013392589515236768 2.404280092033005 0.0 0.0
0.013392589515236768 2.4683942278205517 0.0 0.0
0.013392589515236768 2.5325083636080983 0.0 0.0
0.013392589515236768 2.5966224993956453 0.0 0.0
0.013392589515236768 2.6607366351831923 -0.015235475398114472 0.015235475398114472
0.013392589515236768 2.724850770970739 0.0 0.0
0.013392589515236768 2.788964906758286 0.0 0.0
0.013392589515236768 2.8530790425458328 0.0 0.0
0.013392589515236768 2.9171931783333793 0.0 0.0
0.013392589515236768 2.981307314120926 0.0 0.0
0.013392589515236768 3.045421449908473 0.0 0.0
0.013392589515236768 3.10953558569602 0.0 0.0
0.01622232712354963 0.0320570678937734 0.0 0.0
0.01622232712354963 0.09617120368132019 0.0 0.0
0.01622232712354963 0.16028533946886697 0.0 0.0
0.01622232712354963 0.2243994752564138 0.0 0.0
0.01622232712354963 0.28851361104396056 0.0 0.0
0.01622232712354963 0.3526277468315074 0.0 0.0
0.01622232712354963 0.4167418826190542 0.0 0.0
0.01622232712354963 0.48085601840660097 0.0 0.0
0.01622232712354963 0.5449701541941478 0.0 0.0
0.01622232712354963 0.6090842899816946 0.0 0.0
0.01622232712354963 0.6731984257692414 0.0 0.0
0.01622232712354963 0.7373125615567881 0.0 0.0
0.01622232712354963 0.8014266973443349 0.0 0.0
0.01622232712354963 0.8655408331318818 0.0 0.0
0.01622232712354963 0.9296549689194286 0.0 0.0
0.01622232712354963 0.9937691047069753 0.0 0.0
0.01622232712354963 1.057883240494522 0.0 0.0
0.01622232712354963 1.121997376282069 0.0 0.0
0.01622232712354963 1.186111512069616 0.0 0.0
0.01622232712354963 1.2502256478571625 0.0 0.0
0.01622232712354963 1.3143397836447095 0.0 0.0
0.01622232712354963 1.378453919432256 0.0 0.0
0.01622232712354963 1.442568055219803 -0.012577879025767544 0.012577879025767544
0.01622232712354963 1.5066821910073496 -0.012577879025767544 0.012577879025767544
0.01622232712354963 1.5707963267948966 0.0 0.0
0.01622232712354963 1.6349104625824435 0.0 0.0
0.01622232712354963 1.69902459836999 0.0 0.0
0.01622232712354963 1.763138734157537 0.0 0.0
0.01622232712354963 1.8272528699450836 0.0 0.0
0.01622232712354963 1.8913670057326306 0.0 0.0
0.01622232712354963 1.9554811415201772 0.0 0.0
0.01622232712354963 2.019595277307724 0.0 0.0
0.01622232712354963 2.0837094130952707 -0.0125778790257675 0.0125778790257675
0.01622232712354963 2.1478235488828177 -0.012577879025767588 0.012577879025767588
0.01622232712354963 2.2119376846703647 0.0 0.0
0.01622232712354963 2.276051820457911 0.0 0.0
0.01622232712354963 2.340165956245458 0.0 0.0
0.01622232712354963 2.404280092033005 0.0 0.0
0.01622232712354963 2.4683942278205517 -0.012577879025767588 0.012577879025767588
0.01622232712354963 2.5325083636080983 0.0 0.0
0.01622232712354963 2.5966224993956453 0.0 0.0
0.01622232712354963 2.6607366351831923 0.0 0.0
0.01622232712354963 2.724850770970739 0.0 0.0
0.01622232712354963 2.788964906758286 -0.012577879025767588 0.012577879025767588
0.01622232712354963 2.8530790425458328 0.0 0.0
0.01622232712354963 2.9171931783333793 0.0 0.0
0.01622232712354963 2.981307314120926 0.0 0.0
0.01622232712354963 3.045421449908473 0.0 0.0
0.01622232712354963 3.10953558569602 0.0 0.0
0.019649963661176363 0.0320570678937734 0.0 0.0
0.019649963661176363 0.09617120368132019 0.0 0.0
0.019649963661176363 0.16028533946886697 0.0 0.0
0.019649963661176363 0.2243994752564138 0.0 0.0
0.019649963661176363 0.28851361104396056 0.0 0.0
0.019649963661176363 0.3526277468315074 0.0 0.0
0.019649963661176363 0.4167418826190542 0.0 0.0
0.019649963661176363 0.48085601840660097 0.0 0.0
0.019649963661176363 0.5449701541941478 0.0 0.0
0.019649963661176363 0.6090842899816946 0.0 0.0
0.019649963661176363 0.6731984257692414 0.0 0.0
0.019649963661176363 0.7373125615567881 0.0 0.0
0.019649963661176363 0.8014266973443349 0.0 0.0
0.019649963661176363 0.8655408331318818 0.0 0.0
0.019649963661176363 0.9296549689194286 0.0 0.0
0.019649963661176363 0.9937691047069753 0.0 0.0
0.019649963661176363 1.057883240494522 0.0 0.0
0.019649963661176363 1.121997376282069 0.0 0.0
0.019649963661176363 1.186111512069616 0.0 0.0
0.019649963661176363 1.2502256478571625 0.0 0.0
0.019649963661176363 1.3143397836447095 0.0 0.0
0.019649963661176363 1.378453919432256 -0.010383859817490423 0.010383859817490423
0.019649963661176363 1.442568055219803 0.0 0.0
0.019649963661176363 1.5066821910073496 0.0 0.0
0.019649963661176363 1.5707963267948966 0.0 0.0
0.019649963661176363 1.6349104625824435 0.0 0.0
0.019649963661176363 1.69902459836999 0.0 0.0
0.019649963661176363 1.763138734157537 0.0 0.0
0.019649963661176363 1.8272528699450836 0.0 0.0
0.019649963661176363 1.8913670057326306 0.0 0.0
0.019649963661176363 1.9554811415201772 0.0 0.0
0.019649963661176363 2.019595277307724 -0.010383859817490423 0.010383859817490423
0.019649963661176363 2.0837094130952707 -0.010383859817490388 0.010383859817490388
0.019649963661176363 2.1478235488828177 -0.02076771963498092 0.014684995383676017
0.019649963661176363 2.2119376846703647 0.0 0.0
0.019649963661176363 2.276051820457911 0.0 0.0
0.019649963661176363 2.340165956245458 0.0 0.0
0.019649963661176363 2.404280092033005 -0.020767719634980777 0.014684995383675917
0.019649963661176363 2.4683942278205517 -0.01038385981749046 0.01038385981749046
0.019649963661176363 2.5325083636080983 0.0 0.0
0.019649963661176363 2.5966224993956453 -0.02076771963498092 0.014684995383676017
0.019649963661176363 2.6607366351831923 0.0 0.0
0.019649963661176363 2.724850770970739 0.0 0.0
0.019649963661176363 2.788964906758286 0.0 0.0
0.019649963661176363 2.8530790425458328 0.0 0.0
0.019649963661176363 2.9171931783333793 0.0 0.0
0.019649963661176363 2.981307314120926 0.0 0.0
0.019649963661176363 3.045421449908473 0.0 0.0
0.019649963661176363 3.10953558569602 0.0 0.0
0.023801829968342025 0.0320570678937734 0.0 0.0
0.023801829968342025 0.09617120368132019 0.0 0.0
0.023801829968342025 0.16028533946886697 0.0 0.0
0.023801829968342025 0.2243994752564138 0.0 0.0
0.023801829968342025 0.28851361104396056 0.0 0.0
0.023801829968342025 0.3526277468315074 0.0 0.0
0.023801829968342025 0.4167418826190542 0.0 0.0
0.023801829968342025 0.48085601840660097 0.0 0.0
0.023801829968342025 0.5449701541941478 0.0 0.0
0.023801829968342025 0.6090842899816946 0.0 0.0
0.023801829968342025 0.6731984257692414 0.0 0.0
0.023801829968342025 0.7373125615567881 0.0 0.0
0.023801829968342025 0.8014266973443349 0.0 0.0
0.023801829968342025 0.8655408331318818 0.0 0.0
0.023801829968342025 0.9296549689194286 0.0 0.0
0.023801829968342025 0.9937691047069753 0.0 0.0
0.023801829968342025 1.057883240494522 0.0 0.0
0.023801829968342025 1.121997376282069 0.0 0.0
0.023801829968342025 1.186111512069616 0.0 0.0
0.023801829968342025 1.2502256478571625 0.0 0.0
0.023801829968342025 1.3143397836447095 -0.008572553805645445 0.008572553805645445
0.023801829968342025 1.378453919432256 -0.008572553805645445 0.008572553805645445
0.023801829968342025 1.442568055219803 0.0 0.0
0.023801829968342025 1.5066821910073496 -0.025717661416936335 0.014848098741995844
0.023801829968342025 1.5707963267948966 0.0 0.0
0.023801829968342025 1.6349104625824435 -0.008572553805645445 0.008572553805645445
0.023801829968342025 1.69902459836999 -0.01714510761129089 0.012123421856116876
0.023801829968342025 1.763138734157537 -0.008572553805645445 0.008572553805645445
0.023801829968342025 1.8272528699450836 0.0 0.0
0.023801829968342025 1.8913670057326306 0.0 0.0
0.023801829968342025 1.9554811415201772 -0.008572553805645445 0.008572553805645445
0.023801829968342025 2.019595277307724 -0.01714510761129089 0.012123421856116876
0.023801829968342025 2.0837094130952707 0.0 0.0
0.023801829968342025 2.1478235488828177 -0.008572553805645472 0.008572553805645472
0.023801829968342025 2.2119376846703647 -0.008572553805645413 0.008572553805645413
0.023801829968342025 2.276051820457911 -0.025717661416936245 0.014848098741995792
0.023801829968342025 2.340165956245458 -0.03429021522258189 0.017145107611290945
0.023801829968342025 2.404280092033005 -0.017145107611290827 0.012123421856116834
0.023801829968342025 2.4683942278205517 -0.017145107611290945 0.012123421856116917
0.023801829968342025 2.5325083636080983 0.0 0.0
0.023801829968342025 2.5966224993956453 -0.017145107611290945 0.012123421856116917
0.023801829968342025 2.6607366351831923 -0.017145107611290827 0.012123421856116834
0.023801829968342025 2.724850770970739 -0.008572553805645413 0.008572553805645413
0.023801829968342025 2.788964906758286 -0.025717661416936422 0.014848098741995892
0.023801829968342025 2.8530790425458328 -0.008572553805645413 0.008572553805645413
0.023801829968342025 2.9171931783333793 0.0 0.0
0.023801829968342025 2.981307314120926 0.0 0.0
0.023801829968342025 3.045421449908473 -0.017145107611290945 0.012123421856116917
0.023801829968342025 3.10953558569602 0.0 0.0
0.02883094949234878 0.0320570678937734 0.0 0.0
0.02883094949234878 0.09617120368132019 0.0 0.0
0.02883094949234878 0.16028533946886697 0.0 0.0
0.02883094949234878 0.2243994752564138 0.0 0.0
0.02883094949234878 0.28851361104396056 0.0 0.0
0.02883094949234878 0.3526277468315074 0.0 0.0
0.02883094949234878 0.4167418826190542 0.0 0.0
0.02883094949234878 0.48085601840660097 0.0 0.0
0.02883094949234878 0.5449701541941478 0.0 0.0
0.02883094949234878 0.6090842899816946 0.0 0.0
0.02883094949234878 0.6731984257692414 0.0 0.0
0.02883094949234878 0.7373125615567881 0.0 0.0
0.02883094949234878 0.8014266973443349 0.0 0.0
0.02883094949234878 0.8655408331318818 0.0 0.0
0.02883094949234878 0.9296549689194286 0.0 0.0
0.02883094949234878 0.9937691047069753 0.0 0.0
0.02883094949234878 1.057883240494522 -0.0070772025087340665 0.0070772025087340665
0.02883094949234878 1.121997376282069 0.0 0.0
0.02883094949234878 1.186111512069616 0.0 0.0
0.02883094949234878 1.2502256478571625 -0.0070772025087340665 0.0070772025087340665
0.02883094949234878 1.3143397836447095 0.0 0.0
0.02883094949234878 1.378453919432256 -0.0212316075262022 0.012258074320581324
0.02883094949234878 1.442568055219803 -0.028308810034936266 0.014154405017468133
0.02883094949234878 1.5066821910073496 -0.0070772025087340665 0.0070772025087340665
0.02883094949234878 1.5707963267948966 -0.02123160752620213 0.012258074320581283
0.02883094949234878 1.6349104625824435 -0.014154405017468133 0.010008675771512609
0.02883094949234878 1.69902459836999 -0.0070772025087340665 0.0070772025087340665
0.02883094949234878 1.763138734157537 -0.014154405017468133 0.010008675771512609
0.02883094949234878 1.8272528699450836 -0.0212316075262022 0.012258074320581324
0.02883094949234878 1.8913670057326306 -0.0212316075262022 0.012258074320581324
0.02883094949234878 1.9554811415201772 0.0 0.0
0.02883094949234878 2.019595277307724 -0.0212316075262022 0.012258074320581324
0.02883094949234878 2.0837094130952707 -0.014154405017468086 0.010008675771512576
0.02883094949234878 2.1478235488828177 -0.03538601254367046 0.01582510590006148
0.02883094949234878 2.2119376846703647 -0.04246321505240425 0.017335534952743415
0.02883094949234878 2.276051820457911 -0.02123160752620213 0.012258074320581283
0.02883094949234878 2.340165956245458 -0.042463215052404545 0.017335534952743533
0.02883094949234878 2.404280092033005 -0.007077202508734043 0.007077202508734043
0.02883094949234878 2.4683942278205517 -0.014154405017468183 0.010008675771512645
0.02883094949234878 2.5325083636080983 -0.028308810034936172 0.014154405017468086
0.02883094949234878 2.5966224993956453 -0.014154405017468183 0.010008675771512645
0.02883094949234878 2.6607366351831923 -0.014154405017468086 0.010008675771512576
0.02883094949234878 2.724850770970739 -0.02123160752620213 0.012258074320581283
0.02883094949234878 2.788964906758286 -0.014154405017468183 0.010008675771512645
0.02883094949234878 2.8530790425458328 0.0 0.0
0.02883094949234878 2.9171931783333793 -0.007077202508734092 0.007077202508734092
0.02883094949234878 2.981307314120926 0.0 0.0
0.02883094949234878 3.045421449908473 0.0 0.0
0.02883094949234878 3.10953558569602 -0.007077202508734043 0.007077202508734043
0.03492267820314436 0.0320570678937734 0.0 0.0
0.03492267820314436 0.09617120368132019 0.0 0.0
0.03492267820314436 0.16028533946886697 0.0 0.0
0.03492267820314436 0.2243994752564138 0.0 0.0
0.03492267820314436 0.28851361104396056 0.0 0.0
0.03492267820314436 0.3526277468315074 0.0 0.0
0.03492267820314436 0.4167418826190542 0.0 0.0
0.03492267820314436 0.48085601840660097 0.0 0.0
0.03492267820314436 0.5449701541941478 0.0 0.0
0.03492267820314436 0.6090842899816946 0.0 0.0
0.03492267820314436 0.6731984257692414 0.0 0.0
0.03492267820314436 0.7373125615567881 0.0 0.0
0.03492267820314436 0.8014266973443349 0.0 0.0
0.03492267820314436 0.8655408331318818 -0.0058426924444203885 0.0058426924444203885
0.03492267820314436 0.9296549689194286 -0.0058426924444203885 0.0058426924444203885
0.03492267820314436 0.9937691047069753 0.0 0.0
0.03492267820314436 1.057883240494522 0.0 0.0
0.03492267820314436 1.121997376282069 0.0 0.0
0.03492267820314436 1.186111512069616 -0.017528077333261168 0.010119840166734912
0.03492267820314436 1.2502256478571625 0.0 0.0
0.03492267820314436 1.3143397836447095 -0.0058426924444203885 0.0058426924444203885
0.03492267820314436 1.378453919432256 -0.023370769777681554 0.011685384888840777
0.03492267820314436 1.442568055219803 0.0 0.0
0.03492267820314436 1.5066821910073496 -0.0058426924444203885 0.0058426924444203885
0.03492267820314436 1.5707963267948966 -0.023370769777681474 0.011685384888840737
0.03492267820314436 1.6349104625824435 -0.0058426924444203885 0.0058426924444203885
0.03492267820314436 1.69902459836999 -0.017528077333261168 0.010119840166734912
0.03492267820314436 1.763138734157537 -0.017528077333261168 0.010119840166734912
0.03492267820314436 1.8272528699450836 -0.04089884711094272 0.015458311194972424
0.03492267820314436 1.8913670057326306 -0.029213462222101944 0.013064657477348402
0.03492267820314436 1.9554811415201772 -0.017528077333261168 0.010119840166734912
0.03492267820314436 2.019595277307724 -0.04089884711094272 0.015458311194972424
0.03492267820314436 2.0837094130952707 -0.03505615466652221 0.014311615212844467
0.03492267820314436 2.1478235488828177 -0.04674153955536327 0.016525629791348306
0.03492267820314436 2.2119376846703647 -0.029213462222101846 0.013064657477348357
0.03492267820314436 2.276051820457911 -0.058426924444203686 0.018476215792225116
0.03492267820314436 2.340165956245458 -0.03505615466652245 0.014311615212844566
0.03492267820314436 2.404280092033005 -0.052584231999783314 0.01752807733326111
0.03492267820314436 2.4683942278205517 -0.04089884711094286 0.015458311194972473
0.03492267820314436 2.5325083636080983 -0.023370769777681474 0.011685384888840737
0.03492267820314436 2.5966224993956453 -0.0058426924444204085 0.0058426924444204085
0.03492267820314436 2.6607366351831923 -0.040898847110942584 0.01545831119497237
0.03492267820314436 2.724850770970739 -0.03505615466652221 0.014311615212844467
0.03492267820314436 2.788964906758286 -0.011685384888840817 0.008262814895674153
0.03492267820314436 2.8530790425458328 -0.011685384888840737 0.008262814895674096
0.03492267820314436 2.9171931783333793 0.0 0.0
0.03492267820314436 2.981307314120926 0.0 0.0
0.03492267820314436 3.045421449908473 -0.011685384888840817 0.008262814895674153
0.03492267820314436 3.10953558569602 -0.005842692444420369 0.005842692444420369
0.04230153617396588 0.0320570678937734 0.0 0.0
0.04230153617396588 0.09617120368132019 0.0 0.0
0.04230153617396588 0.16028533946886697 0.0 0.0
0.04230153617396588 0.2243994752564138 0.0 0.0
0.04230153617396588 0.28851361104396056 0.0 0.0
0.04230153617396588 0.3526277468315074 0.0 0.0
0.04230153617396588 0.4167418826190542 0.0 0.0
0.04230153617396588 0.48085601840660097 0.0 0.0
0.04230153617396588 0.5449701541941478 0.0 0.0
0.04230153617396588 0.6090842899816946 0.0 0.0
0.04230153617396588 0.6731984257692414 0.0 0.0
0.04230153617396588 0.7373125615567881 0.0 0.0
0.04230153617396588 0.8014266973443349 -0.004823523836990369 0.004823523836990369
0.04230153617396588 0.8655408331318818 0.0 0.0
0.04230153617396588 0.9296549689194286 0.0 0.0
0.04230153617396588 0.9937691047069753 -0.004823523836990378 0.004823523836990378
0.04230153617396588 1.057883240494522 -0.014470571510971135 0.008354588357186913
0.04230153617396588 1.121997376282069 -0.004823523836990361 0.004823523836990361
0.04230153617396588 1.186111512069616 -0.004823523836990378 0.004823523836990378
0.04230153617396588 1.2502256478571625 -0.009647047673980755 0.006821492828701702
0.04230153617396588 1.3143397836447095 -0.009647047673980755 0.006821492828701702
0.04230153617396588 1.378453919432256 -0.02411761918495189 0.010785727190601101
0.04230153617396588 1.442568055219803 -0.033764666858932646 0.0127618445156686
0.04230153617396588 1.5066821910073496 -0.0434117145329134 0.014470571510971137
0.04230153617396588 1.5707963267948966 -0.03858819069592289 0.013642985657403357
0.04230153617396588 1.6349104625824435 -0.028941143021942266 0.01181517216277809
0.04230153617396588 1.69902459836999 -0.028941143021942266 0.01181517216277809
0.04230153617396588 1.763138734157537 -0.04823523836990378 0.015253321673004338
0.04230153617396588 1.8272528699450836 -0.05305876220689416 0.01599781873463249
0.04230153617396588 1.8913670057326306 -0.033764666858932646 0.0127618445156686
0.04230153617396588 1.9554811415201772 -0.05305876220689416 0.01599781873463249
0.04230153617396588 2.019595277307724 -0.07717638139184604 0.019294095347961514
0.04230153617396588 2.0837094130952707 -0.057882286043884325 0.01670917671437377
0.04230153617396588 2.1478235488828177 -0.06270580988087512 0.017391462522691675
0.04230153617396588 2.2119376846703647 -0.08199990522883613 0.019887898267595842
0.04230153617396588 2.276051820457911 -0.10129400057679758 0.022104163099432163
0.04230153617396588 2.340165956245458 -0.04823523836990394 0.01525332167300439
0.04230153617396588 2.404280092033005 -0.0627058098808747 0.017391462522691553
0.04230153617396588 2.4683942278205517 -0.06270580988087512 0.017391462522691675
0.04230153617396588 2.5325083636080983 -0.0627058098808747 0.017391462522691553
0.04230153617396588 2.5966224993956453 -0.028941143021942367 0.01181517216277813
0.04230153617396588 2.6607366351831923 -0.057882286043884325 0.01670917671437377
0.04230153617396588 2.724850770970739 -0.05305876220689397 0.015997818734632428
0.04230153617396588 2.788964906758286 -0.009647047673980788 0.0068214928287017255
0.04230153617396588 2.8530790425458328 -0.03376466685893253 0.012761844515668554
0.04230153617396588 2.9171931783333793 -0.02411761918495197 0.010785727190601137
0.04230153617396588 2.981307314120926 -0.004823523836990361 0.004823523836990361
0.04230153617396588 3.045421449908473 -0.004823523836990394 0.004823523836990394
0.04230153617396588 3.10953558569602 0.0 0.0
0.05123948261551796 0.0320570678937734 0.0 0.0
0.05123948261551796 0.09617120368132019 0.0 0.0
0.05123948261551796 0.16028533946886697 0.0 0.0
0.05123948261551796 0.2243994752564138 0.0 0.0
0.05123948261551796 0.28851361104396056 0.0 0.0
0.05123948261551796 0.3526277468315074 0.0 0.0
0.05123948261551796 0.4167418826190542 0.0 0.0
0.05123948261551796 0.48085601840660097 0.0 0.0
0.05123948261551796 0.5449701541941478 -0.003982133652821879 0.003982133652821879
0.05123948261551796 0.6090842899816946 0.0 0.0
0.05123948261551796 0.6731984257692414 0.0 0.0
0.05123948261551796 0.7373125615567881 0.0 0.0
0.05123948261551796 0.8014266973443349 0.0 0.0
0.05123948261551796 0.8655408331318818 -0.003982133652821886 0.003982133652821886
0.05123948261551796 0.9296549689194286 -0.003982133652821886 0.003982133652821886
0.05123948261551796 0.9937691047069753 -0.015928534611287543 0.007964267305643771
0.05123948261551796 1.057883240494522 -0.007964267305643771 0.005631587419003024
0.05123948261551796 1.121997376282069 -0.011946400958465615 0.0068972578092173255
0.05123948261551796 1.186111512069616 -0.0278749355697532 0.010535735332787932
0.05123948261551796 1.2502256478571625 -0.019910668264109425 0.008904321543199284
0.05123948261551796 1.3143397836447095 -0.031857069222575085 0.011263174838006049
0.05123948261551796 1.378453919432256 -0.0278749355697532 0.010535735332787932
0.05123948261551796 1.442568055219803 -0.0278749355697532 0.010535735332787932
0.05123948261551796 1.5066821910073496 -0.03982133652821885 0.012592612290123352
0.05123948261551796 1.5707963267948966 -0.04380347018104058 0.013207243191457522
0.05123948261551796 1.6349104625824435 -0.03583920287539697 0.011946400958465659
0.05123948261551796 1.69902459836999 -0.04778560383386262 0.013794515618434701
0.05123948261551796 1.763138734157537 -0.0557498711395064 0.014899779797202105
0.05123948261551796 1.8272528699450836 -0.05176773748668451 0.014357787071000026
0.05123948261551796 1.8913670057326306 -0.08362480670925959 0.01824842889148729
0.05123948261551796 1.9554811415201772 -0.04778560383386262 0.013794515618434701
0.05123948261551796 2.019595277307724 -0.09158907401490336 0.019097642102247632
0.05123948261551796 2.0837094130952707 -0.09158907401490304 0.019097642102247563
0.05123948261551796 2.1478235488828177 -0.09955334132054747 0.0199106682641095
0.05123948261551796 2.2119376846703647 -0.09158907401490304 0.019097642102247566
0.05123948261551796 2.276051820457911 -0.08760694036208116 0.01867786244291895
0.05123948261551796 2.340165956245458 -0.06769627209797228 0.01641875766591138
0.05123948261551796 2.404280092033005 -0.09955334132054679 0.019910668264109362
0.05123948261551796 2.4683942278205517 -0.1234461432374789 0.022171581840207913
0.05123948261551796 2.5325083636080983 -0.03982133652821872 0.012592612290123309
0.05123948261551796 2.5966224993956453 -0.09955334132054747 0.0199106682641095
0.05123948261551796 2.6607366351831923 -0.07167840575079369 0.016894762257009015
0.05123948261551796 2.724850770970739 -0.06769627209797181 0.016418757665911266
0.05123948261551796 2.788964906758286 -0.06769627209797228 0.01641875766591138
0.05123948261551796 2.8530790425458328 -0.047785603833862454 0.013794515618434654
0.05123948261551796 2.9171931783333793 -0.015928534611287598 0.007964267305643799
0.05123948261551796 2.981307314120926 -0.015928534611287487 0.007964267305643744
0.05123948261551796 3.045421449908473 -0.007964267305643799 0.005631587419003044
0.05123948261551796 3.10953558569602 -0.007964267305643744 0.0056315874190030046
0.06206593935285494 0.0320570678937734 0.0 0.0
0.06206593935285494 0.09617120368132019 0.0 0.0
0.06206593935285494 0.16028533946886697 0.0 0.0
0.06206593935285494 0.2243994752564138 0.0 0.0
0.06206593935285494 0.28851361104396056 0.0 0.0
0.06206593935285494 0.3526277468315074 0.0 0.0
0.06206593935285494 0.4167418826190542 0.0 0.0
0.06206593935285494 0.48085601840660097 0.0 0.0
0.06206593935285494 0.5449701541941478 0.0 0.0
0.06206593935285494 0.6090842899816946 0.0 0.0
0.06206593935285494 0.6731984257692414 0.0 0.0
0.06206593935285494 0.7373125615567881 0.0 0.0
0.06206593935285494 0.8014266973443349 0.0 0.0
0.06206593935285494 0.8655408331318818 -0.006575022313492165 0.004649242864323172
0.06206593935285494 0.9296549689194286 -0.016437555783730413 0.0073510984232732085
0.06206593935285494 0.9937691047069753 -0.01315004462698433 0.006575022313492165
0.06206593935285494 1.057883240494522 -0.01315004462698433 0.006575022313492165
0.06206593935285494 1.121997376282069 -0.032875111567460716 0.01039602308853241
0.06206593935285494 1.186111512069616 -0.03616262272420691 0.010903441001034015
0.06206593935285494 1.2502256478571625 -0.02630008925396866 0.009298485728646345
0.06206593935285494 1.3143397836447095 -0.03287511156746083 0.010396023088532444
0.06206593935285494 1.378453919432256 -0.03616262272420691 0.010903441001034015
0.06206593935285494 1.442568055219803 -0.08876280123214425 0.01708240906180124
0.06206593935285494 1.5066821910073496 -0.08876280123214425 0.01708240906180124
0.06206593935285494 1.5707963267948966 -0.10848786817262039 0.01888531379112051
0.06206593935285494 1.6349104625824435 -0.11177537932936685 0.019169319408753643
0.06206593935285494 1.69902459836999 -0.11506289048611289 0.019449178291139936
0.06206593935285494 1.763138734157537 -0.15122551321031988 0.022296985488257794
0.06206593935285494 1.8272528699450836 -0.09205031238889032 0.017395873906200836
0.06206593935285494 1.8913670057326306 -0.11177537932936683 0.01916931940875364
0.06206593935285494 1.9554811415201772 -0.17752560246428853 0.024158174573204374
0.06206593935285494 2.019595277307724 -0.13150044626984334 0.020792046177064892
0.06206593935285494 2.0837094130952707 -0.13478795742658897 0.021050342368591674
0.06206593935285494 2.1478235488828177 -0.1446504908968282 0.02180688200206811
0.06206593935285494 2.2119376846703647 -0.13807546858333505 0.02130550734999417
0.06206593935285494 2.276051820457911 -0.16108804668055757 0.0230125780972225
0.06206593935285494 2.340165956245458 -0.10191284585912894 0.018304087460937007
0.06206593935285494 2.404280092033005 -0.12163791279960469 0.019997149682192364
0.06206593935285494 2.4683942278205517 -0.10848786817262113 0.018885313791120642
0.06206593935285494 2.5325083636080983 -0.12492542395635073 0.020265579809562225
0.06206593935285494 2.5966224993956453 -0.1347879574265899 0.02105034236859182
0.06206593935285494 2.6607366351831923 -0.11506289048611253 0.019449178291139867
0.06206593935285494 2.724850770970739 -0.10848786817262039 0.01888531379112051
0.06206593935285494 2.788964906758286 -0.09862533470238284 0.01800644018599738
0.06206593935285494 2.8530790425458328 -0.07890026776190572 0.016105449715469528
0.06206593935285494 2.9171931783333793 -0.06575022313492188 0.014702196846546467
0.06206593935285494 2.981307314120926 -0.03945013388095286 0.011388272707867455
0.06206593935285494 3.045421449908473 -0.03616262272420703 0.010903441001034053
0.06206593935285494 3.10953558569602 -0.009862533470238214 0.005694136353933727
0.07517993217569353 0.0320570678937734 0.0 0.0
0.07517993217569353 0.09617120368132019 0.0 0.0
0.07517993217569353 0.16028533946886697 0.0 0.0
0.07517993217569353 0.2243994752564138 0.0 0.0
0.07517993217569353 0.28851361104396056 0.0 0.0
0.07517993217569353 0.3526277468315074 0.0 0.0
0.07517993217569353 0.4167418826190542 0.0 0.0
0.07517993217569353 0.48085601840660097 0.0 0.0
0.07517993217569353 0.5449701541941478 -0.002714054963492036 0.002714054963492036
0.07517993217569353 0.6090842899816946 0.0 0.0
0.07517993217569353 0.6731984257692414 -0.005428109926984082 0.0038382533383964595
0.07517993217569353 0.7373125615567881 -0.002714054963492041 0.002714054963492041
0.07517993217569353 0.8014266973443349 -0.008142164890476108 0.004700881091302701
0.07517993217569353 0.8655408331318818 -0.024426494671428368 0.008142164890476124
0.07517993217569353 0.9296549689194286 -0.005428109926984082 0.0038382533383964595
0.07517993217569353 0.9937691047069753 -0.016284329780952247 0.0066480497944235275
0.07517993217569353 1.057883240494522 -0.04071082445238061 0.010511489674296255
0.07517993217569353 1.121997376282069 -0.03799676948888844 0.010155063802260441
0.07517993217569353 1.186111512069616 -0.06785137408730102 0.013570274817460207
0.07517993217569353 1.2502256478571625 -0.05699515423333286 0.012437362310472887
0.07517993217569353 1.3143397836447095 -0.07599353897777716 0.014361428955920855
0.07517993217569353 1.378453919432256 -0.08142164890476124 0.014865491258134512
0.07517993217569353 1.442568055219803 -0.08413570386825328 0.015111218504492922
0.07517993217569353 1.5066821910073496 -0.11399030846666573 0.017589086459618732
0.07517993217569353 1.5707963267948966 -0.1085621985396813 0.017165190759039918
0.07517993217569353 1.6349104625824435 -0.1601292428460305 0.020847051742308585
0.07517993217569353 1.69902459836999 -0.16012924284603047 0.020847051742308585
0.07517993217569353 1.763138734157537 -0.16012924284603047 0.020847051742308585
0.07517993217569353 1.8272528699450836 -0.16284329780952253 0.02102297934859251
0.07517993217569353 1.8913670057326306 -0.18726979248095085 0.022544633725014234
0.07517993217569353 1.9554811415201772 -0.1899838474444429 0.022707412977701905
0.07517993217569353 2.019595277307724 -0.20084006729841114 0.023347183588590042
0.07517993217569353 2.0837094130952707 -0.24969305664126695 0.026032300699836874
0.07517993217569353 2.1478235488828177 -0.21169628715238006 0.023969884415631946
0.07517993217569353 2.2119376846703647 -0.24426494671428298 0.025747786138559877
0.07517993217569353 2.276051820457911 -0.26869144138571116 0.02700450592291438
0.07517993217569353 2.340165956245458 -0.2442649467142846 0.02574778613856005
0.07517993217569353 2.404280092033005 -0.23069467189682272 0.025022350395451212
0.07517993217569353 2.4683942278205517 -0.24426494671428456 0.02574778613856005
0.07517993217569353 2.5325083636080983 -0.16827140773650603 0.0213704901530371
0.07517993217569353 2.5966224993956453 -0.19541195737142766 0.02302952003037884
0.07517993217569353 2.6607366351831923 -0.18455573751745824 0.022380670576419064
0.07517993217569353 2.724850770970739 -0.1438449130650777 0.019758618379769218
0.07517993217569353 2.788964906758286 -0.11127625350317412 0.017378431118460876
0.07517993217569353 2.8530790425458328 -0.1329886932111096 0.018998384744444225
0.07517993217569353 2.9171931783333793 -0.09770597868571383 0.016284329780952303
0.07517993217569353 2.981307314120926 -0.04342487941587251 0.01085621985396813
0.07517993217569353 3.045421449908473 -0.035282714525396656 0.009785664335298134
0.07517993217569353 3.10953558569602 -0.008142164890476096 0.004700881091302693
0.09106479755037977 0.0320570678937734 0.0 0.0
0.09106479755037977 0.09617120368132019 0.0 0.0
0.09106479755037977 0.16028533946886697 0.0 0.0
0.09106479755037977 0.2243994752564138 0.0 0.0
0.09106479755037977 0.28851361104396056 0.0 0.0
0.09106479755037977 0.3526277468315074 -0.002240629459078878 0.002240629459078878
0.09106479755037977 0.4167418826190542 0.002240629459078876 0.002240629459078876
0.09106479755037977 0.48085601840660097 0.002240629459078878 0.002240629459078878
0.09106479755037977 0.5449701541941478 -0.006721888377236622 0.0038808840640601797
0.09106479755037977 0.6090842899816946 -0.006721888377236633 0.005010199782888954
0.09106479755037977 0.6731984257692414 -0.004481258918157756 0.0031687285692820403
0.09106479755037977 0.7373125615567881 -0.008962517836315511 0.004481258918157756
0.09106479755037977 0.8014266973443349 -0.011203147295394369 0.005928148328967876
0.09106479755037977 0.8655408331318818 -0.0201656651317099 0.006721888377236634
0.09106479755037977 0.9296549689194286 -0.033609441886183165 0.009238351927652778
0.09106479755037977 0.9937691047069753 -0.060496995395129705 0.012066158908860394
0.09106479755037977 1.057883240494522 -0.051534477558814185 0.010745681391913611
0.09106479755037977 1.121997376282069 -0.06945951323144497 0.012475296852566441
0.09106479755037977 1.186111512069616 -0.12323462024933834 0.01661695280456275
0.09106479755037977 1.2502256478571625 -0.11427210241302278 0.016312028683253398
0.09106479755037977 1.3143397836447095 -0.11875336133118056 0.016312028683253398
0.09106479755037977 1.378453919432256 -0.14115965592196933 0.018064532217524673
0.09106479755037977 1.442568055219803 -0.16804720943091586 0.019404420320300934
0.09106479755037977 1.5066821910073496 -0.17700972726723138 0.019915150249457732
0.09106479755037977 1.5707963267948966 -0.2106191691534138 0.021723708593420567
0.09106479755037977 1.6349104625824435 -0.2240629459078878 0.022406294590788776
0.09106479755037977 1.69902459836999 -0.26439427617130773 0.024339465976090525
0.09106479755037977 1.763138734157537 -0.2487098699577555 0.023818217862317234
0.09106479755037977 1.8272528699450836 -0.3069662358938063 0.026606000687397324
0.09106479755037977 1.8913670057326306 -0.3248912715664373 0.027166188448421308
0.09106479755037977 1.9554811415201772 -0.34505693669814724 0.027805480348761895
0.09106479755037977 2.019595277307724 -0.3405756777799894 0.027624335226021274
0.09106479755037977 2.0837094130952707 -0.33833504832090944 0.027533315752133858
0.09106479755037977 2.1478235488828177 -0.331613159943675 0.027258433835934827
0.09106479755037977 2.2119376846703647 -0.36298197237077695 0.028518557123538266
0.09106479755037977 2.276051820457911 -0.3428163072390671 0.027715055782958232
0.09106479755037977 2.340165956245458 -0.3540194545344639 0.028164275579481143
0.09106479755037977 2.404280092033005 -0.36746323128893454 0.02869405759306793
0.09106479755037977 2.4683942278205517 -0.3428163072390694 0.027715055782958426
0.09106479755037977 2.5325083636080983 -0.27783805292577995 0.025151003299757262
0.09106479755037977 2.5966224993956453 -0.3428163072390696 0.027715055782958426
0.09106479755037977 2.6607366351831923 -0.3293725304845939 0.02716618844842121
0.09106479755037977 2.724850770970739 -0.190453504021704 0.020657582910297755
0.09106479755037977 2.788964906758286 -0.2083785396943364 0.02160784798814933
0.09106479755037977 2.8530790425458328 -0.16356595051275755 0.01940442032030087
0.09106479755037977 2.9171931783333793 -0.1747690978081531 0.019788703572634236
0.09106479755037977 2.981307314120926 -0.09858769619947029 0.014862654419963183
0.09106479755037977 3.045421449908473 -0.06945951323144546 0.01247529685256653
0.09106479755037977 3.10953558569602 -0.013443776754473218 0.005488398877391513
0.11030599673210134 0.0320570678937734 0.0 0.0026159921872116894
0.11030599673210134 0.09617120368132019 0.0018497858151084142 0.0018497858151084142
0.11030599673210134 0.16028533946886697 -0.0018497858151084142 0.004136246826397272
0.11030599673210134 0.2243994752564138 0.0018497858151084142 0.004894073245511769
0.11030599673210134 0.28851361104396056 -0.0018497858151084135 0.00554935744532524
0.11030599673210134 0.3526277468315074 0.0 0.006921264759050056
0.11030599673210134 0.4167418826190542 0.007399143260433653 0.005231984374423377
0.11030599673210134 0.48085601840660097 -0.0018497858151084153 0.0066694976049993405
0.11030599673210134 0.5449701541941478 0.0055493574453252354 0.00806302943525258
0.11030599673210134 0.6090842899816946 -0.0036995716302168293 0.007847976561635073
0.11030599673210134 0.6731984257692414 -0.022197429781300976 0.008676264539482339
0.11030599673210134 0.7373125615567881 -0.018497858151084148 0.008272493652794546
0.11030599673210134 0.8014266973443349 -0.05549357445325237 0.013079960936058434
0.11030599673210134 0.8655408331318818 -0.038845502117276706 0.012129856765699299
0.11030599673210134 0.9296549689194286 -0.05549357445325245 0.013593094141361648
0.11030599673210134 0.9937691047069753 -0.06289271771368611 0.014328379311931207
0.11030599673210134 1.057883240494522 -0.13133479287269748 0.017838688383544236
0.11030599673210134 1.121997376282069 -0.12763522124248025 0.018029481921806475
0.11030599673210134 1.186111512069616 -0.13133479287269745 0.016648072335975733
0.11030599673210134 1.2502256478571625 -0.17203008080508256 0.02017878093075446
0.11030599673210134 1.3143397836447095 -0.19607729640149196 0.021252420995135395
0.11030599673210134 1.378453919432256 -0.23862237014898555 0.022427461104215885
0.11030599673210134 1.442568055219803 -0.26821894319072015 0.025023438688658743
0.11030599673210134 1.5066821910073496 -0.3181631601986474 0.026420226013461084
0.11030599673210134 1.5707963267948966 -0.3403605899799472 0.027186188282723206
0.11030599673210134 1.6349104625824435 -0.33851080416483986 0.026484902306109073
0.11030599673210134 1.69902459836999 -0.42545073747493534 0.030055462004583193
0.11030599673210134 1.763138734157537 -0.35885844813103246 0.027931153289561767
0.11030599673210134 1.8272528699450836 -0.41990138002961025 0.029998484774187636
0.11030599673210134 1.8913670057326306 -0.4975923842641637 0.031337359018108066
0.11030599673210134 1.9554811415201772 -0.5382876721965489 0.032934500103737545
0.11030599673210134 2.019595277307724 -0.5604851019778494 0.033755423535655846
0.11030599673210134 2.0837094130952707 -0.6048799615404494 0.0348526352580487
0.11030599673210134 2.1478235488828177 -0.5919314608346947 0.03339875244884279
0.11030599673210134 2.2119376846703647 -0.5900816750195821 0.034058168821035566
0.11030599673210134 2.276051820457911 -0.5623348877929564 0.033193219712645564
0.11030599673210134 2.340165956245458 -0.5845323175742609 0.03380606936088982
0.11030599673210134 2.404280092033005 -0.5771331743138234 0.03380606936088958
0.11030599673210134 2.4683942278205517 -0.5678842452382852 0.03314163736646397
0.11030599673210134 2.5325083636080983 -0.5456868154569804 0.03241086579320765
0.11030599673210134 2.5966224993956453 -0.479094526113081 0.03045131769302249
0.11030599673210134 2.6607366351831923 -0.41435202258428344 0.028656758623862313
0.11030599673210134 2.724850770970739 -0.38290566372744056 0.027623192905167755
0.11030599673210134 2.788964906758286 -0.29966530204756425 0.02454018196494544
0.11030599673210134 2.8530790425458328 -0.25342065666985214 0.023029647675883436
0.11030599673210134 2.9171931783333793 -0.21457515455257697 0.0205983430804583
0.11030599673210134 2.981307314120926 -0.13133479287269703 0.016441255955076124
0.11030599673210134 3.045421449908473 -0.11098714890650531 0.014565228073399066
0.11030599673210134 3.10953558569602 -0.02404721559640931 0.007164189655965579
0.13361269384397378 0.0320570678937734 0.006108475540945431 0.006479016716572019
0.13361269384397378 0.09617120368132019 -0.012216951081890864 0.011427911314853214
0.13361269384397378 0.16028533946886697 0.013744069967127221 0.01407934045400816
0.13361269384397378 0.2243994752564138 0.021379664393309013 0.016588757234288928
0.13361269384397378 0.28851361104396056 -0.010689832196654503 0.0192562364509174
0.13361269384397378 0.3526277468315074 -0.0015271188852363558 0.020201883963827962
0.13361269384397378 0.4167418826190542 0.021379664393309 0.0227535589282492
0.13361269384397378 0.48085601840660097 0.01374406996712723 0.024765706522866998
0.13361269384397378 0.5449701541941478 -0.018325426622836278 0.025735464896895315
0.13361269384397378 0.6090842899816946 -0.019852545508072666 0.026931034883193084
0.13361269384397378 0.6731984257692414 -0.016798307737599945 0.02901525881949082
0.13361269384397378 0.7373125615567881 -0.021379664393309024 0.02929521955865084
0.13361269384397378 0.8014266973443349 -0.050394923212799765 0.0325028878195373
0.13361269384397378 0.8655408331318818 -0.021379664393309024 0.031667011203262964
0.13361269384397378 0.9296549689194286 -0.03206949658996354 0.033700576369809734
0.13361269384397378 0.9937691047069753 -0.14202205632698137 0.0353223621514808
0.13361269384397378 1.057883240494522 -0.10842544085178146 0.035123734360436254
0.13361269384397378 1.121997376282069 -0.20157969285119864 0.03633131050126552
0.13361269384397378 1.186111512069616 -0.27793563711301733 0.03863339148163341
0.13361269384397378 1.2502256478571625 -0.32069496589963536 0.039291792569763825
0.13361269384397378 1.3143397836447095 -0.28709835042443543 0.04069134285874987
0.13361269384397378 1.378453919432256 -0.3970509101614534 0.041821873071804835
0.13361269384397378 1.442568055219803 -0.40468650458763505 0.04300405826301645
0.13361269384397378 1.5066821910073496 -0.452027190029962 0.04378332670878989
0.13361269384397378 1.5707963267948966 -0.5085305887837057 0.04338200452196669
0.13361269384397378 1.6349104625824435 -0.6077933163240707 0.04467964669440194
0.13361269384397378 1.69902459836999 -0.6337543373730887 0.04689523259922851
0.13361269384397378 1.763138734157537 -0.6459712884549798 0.046745805031017176
0.13361269384397378 1.8272528699450836 -0.7864662258967245 0.04797681619782776
0.13361269384397378 1.8913670057326306 -0.7223272327167979 0.047340685442327134
0.13361269384397378 1.9554811415201772 -0.8307526735685793 0.04858062571356288
0.13361269384397378 2.019595277307724 -0.8353340302242882 0.048796168123410026
0.13361269384397378 2.0837094130952707 -0.8689306456994852 0.048556617495781405
0.13361269384397378 2.1478235488828177 -0.792574701437673 0.047439106932023516
0.13361269384397378 2.2119376846703647 -0.8826747156666122 0.04891550351347013
0.13361269384397378 2.276051820457911 -0.8460238624209396 0.047463680415635444
0.13361269384397378 2.340165956245458 -0.8750391212404365 0.04787950004043048
0.13361269384397378 2.404280092033005 -0.8322797924538129 0.046092688071613624
0.13361269384397378 2.4683942278205517 -0.8719848834699642 0.046244226085047364
0.13361269384397378 2.5325083636080983 -0.777303512585304 0.04501764127430445
0.13361269384397378 2.5966224993956453 -0.713164519405382 0.04375668641018195
0.13361269384397378 2.6607366351831923 -0.6612424773073409 0.04054781033792199
0.13361269384397378 2.724850770970739 -0.6474984073402139 0.040055952836951965
0.13361269384397378 2.788964906758286 -0.5512899175703273 0.03629920151531903
0.13361269384397378 2.8530790425458328 -0.4337017634071245 0.032610335675646744
0.13361269384397378 2.9171931783333793 -0.3420746302929456 0.029925296363175643
0.13361269384397378 2.981307314120926 -0.2916797070801435 0.025416323668693903
0.13361269384397378 3.045421449908473 -0.1863085039988365 0.020374307152806664
0.13361269384397378 3.10953558569602 -0.039705091016145194 0.00989686151085848
0.16184389321644252 0.0320570678937734 0.02395398934371669 0.01760522406323911
0.16184389321644252 0.09617120368132019 -0.025214725624964938 0.03233979017901978
0.16184389321644252 0.16028533946886697 0.0037822088437447325 0.040559671224451616
0.16184389321644252 0.2243994752564138 -0.02773619818746143 0.04804050446948303
0.16184389321644252 0.28851361104396056 0.05547239637492284 0.054489482962846794
0.16184389321644252 0.3526277468315074 0.044125769843688656 0.05828093521657445
0.16184389321644252 0.4167418826190542 0.05295092381242636 0.06455659188327349
0.16184389321644252 0.48085601840660097 0.01891104421872371 0.06792783437880218
0.16184389321644252 0.5449701541941478 -0.034039879593702645 0.07090450786668241
0.16184389321644252 0.6090842899816946 -0.23953989343716708 0.07581208868389037
0.16184389321644252 0.6731984257692414 0.00504294512499298 0.07969608559734412
0.16184389321644252 0.7373125615567881 -0.0895122759686256 0.08327542495144188
0.16184389321644252 0.8014266973443349 -0.015128835374978989 0.08598923872450834
0.16184389321644252 0.8655408331318818 -0.12859510068732133 0.08846740190880056
0.16184389321644252 0.9296549689194286 -0.23197547574967764 0.0912793963566004
0.16184389321644252 0.9937691047069753 -0.2281932669059329 0.09154890132777062
0.16184389321644252 1.057883240494522 -0.2735797730308699 0.09529198267167273
0.16184389321644252 1.121997376282069 -0.2761012455933653 0.09613889156072888
0.16184389321644252 1.186111512069616 -0.16767792540601703 0.09911824935832367
0.16184389321644252 1.2502256478571625 -0.4500828524056245 0.10025033717509553
0.16184389321644252 1.3143397836447095 -0.5093374576242921 0.1008589024998598
0.16184389321644252 1.378453919432256 -0.6127178326866484 0.1007327499770682
0.16184389321644252 1.442568055219803 -0.8371288907488368 0.10279447112684822
0.16184389321644252 1.5066821910073496 -0.7072730537802672 0.1038941552642919
0.16184389321644252 1.5707963267948966 -0.8497362535613164 0.10522428566153566
0.16184389321644252 1.6349104625824435 -0.8573006712488086 0.10581175671307645
0.16184389321644252 1.69902459836999 -0.7993068023113894 0.10539031418654828
0.16184389321644252 1.763138734157537 -1.004806816154854 0.10539785472347249
0.16184389321644252 1.8272528699450836 -1.0817117293109972 0.10635115743897143
0.16184389321644252 1.8913670057326306 -1.2153497751233113 0.10502773175565724
0.16184389321644252 1.9554811415201772 -1.3905921182168182 0.10506555914091244
0.16184389321644252 2.019595277307724 -1.234260819342035 0.10409284967433183
0.16184389321644252 2.0837094130952707 -1.3742025465605865 0.10455753520213243
0.16184389321644252 2.1478235488828177 -1.1863528406546058 0.10295669900320463
0.16184389321644252 2.2119376846703647 -1.516665746341638 0.10179225645405438
0.16184389321644252 2.276051820457911 -1.4586718774042189 0.09942246568432751
0.16184389321644252 2.340165956245458 -1.2884724794357147 0.09741176595262172
0.16184389321644252 2.404280092033005 -1.337641194404387 0.09656779059816002
0.16184389321644252 2.4683942278205517 -1.173745477842124 0.09362611643803782
0.16184389321644252 2.5325083636080983 -1.2569540724044994 0.09069418200291551
0.16184389321644252 2.5966224993956453 -1.2090460937170746 0.08699080340612926
0.16184389321644252 2.6607366351831923 -0.9896779807798711 0.08465729131379118
0.16184389321644252 2.724850770970739 -0.972027672842396 0.077665857423949
0.16184389321644252 2.788964906758286 -0.8194785828113642 0.073035705228276
0.16184389321644252 2.8530790425458328 -0.6505399211240935 0.06744644533694022
0.16184389321644252 2.9171931783333793 -0.45260432496812253 0.05981526051432124
0.16184389321644252 2.981307314120926 -0.39965340115569314 0.0504136895832688
0.16184389321644252 3.045421449908473 -0.22693253062468535 0.03906248496987161
0.16184389321644252 3.10953558569602 -0.06429755034366041 0.022446771321533998
0.1960400993190261 0.0320570678937734 0.022898041335800992 0.04238067966892006
0.1960400993190261 0.09617120368132019 -0.05724510333950252 0.0733538198242414
0.1960400993190261 0.16028533946886697 -0.09679626564679526 0.09628007506476066
0.1960400993190261 0.2243994752564138 0.004163280242873027 0.11324390115550345
0.1960400993190261 0.28851361104396056 -0.0926329854039222 0.1273080792108244
0.1960400993190261 0.3526277468315074 -0.06869412400740305 0.1394310461581214
0.1960400993190261 0.4167418826190542 -0.21544975256867324 0.1515778526434888
0.1960400993190261 0.48085601840660097 0.13738824801480615 0.1625146455018292
0.1960400993190261 0.5449701541941478 -0.29975617748684946 0.17238066747435773
0.1960400993190261 0.6090842899816946 -0.18318433068640816 0.18082732188798875
0.1960400993190261 0.6731984257692414 -0.3798993221621537 0.18926047150978514
0.1960400993190261 0.7373125615567881 -0.3590829209477891 0.19592038083989383
0.1960400993190261 0.8014266973443349 -0.19671499147574492 0.2015243746656176
0.1960400993190261 0.8655408331318818 0.07181658418955772 0.207635124082569
0.1960400993190261 0.9296549689194286 -0.42257294465160095 0.21334526395424572
0.1960400993190261 0.9937691047069753 0.02185722127508283 0.21797913193120325
0.1960400993190261 1.057883240494522 -0.1457148085005521 0.22271117344030708
0.1960400993190261 1.121997376282069 -0.40071572337651695 0.22605452027660786
0.1960400993190261 1.186111512069616 -0.6640431987382304 0.23013188224193587
0.1960400993190261 1.2502256478571625 -0.38198096228359024 0.232531873692575
0.1960400993190261 1.3143397836447095 -0.22481713311513757 0.23538186518908916
0.1960400993190261 1.378453919432256 -0.6671656589203848 0.23708089864305937
0.1960400993190261 1.442568055219803 -0.7910232461458547 0.23879052662719802
0.1960400993190261 1.5066821910073496 -0.8586765500925394 0.23977521533796978
0.1960400993190261 1.5707963267948966 -0.5870225142450792 0.24094478602232344
0.1960400993190261 1.6349104625824435 -1.7194347403065156 0.24023786483841897
0.1960400993190261 1.69902459836999 -1.247943252801157 0.2403438102029377
0.1960400993190261 1.763138734157537 -1.7027816193350238 0.23967805847682772
0.1960400993190261 1.8272528699450836 -1.5653933713202182 0.23831370347327477
0.1960400993190261 1.8913670057326306 -1.8412106874105485 0.2377334182050465
0.1960400993190261 1.9554811415201772 -2.231518210179885 0.2365891832389215
0.1960400993190261 2.019595277307724 -2.2596203518192777 0.23460508989257053
0.1960400993190261 2.0837094130952707 -1.9609049943931383 0.2313806435905434
0.1960400993190261 2.1478235488828177 -2.4147025408663016 0.22890470483772052
0.1960400993190261 2.2119376846703647 -2.1794772071439663 0.22489421768215836
0.1960400993190261 2.276051820457911 -2.1420076849581093 0.221437984173872
0.1960400993190261 2.340165956245458 -1.9130272716001129 0.217678253124255
0.1960400993190261 2.404280092033005 -1.7329654010958462 0.2115375555662914
0.1960400993190261 2.4683942278205517 -2.0587420801006653 0.20513927066149826
0.1960400993190261 2.5325083636080983 -1.6871693184242438 0.19880752993782574
0.1960400993190261 2.5966224993956453 -1.8516188880177364 0.19140055508801196
0.1960400993190261 2.6607366351831923 -1.4030254418481682 0.18052753169891494
0.1960400993190261 2.724850770970739 -1.4446582442768974 0.17092914782289184
0.1960400993190261 2.788964906758286 -1.3655559196623217 0.1579373709374038
0.1960400993190261 2.8530790425458328 -1.0949427038755728 0.143987214224423
0.1960400993190261 2.9171931783333793 -0.8992685324605527 0.12772011491160135
0.1960400993190261 2.981307314120926 -0.3278583191262409 0.1084302741216943
0.1960400993190261 3.045421449908473 -0.3580421008870718 0.08436422843879576
0.1960400993190261 3.10953558569602 -0.1738169501399435 0.04913949493951567
0.2374616661600994 0.0320570678937734 0.019763092046166136 0.08693875347340713
0.2374616661600994 0.09617120368132019 -0.06960045459736756 0.14976126435968004
0.2374616661600994 0.16028533946886697 0.14693429303888708 0.19324291944824779
0.2374616661600994 0.2243994752564138 -0.15896400124090115 0.2283075010367408
0.2374616661600994 0.28851361104396056 -0.19849018533323357 0.25813581008922026
0.2374616661600994 0.3526277468315074 0.08936354664353369 0.2838436847313162
0.2374616661600994 0.4167418826190542 -0.17443076892920512 0.3081144591082351
0.2374616661600994 0.48085601840660097 -0.607500264201715 0.3288403407864528
0.2374616661600994 0.5449701541941478 -0.3299577106838161 0.3477698756273127
0.2374616661600994 0.6090842899816946 0.4777512685942766 0.36583498334717696
0.2374616661600994 0.6731984257692414 -0.3720616893908663 0.3803283373392207
0.2374616661600994 0.7373125615567881 -0.7003008703315385 0.39618261021915974
0.2374616661600994 0.8014266973443349 -0.6478857131656184 0.4090515958623161
0.2374616661600994 0.8655408331318818 -0.6693673349549308 0.420020587664006
0.2374616661600994 0.9296549689194286 -0.33683182965639635 0.43080973414674595
0.2374616661600994 0.9937691047069753 -0.4889217119247184 0.4409284847404133
0.2374616661600994 1.057883240494522 -0.8257535415811148 0.4500866799277611
0.2374616661600994 1.121997376282069 -0.21309768814996424 0.4577180652517825
0.2374616661600994 1.186111512069616 -0.5353220149896302 0.4645731368140791
0.2374616661600994 1.2502256478571625 -1.2614008314683418 0.47032645904729303
0.2374616661600994 1.3143397836447095 -1.1754743443110978 0.47424104141935397
0.2374616661600994 1.378453919432256 -0.1452157632957424 0.4784238344852338
0.2374616661600994 1.442568055219803 -1.3980239460483597 0.4817963341742675
0.2374616661600994 1.5066821910073496 -2.057939367415993 0.4832209530621636
0.2374616661600994 1.5707963267948966 -1.7520410731361982 0.48441128581480525
0.2374616661600994 1.6349104625824435 -1.6772850293094028 0.48482949616784893
0.2374616661600994 1.69902459836999 -1.7666485759529362 0.4851309322829246
0.2374616661600994 1.763138734157537 -3.1981838519926216 0.48316976411847007
0.2374616661600994 1.8272528699450836 -1.3095196642763982 0.48251375997763135
0.2374616661600994 1.8913670057326306 -1.501994995508625 0.4782563606117737
0.2374616661600994 1.9554811415201772 -1.8259378520914347 0.4754313388550403
0.2374616661600994 2.019595277307724 -2.2194811632716123 0.47085441304972486
0.2374616661600994 2.0837094130952707 -2.8140924543997308 0.46602347352440443
0.2374616661600994 2.1478235488828177 -2.637083890855827 0.4596440640232893
0.2374616661600994 2.2119376846703647 -2.8527593736204904 0.4525251367832266
0.2374616661600994 2.276051820457911 -3.317621669141179 0.4438491918138301
0.2374616661600994 2.340165956245458 -3.0624200022841865 0.4331768900653142
0.2374616661600994 2.404280092033005 -3.301295636581301 0.4222812604341493
0.2374616661600994 2.4683942278205517 -2.6276319772685293 0.40724985270399866
0.2374616661600994 2.5325083636080983 -3.2488804794153845 0.39363241699080037
0.2374616661600994 2.5966224993956453 -2.2667407312081043 0.37571399497289465
0.2374616661600994 2.6607366351831923 -2.8604927574646424 0.35713285058394106
0.2374616661600994 2.724850770970739 -2.0450503943424 0.33572304357753946
0.2374616661600994 2.788964906758286 -1.6308847262444959 0.31090905654160805
0.2374616661600994 2.8530790425458328 -1.2656971558261991 0.28221455587650285
0.2374616661600994 2.9171931783333793 -0.6856933675148091 0.25104361073298354
0.2374616661600994 2.981307314120926 -0.8730131095175954 0.2129937194559707
0.2374616661600994 3.045421449908473 -0.5258701014023345 0.16479078395312713
0.2374616661600994 3.10953558569602 -0.1306082604790102 0.09579165565629728
0.2876352495810938 0.0320570678937734 0.013478205119498921 0.15197777160922796
0.2876352495810938 0.09617120368132019 0.17025101203577755 0.26335267522673866
0.2876352495810938 0.16028533946886697 -0.09150991896923033 0.3394903948524898
0.2876352495810938 0.2243994752564138 -0.45045580267799523 0.4005920400920422
0.2876352495810938 0.28851361104396056 -0.14896963553130563 0.45266843529449396
0.2876352495810938 0.3526277468315074 -0.22912948703148434 0.49963014000016037
0.2876352495810938 0.4167418826190542 0.21707004034561642 0.5413897413488609
0.2876352495810938 0.48085601840660097 -0.2497014843191432 0.5783629268701145
0.2876352495810938 0.5449701541941478 -0.6341850198332711 0.6119365153167172
0.2876352495810938 0.6090842899816946 0.7973422397008922 0.6424140694121674
0.2876352495810938 0.6731984257692414 -0.6604320508554545 0.669864732330518
0.2876352495810938 0.7373125615567881 -0.34617705780608166 0.6959751273921547
0.2876352495810938 0.8014266973443349 -1.3932207818261075 0.7200663801371552
0.2876352495810938 0.8655408331318818 -1.29745458755599 0.7407885862794277
0.2876352495810938 0.9296549689194286 -0.304323684013953 0.7599504426556807
0.2876352495810938 0.9937691047069753 0.009931309035420067 0.7767129069080582
0.2876352495810938 1.057883240494522 -0.1830198379384612 0.7912990822355269
0.2876352495810938 1.121997376282069 -1.3322141691799552 0.8055306337209082
0.2876352495810938 1.186111512069616 -1.6947069489728037 0.817103555588842
0.2876352495810938 1.2502256478571625 -0.8874334002364832 0.8273651927967081
0.2876352495810938 1.3143397836447095 -0.2951017541953327 0.8344211557823547
0.2876352495810938 1.378453919432256 -1.1186910249184208 0.8418006226776913
0.2876352495810938 1.442568055219803 -1.6734255724683234 0.8467001869710428
0.2876352495810938 1.5066821910073496 -1.8493516182386385 0.8500988736048635
0.2876352495810938 1.5707963267948966 -2.4047955450053466 0.8526224726471529
0.2876352495810938 1.6349104625824435 -1.5592155185609997 0.8535633245803271
0.2876352495810938 1.69902459836999 -2.0259870432257427 0.8545967709253216
0.2876352495810938 1.763138734157537 -2.4963054639745725 0.8522685735341423
0.2876352495810938 1.8272528699450836 -3.202137784706218 0.8491604055153092
0.2876352495810938 1.8913670057326306 -3.946985962362761 0.844494431662748
0.2876352495810938 1.9554811415201772 -3.940601549411435 0.8377113805830838
0.2876352495810938 2.019595277307724 -3.5383835334768876 0.8293380304998083
0.2876352495810938 2.0837094130952707 -5.138743046613173 0.8192982934525844
0.2876352495810938 2.1478235488828177 -3.1730532368168025 0.8076259796678442
0.2876352495810938 2.2119376846703647 -2.433170713677976 0.7929184367654832
0.2876352495810938 2.276051820457911 -4.327213222575997 0.7762456429135924
0.2876352495810938 2.340165956245458 -5.180596420405359 0.7570651739005358
0.2876352495810938 2.404280092033005 -4.036367743681542 0.7354630793623149
0.2876352495810938 2.4683942278205517 -3.5447679464282578 0.7112951455866544
0.2876352495810938 2.5325083636080983 -4.9067760427144504 0.6833744956357185
0.2876352495810938 2.5966224993956453 -3.6774218599728066 0.6527676563012643
0.2876352495810938 2.6607366351831923 -3.549024221729136 0.6180948571837367
0.2876352495810938 2.724850770970739 -2.0529434534647453 0.5806267806283859
0.2876352495810938 2.788964906758286 -2.660172063059037 0.5370174030657062
0.2876352495810938 2.8530790425458328 -2.6566251669749392 0.48860163982504856
0.2876352495810938 2.9171931783333793 -1.6663317803001811 0.4328067881985536
0.2876352495810938 2.981307314120926 -2.091249931172796 0.3671049441336538
0.2876352495810938 3.045421449908473 -0.9448931167985696 0.2849409515771131
0.2876352495810938 3.10953558569602 -0.37951788099641975 0.16431433962526867
0.3484100745161867 0.0320570678937734 0.06734846534324329 0.23787680361196423
0.3484100745161867 0.09617120368132019 0.5891526620461104 0.4116603590397071
0.3484100745161867 0.16028533946886697 -0.32620082779292603 0.5309134960144878
0.3484100745161867 0.2243994752564138 -0.42927326170954044 0.6267077053924661
0.3484100745161867 0.28851361104396056 0.5059919483179304 0.7092726960268829
0.3484100745161867 0.3526277468315074 -0.4813951174969123 0.7810854558246139
0.3484100745161867 0.4167418826190542 0.11947032113061175 0.8449621704797396
0.3484100745161867 0.48085601840660097 0.7882698639304713 0.9033102584084851
0.3484100745161867 0.5449701541941478 1.4482848242942585 0.9561573989698697
0.3484100745161867 0.6090842899816946 -0.5873957455588877 1.0044061051886624
0.3484100745161867 0.6731984257692414 0.9100827403773903 1.0483723496534811
0.3484100745161867 0.7373125615567881 -0.5387877227459321 1.0884374540952841
0.3484100745161867 0.8014266973443349 -0.8245794713329007 1.1248242278666118
0.3484100745161867 0.8655408331318818 -2.1153274506068973 1.157891053490886
0.3484100745161867 0.9296549689194286 -0.726192148048898 1.1884497916804644
0.3484100745161867 0.9937691047069753 -0.6699708204580024 1.2150784973046251
0.3484100745161867 1.057883240494522 0.3115598570661358 1.2393028152921444
0.3484100745161867 1.121997376282069 0.584467551413543 1.2603810246405414
0.3484100745161867 1.186111512069616 -0.3027752746300569 1.2779040495221776
0.3484100745161867 1.2502256478571625 -2.127625866017384 1.2948013619920762
0.3484100745161867 1.3143397836447095 -0.567484025370442 1.3078521418770206
0.3484100745161867 1.378453919432256 -4.207229348050898 1.318602206112455
0.3484100745161867 1.442568055219803 0.21668636675654163 1.3282663054437125
0.3484100745161867 1.5066821910073496 -3.5179324462335297 1.334516699443062
0.3484100745161867 1.5707963267948966 -2.8544036528953294 1.3394052952230522
0.3484100745161867 1.6349104625824435 -2.1838471936082873 1.3418186961763208
0.3484100745161867 1.69902459836999 -1.1062717481163917 1.3422102227983188
0.3484100745161867 1.763138734157537 -4.019824922747948 1.3397440244319891
0.3484100745161867 1.8272528699450836 0.06442027119787413 1.3340266360386746
0.3484100745161867 1.8913670057326306 -3.4956781707288127 1.325705871351362
0.3484100745161867 1.9554811415201772 -3.9589184845245065 1.3141069808857118
0.3484100745161867 2.019595277307724 -4.009283423824678 1.3001699045617148
0.3484100745161867 2.0837094130952707 -2.7548450519531467 1.2819314257502756
0.3484100745161867 2.1478235488828177 -2.4128319757752905 1.2608315721434828
0.3484100745161867 2.2119376846703647 -5.113798255453854 1.237075494385215
0.3484100745161867 2.276051820457911 -7.2062857917268675 1.208920405890595
0.3484100745161867 2.340165956245458 -4.410446021738784 1.1777691912352803
0.3484100745161867 2.404280092033005 -7.585194114136266 1.1426559462416286
0.3484100745161867 2.4683942278205517 -7.146550631161626 1.1029700061020724
0.3484100745161867 2.5325083636080983 -5.830620182237556 1.059293567702245
0.3484100745161867 2.5966224993956453 -5.468109747042247 1.0107140463388073
0.3484100745161867 2.6607366351831923 -5.653171617028849 0.9569394020128392
0.3484100745161867 2.724850770970739 -5.509690103906298 0.8969390867242231
0.3484100745161867 2.788964906758286 -5.562397598522798 0.8297404837513593
0.3484100745161867 2.8530790425458328 -4.85553153183328 0.754499893576409
0.3484100745161867 2.9171931783333793 -3.892741296839471 0.6679084396698179
0.3484100745161867 2.981307314120926 -1.2257420692470193 0.5659795562556376
0.3484100745161867 3.045421449908473 -1.2485819835808278 0.43913619061180176
0.3484100745161867 3.10953558569602 -0.3466981868104335 0.2543978942658539
0.4220260910342669 0.0320570678937734 0.38098465535671544 0.3363395387478612
0.4220260910342669 0.09617120368132019 -0.7377951574547562 0.5824066784210613
0.4220260910342669 0.16028533946886697 0.023690670193504848 0.7503668074777686
0.4220260910342669 0.2243994752564138 1.0032273602349946 0.8861487543900457
0.4220260910342669 0.28851361104396056 -0.27510186408373416 1.0014479625439456
0.4220260910342669 0.3526277468315074 0.35536005290251865 1.1041170767730561
0.4220260910342669 0.4167418826190542 -0.3166814076886157 1.1946099517193516
0.4220260910342669 0.48085601840660097 2.290259279726828 1.277024306034521
0.4220260910342669 0.5449701541941478 -0.5216782273222011 1.3519999442189032
0.4220260910342669 0.6090842899816946 0.7851764978417486 1.4205018789749966
0.4220260910342669 0.6731984257692414 -1.8875178864372861 1.4828886699845787
0.4220260910342669 0.7373125615567881 -0.9336057988499855 1.5398457448300986
0.4220260910342669 0.8014266973443349 -0.0836425702750009 1.5909917361350374
0.4220260910342669 0.8655408331318818 3.701062863903019 1.6385161187574548
0.4220260910342669 0.9296549689194286 1.2111250782595935 1.681125264074115
0.4220260910342669 0.9937691047069753 -2.454643521885777 1.7191281120973425
0.4220260910342669 1.057883240494522 -0.3050778141244824 1.7532800584818462
0.4220260910342669 1.121997376282069 0.6667231468742421 1.7843026856103823
0.4220260910342669 1.186111512069616 1.1274825079845858 1.8109183332786278
0.4220260910342669 1.2502256478571625 -3.0735018453078373 1.8350263921553942
0.4220260910342669 1.3143397836447095 -1.2183773242371954 1.854870791666794
0.4220260910342669 1.378453919432256 -0.5550385588191576 1.872308005383937
0.4220260910342669 1.442568055219803 -0.2591469229329892 1.886429611969689
0.4220260910342669 1.5066821910073496 -3.9210476585569456 1.8976119648873742
0.4220260910342669 1.5707963267948966 -1.160842839481534 1.9046246350918135
0.4220260910342669 1.6349104625824435 -0.994524665061835 1.9079402639416119
0.4220260910342669 1.69902459836999 -0.2659156858454269 1.9066310226456915
0.4220260910342669 1.763138734157537 -1.3179748356629173 1.9015856695584774
0.4220260910342669 1.8272528699450836 -0.7943626760800552 1.8917471546286098
0.4220260910342669 1.8913670057326306 0.6473838242673073 1.8779733863152694
0.4220260910342669 1.9554811415201772 -4.458197343964728 1.8602207434881377
0.4220260910342669 2.019595277307724 -1.3232931493798545 1.8376063018274964
0.4220260910342669 2.0837094130952707 -4.4717348697895485 1.8111339509215463
0.4220260910342669 2.1478235488828177 -6.292048610167754 1.7804220384478147
0.4220260910342669 2.2119376846703647 -6.234030642346893 1.7449298347351039
0.4220260910342669 2.276051820457911 -8.540728346289603 1.7041822027102513
0.4220260910342669 2.340165956245458 -6.829198295575519 1.6585180971844622
0.4220260910342669 2.404280092033005 -6.797288413274013 1.6072160296355842
0.4220260910342669 2.4683942278205517 -8.205674582124391 1.5501040120532872
0.4220260910342669 2.5325083636080983 -7.329119784964875 1.4875218266192338
0.4220260910342669 2.5966224993956453 -8.01421528831575 1.4189960273794393
0.4220260910342669 2.6607366351831923 -6.270775355300108 1.341450403986074
0.4220260910342669 2.724850770970739 -6.034835619495459 1.256948854794004
0.4220260910342669 2.788964906758286 -5.636929056857721 1.1627277187883451
0.4220260910342669 2.8530790425458328 -6.254820414149397 1.0564877191086288
0.4220260910342669 2.9171931783333793 -4.732815724983305 0.9347533345897016
0.4220260910342669 2.981307314120926 -2.6175773148492776 0.7921052249538767
0.4220260910342669 3.045421449908473 -1.4359447035652848 0.614650938783375
0.4220260910342669 3.10953558569602 -0.6783267404384135 0.3548736056917442
0.5111965311594018 0.0320570678937734 12.899626819333664 3.0263950727117805
0.5111965311594018 0.09617120368132019 34.958076492695675 4.954368342322523
0.5111965311594018 0.16028533946886697 52.91289774444887 5.0016342546326955
0.5111965311594018 0.2243994752564138 24.806176358932195 4.058705479645694
0.5111965311594018 0.28851361104396056 19.205747375019396 4.068293447834655
0.5111965311594018 0.3526277468315074 9.24823174094909 4.42133654951968
0.5111965311594018 0.4167418826190542 17.101046211014157 4.7759092348222305
0.5111965311594018 0.48085601840660097 23.059909036246037 5.112493327316255
0.5111965311594018 0.5449701541941478 22.560177221844718 5.426670576375416
0.5111965311594018 0.6090842899816946 18.80300823705666 5.713943394772441
0.5111965311594018 0.6731984257692414 18.659315383075292 5.9725255137428235
0.5111965311594018 0.7373125615567881 18.674083815290096 6.205526777727399
0.5111965311594018 0.8014266973443349 15.970662426362951 6.4090462064100695
0.5111965311594018 0.8655408331318818 19.234086799000934 6.590325841511888
0.5111965311594018 0.9296549689194286 17.333748805100846 6.7486148260049506
0.5111965311594018 0.9937691047069753 15.150016571405367 6.885754165692826
0.5111965311594018 1.057883240494522 12.500879149537019 7.008116404516433
0.5111965311594018 1.121997376282069 25.13427504218959 7.114057549747961
0.5111965311594018 1.186111512069616 20.26308729223009 7.204176091957973
0.5111965311594018 1.2502256478571625 3.01395761225307 7.281087165723309
0.5111965311594018 1.3143397836447095 6.261016965409244 7.344179490192973
0.5111965311594018 1.378453919432256 8.09828976228272 7.3912526155892735
0.5111965311594018 1.442568055219803 21.437377226710705 7.426812915036441
0.5111965311594018 1.5066821910073496 -6.728018740846955 7.446800315133334
0.5111965311594018 1.5707963267948966 6.872909035277714 7.454554844683102
0.5111965311594018 1.6349104625824435 2.293896755081137 7.447187892696934
0.5111965311594018 1.69902459836999 -5.59484092848044 7.424914631759287
0.5111965311594018 1.763138734157537 2.6231928787879752 7.390297679790251
0.5111965311594018 1.8272528699450836 3.4418429996637356 7.340486381429331
0.5111965311594018 1.8913670057326306 -9.842162204070451 7.275581451890441
0.5111965311594018 1.9554811415201772 -4.933853800166862 7.196398012706118
0.5111965311594018 2.019595277307724 9.068615673471879 7.101524704079485
0.5111965311594018 2.0837094130952707 -19.424080683707835 6.9904154248948975
0.5111965311594018 2.1478235488828177 -6.265407580392038 6.862651126261086
0.5111965311594018 2.2119376846703647 -15.514836761789864 6.717337892830508
0.5111965311594018 2.276051820457911 -13.44326478356249 6.553714334763894
0.5111965311594018 2.340165956245458 -17.783188120607164 6.373942821073502
0.5111965311594018 2.404280092033005 -9.951129285006356 6.171809184774052
0.5111965311594018 2.4683942278205517 0.042708709377869476 5.9493851428941875
0.5111965311594018 2.5325083636080983 -21.76707249723305 5.7054123037531905
0.5111965311594018 2.5966224993956453 -18.26136600691133 5.43577955545666
0.5111965311594018 2.6607366351831923 -11.853063866171384 5.1378213583015215
0.5111965311594018 2.724850770970739 -1.2513252700852693 4.810487510777232
0.5111965311594018 2.788964906758286 -9.054246388074185 4.446935364948443
0.5111965311594018 2.8530790425458328 -9.878085417565577 4.037915106079654
0.5111965311594018 2.9171931783333793 -5.690636164467165 3.572488678603754
0.5111965311594018 2.981307314120926 -5.806388741284863 3.0263671981734426
0.5111965311594018 3.045421449908473 -2.0891344381580756 2.347820186762611
0.5111965311594018 3.10953558569602 0.12453380678357187 1.357492279169663
0.6192079092289746 0.0320570678937734 33.420424458965186 3.3014251036356645
0.6192079092289746 0.09617120368132019 86.83721670609214 5.402573716700901
0.6192079092289746 0.16028533946886697 85.51155074343701 5.443045738079062
0.6192079092289746 0.2243994752564138 43.87186550731902 4.391260869278355
0.6192079092289746 0.28851361104396056 29.797991963946377 4.38757389645184
0.6192079092289746 0.3526277468315074 30.18781618314096 4.76642841677115
0.6192079092289746 0.4167418826190542 27.226074778133967 5.148199885622549
0.6192079092289746 0.48085601840660097 29.14323226526521 5.510575674910097
0.6192079092289746 0.5449701541941478 38.079532350086026 5.849045779784783
0.6192079092289746 0.6090842899816946 34.345391984983664 6.159218556389286
0.6192079092289746 0.6731984257692414 37.72859169628879 6.437603292856381
0.6192079092289746 0.7373125615567881 35.876679513807765 6.689925651396739
0.6192079092289746 0.8014266973443349 35.358671337497206 6.908505543752597
0.6192079092289746 0.8655408331318818 37.506494043087066 7.103074923460895
0.6192079092289746 0.9296549689194286 32.60782384651024 7.27313041491249
0.6192079092289746 0.9937691047069753 32.2522698883429 7.42059941440133
0.6192079092289746 1.057883240494522 35.19852377153936 7.552437755818546
0.6192079092289746 1.121997376282069 31.341142275431306 7.6664640136264355
0.6192079092289746 1.186111512069616 32.758085760248626 7.764043015514964
0.6192079092289746 1.2502256478571625 25.686219684053764 7.847088124197425
0.6192079092289746 1.3143397836447095 21.071597227922037 7.913861466469751
0.6192079092289746 1.378453919432256 26.748927297665833 7.965390728205793
0.6192079092289746 1.442568055219803 1.4673603111367064 8.003110960378796
0.6192079092289746 1.5066821910073496 17.510785298403643 8.023888813025762
0.6192079092289746 1.5707963267948966 7.8844666886512025 8.031483788111139
0.6192079092289746 1.6349104625824435 3.9737026705572234 8.02277634429988
0.6192079092289746 1.69902459836999 -5.1853541109453625 7.999358578294709
0.6192079092289746 1.763138734157537 -5.495104547161785 7.961748032681844
0.6192079092289746 1.8272528699450836 13.743363237495936 7.907366958864117
0.6192079092289746 1.8913670057326306 -4.084751497158308 7.837706543100031
0.6192079092289746 1.9554811415201772 1.5678644420361938 7.7517972069879075
0.6192079092289746 2.019595277307724 -4.452497759730072 7.648685548920479
0.6192079092289746 2.0837094130952707 0.8340195255982168 7.529318557923156
0.6192079092289746 2.1478235488828177 -0.8221567429330822 7.391089351900894
0.6192079092289746 2.2119376846703647 0.5245986111223482 7.2346937253884676
0.6192079092289746 2.276051820457911 -4.07717249712332 7.05798627151354
0.6192079092289746 2.340165956245458 -26.868873211264646 6.864194107076084
0.6192079092289746 2.404280092033005 -7.801097688264642 6.646600804341221
0.6192079092289746 2.4683942278205517 8.823274127776674 6.4068698409695095
0.6192079092289746 2.5325083636080983 -10.391468091553692 6.1437649547578665
0.6192079092289746 2.5966224993956453 -19.594351264565788 5.853361908130315
0.6192079092289746 2.6607366351831923 -14.407020023174969 5.532765005435127
0.6192079092289746 2.724850770970739 -18.336566780485477 5.180163304586994
0.6192079092289746 2.788964906758286 -12.228881317445616 4.787995058362499
0.6192079092289746 2.8530790425458328 -12.584764797352848 4.347722171304096
0.6192079092289746 2.9171931783333793 -6.575276813028865 3.847065940044276
0.6192079092289746 2.981307314120926 -7.179290163648852 3.2587939710380667
0.6192079092289746 3.045421449908473 -1.4264996152951617 2.528237661729925
0.6192079092289746 3.10953558569602 -2.055886139946072 1.4619437300694924
0.7500411514571883 0.0320570678937734 36.67693370568997 2.6724121772517773
0.7500411514571883 0.09617120368132019 99.63146314473339 4.37573858833143
0.7500411514571883 0.16028533946886697 93.8356147783805 4.422669846108029
0.7500411514571883 0.2243994752564138 55.81071446132952 3.602321111233411
0.7500411514571883 0.28851361104396056 37.93512655686872 3.6169945938056487
0.7500411514571883 0.3526277468315074 31.304654262428386 3.9320350699900404
0.7500411514571883 0.4167418826190542 42.867514575188295 4.247315515114465
0.7500411514571883 0.48085601840660097 34.00385198554133 4.545866965960739
0.7500411514571883 0.5449701541941478 43.38412175883885 4.825053885544515
0.7500411514571883 0.6090842899816946 31.527456412723296 5.080178873226302
0.7500411514571883 0.6731984257692414 33.015252456637114 5.309622872517306
0.7500411514571883 0.7373125615567881 32.45620676816687 5.51701025477331
0.7500411514571883 0.8014266973443349 45.34146177272782 5.6979937792690025
0.7500411514571883 0.8655408331318818 42.1221203238947 5.858369764030354
0.7500411514571883 0.9296549689194286 42.83242119620394 6.000042967761364
0.7500411514571883 0.9937691047069753 39.128573484030085 6.123458566168332
0.7500411514571883 1.057883240494522 32.9703655765397 6.234313077303456
0.7500411514571883 1.121997376282069 18.279025741929683 6.330163215767925
0.7500411514571883 1.186111512069616 32.68254546052941 6.412704830556708
0.7500411514571883 1.2502256478571625 34.47285187211962 6.4821273278924885
0.7500411514571883 1.3143397836447095 34.88417891882017 6.538469762280874
0.7500411514571883 1.378453919432256 23.123816333636807 6.581214750102983
0.7500411514571883 1.442568055219803 15.681843655398191 6.612374676907915
0.7500411514571883 1.5066821910073496 22.635773528228487 6.629970316678632
0.7500411514571883 1.5707963267948966 22.570483520816186 6.636057406815471
0.7500411514571883 1.6349104625824435 9.258123051097154 6.629263858067742
0.7500411514571883 1.69902459836999 7.765158214930213 6.609610796763462
0.7500411514571883 1.763138734157537 9.13298387022435 6.577889942282203
0.7500411514571883 1.8272528699450836 1.7671828673001424 6.532700141116907
0.7500411514571883 1.8913670057326306 -4.219366729035065 6.474646421944188
0.7500411514571883 1.9554811415201772 -0.6817364940659334 6.403235476317739
0.7500411514571883 2.019595277307724 -1.7429711562168408 6.317931309284994
0.7500411514571883 2.0837094130952707 10.87269052606947 6.218462078129824
0.7500411514571883 2.1478235488828177 -7.579081693806144 6.104312645793149
0.7500411514571883 2.2119376846703647 -21.3060337105931 5.974546100672673
0.7500411514571883 2.276051820457911 -15.28901544413305 5.828271314339831
0.7500411514571883 2.340165956245458 -15.340159283273392 5.6682014759203945
0.7500411514571883 2.404280092033005 -14.844227268634821 5.4879005972438435
0.7500411514571883 2.4683942278205517 -15.967759479526405 5.289658599882201
0.7500411514571883 2.5325083636080983 -21.886026609774298 5.07222106970051
0.7500411514571883 2.5966224993956453 -12.055799868725025 4.832463338127483
0.7500411514571883 2.6607366351831923 -13.925814497698873 4.568016838609728
0.7500411514571883 2.724850770970739 -5.1946362147596 4.2763495722623555
0.7500411514571883 2.788964906758286 -0.5854337331325564 3.9526041162458285
0.7500411514571883 2.8530790425458328 -7.069275552592228 3.58935438410272
0.7500411514571883 2.9171931783333793 -4.098036131926473 3.17538468720449
0.7500411514571883 2.981307314120926 0.08623721812419709 2.6901645021436527
0.7500411514571883 3.045421449908473 -1.7636463252309766 2.0871032476309797
0.7500411514571883 3.10953558569602 -2.070509360069891 1.2067172067720113
0.9085183191211419 0.0320570678937734 35.35781419379894 2.063367497165494
0.9085183191211419 0.09617120368132019 94.47189140560235 3.3822875507604513
0.9085183191211419 0.16028533946886697 89.47143576688978 3.443916396591823
0.9085183191211419 0.2243994752564138 60.077560467591134 2.863471945316115
0.9085183191211419 0.28851361104396056 35.38723524426674 2.904134674303213
0.9085183191211419 0.3526277468315074 31.68512382506439 3.161283054181091
0.9085183191211419 0.4167418826190542 35.51861932460104 3.4158868314733937
0.9085183191211419 0.48085601840660097 36.9364444513548 3.6560264339948736
0.9085183191211419 0.5449701541941478 39.750983416740176 3.879849080267952
0.9085183191211419 0.6090842899816946 41.89041033856345 4.084686186534394
0.9085183191211419 0.6731984257692414 33.50496177882452 4.268799703430104
0.9085183191211419 0.7373125615567881 39.07452384414617 4.435617712517237
0.9085183191211419 0.8014266973443349 37.23402377860764 4.582485076234306
0.9085183191211419 0.8655408331318818 43.45511612948532 4.713838314940934
0.9085183191211419 0.9296549689194286 31.89174494285491 4.83104625740778
0.9085183191211419 0.9937691047069753 29.61868805898371 4.933592656604511
0.9085183191211419 1.057883240494522 50.3050553605959 5.025011384997703
0.9085183191211419 1.121997376282069 35.52041602997103 5.1034675340801865
0.9085183191211419 1.186111512069616 33.81174922111017 5.170280671282674
0.9085183191211419 1.2502256478571625 33.13259459045703 5.226049147964866
0.9085183191211419 1.3143397836447095 22.221652042068996 5.271393862627783
0.9085183191211419 1.378453919432256 25.768797622928044 5.305652968014573
0.9085183191211419 1.442568055219803 17.576944067032507 5.330465118314676
0.9085183191211419 1.5066821910073496 12.151343019648879 5.344536411317348
0.9085183191211419 1.5707963267948966 16.093539194196644 5.348843815408858
0.9085183191211419 1.6349104625824435 9.902541658301272 5.342849538534071
0.9085183191211419 1.69902459836999 5.205953815645688 5.326288709492703
0.9085183191211419 1.763138734157537 6.752018788332471 5.300354381345385
0.9085183191211419 1.8272528699450836 0.5684326620967213 5.263313414040486
0.9085183191211419 1.8913670057326306 4.260437613580078 5.215822379430184
0.9085183191211419 1.9554811415201772 5.265020504752816 5.15800360961185
0.9085183191211419 2.019595277307724 -7.588160550870656 5.088741603276277
0.9085183191211419 2.0837094130952707 -11.459162275049556 5.008599706898107
0.9085183191211419 2.1478235488828177 -10.143973942675537 4.915949488726599
0.9085183191211419 2.2119376846703647 -17.01008352213658 4.811118789105901
0.9085183191211419 2.276051820457911 -0.3683246012790712 4.693167717582518
0.9085183191211419 2.340165956245458 -19.087299520449555 4.564038671330592
0.9085183191211419 2.404280092033005 -9.806193332722218 4.418581379355672
0.9085183191211419 2.4683942278205517 -11.040080747008423 4.25852410615948
0.9085183191211419 2.5325083636080983 -13.242616945025773 4.083263345497454
0.9085183191211419 2.5966224993956453 -6.653424581039053 3.890132043766972
0.9085183191211419 2.6607366351831923 -3.905812890762699 3.677054877669239
0.9085183191211419 2.724850770970739 -11.000104052478838 3.4419018919785547
0.9085183191211419 2.788964906758286 -11.457814746020102 3.1812643846198685
0.9085183191211419 2.8530790425458328 -6.194366358468791 2.8887765722656673
0.9085183191211419 2.9171931783333793 -9.859645317541757 2.555646119367946
0.9085183191211419 2.981307314120926 -4.0850342516289615 2.1651827880998016
0.9085183191211419 3.045421449908473 0.3465395486427925 1.6796367371941838
0.9085183191211419 3.10953558569602 -1.3998580730333228 0.971045054621929
1.1004803330791892 0.0320570678937734 34.91163198850753 1.7627907489701709
1.1004803330791892 0.09617120368132019 85.69565987279424 2.889938605514604
1.1004803330791892 0.16028533946886697 84.94158849802879 2.9434260886784607
1.1004803330791892 0.2243994752564138 50.194046297240845 2.4484295247644883
1.1004803330791892 0.28851361104396056 34.767195892873495 2.484380616425517
1.1004803330791892 0.3526277468315074 33.30299583225839 2.704210284745176
1.1004803330791892 0.4167418826190542 31.883850933696728 2.9220930951134165
1.1004803330791892 0.48085601840660097 34.67801262971464 3.1273838464967665
1.1004803330791892 0.5449701541941478 40.91880151666141 3.3188533689937687
1.1004803330791892 0.6090842899816946 33.97437337049795 3.4941296463692626
1.1004803330791892 0.6731984257692414 33.80713157555453 3.6525311207336255
1.1004803330791892 0.7373125615567881 40.07369275684442 3.7970561660808317
1.1004803330791892 0.8014266973443349 41.00446194821819 3.9245381502730434
1.1004803330791892 0.8655408331318818 42.94591298464847 4.0388915660602915
1.1004803330791892 0.9296549689194286 31.208394327285923 4.1393980649585975
1.1004803330791892 0.9937691047069753 36.62817803905359 4.2265546997976475
1.1004803330791892 1.057883240494522 40.704279613391954 4.302661415989714
1.1004803330791892 1.121997376282069 42.41619035919792 4.368163518245465
1.1004803330791892 1.186111512069616 38.167284624231236 4.423606158684254
1.1004803330791892 1.2502256478571625 28.3968038854512 4.4704690570932994
1.1004803330791892 1.3143397836447095 28.93394299848216 4.508372059961454
1.1004803330791892 1.378453919432256 37.659996873713546 4.536955031570624
1.1004803330791892 1.442568055219803 18.903885194378766 4.557578490391257
1.1004803330791892 1.5066821910073496 21.3937854874008 4.569173959067697
1.1004803330791892 1.5707963267948966 20.183785538614693 4.572738705090321
1.1004803330791892 1.6349104625824435 17.174545702755612 4.5673820713468
1.1004803330791892 1.69902459836999 9.58098948109352 4.553205089803381
1.1004803330791892 1.763138734157537 3.3631917056456313 4.531202594716473
1.1004803330791892 1.8272528699450836 -0.34097301652158274 4.4997738598432955
1.1004803330791892 1.8913670057326306 -6.295856307234321 4.459342137299405
1.1004803330791892 1.9554811415201772 0.6118602254055651 4.410053861475125
1.1004803330791892 2.019595277307724 -9.697057511731105 4.350879508289591
1.1004803330791892 2.0837094130952707 -3.796499992546659 4.282373846816718
1.1004803330791892 2.1478235488828177 -9.770666150969777 4.20365024033293
1.1004803330791892 2.2119376846703647 -1.7456557643010537 4.114087283891655
1.1004803330791892 2.276051820457911 -8.676363408440963 4.013147732044929
1.1004803330791892 2.340165956245458 -12.024907551115556 3.902338286651946
1.1004803330791892 2.404280092033005 -11.422503347375145 3.7782503573803194
1.1004803330791892 2.4683942278205517 -15.431671121297628 3.641772391458956
1.1004803330791892 2.5325083636080983 -12.338624975777948 3.4916179378640018
1.1004803330791892 2.5966224993956453 -10.89889932417951 3.3264319278137964
1.1004803330791892 2.6607366351831923 -11.212431336652436 3.1440562240969414
1.1004803330791892 2.724850770970739 -11.42046381329048 2.9431403013384916
1.1004803330791892 2.788964906758286 -11.323122413793778 2.7204212129581187
1.1004803330791892 2.8530790425458328 -9.183280334579509 2.4702020809609597
1.1004803330791892 2.9171931783333793 -5.1878330626811575 2.185348263592442
1.1004803330791892 2.981307314120926 -6.352036200657595 1.8512692571290592
1.1004803330791892 3.045421449908473 -4.409101866710413 1.4362483704521627
1.1004803330791892 3.10953558569602 0.5794130922401161 0.8302876885471676
1.3330022499332792 0.0320570678937734 28.513241283209638 1.4308847559915963
1.3330022499332792 0.09617120368132019 70.73786836590307 2.345807688757338
1.3330022499332792 0.16028533946886697 73.43205097572014 2.388217852252505
1.3330022499332792 0.2243994752564138 37.4388979027675 1.983958806896911
1.3330022499332792 0.28851361104396056 26.335057172211993 2.0118405614251405
1.3330022499332792 0.3526277468315074 23.510305971626178 2.1896957935566244
1.3330022499332792 0.4167418826190542 21.837864678811368 2.366227898204374
1.3330022499332792 0.48085601840660097 30.443911430221792 2.5326145634936257
1.3330022499332792 0.5449701541941478 30.41268517873656 2.6885310735791172
1.3330022499332792 0.6090842899816946 33.81221370446478 2.83195845305711
1.3330022499332792 0.6731984257692414 33.24707978051555 2.9622035849291595
1.3330022499332792 0.7373125615567881 32.31917028783371 3.0802447765327443
1.3330022499332792 0.8014266973443349 39.733108967813074 3.183512343431833
1.3330022499332792 0.8655408331318818 34.07763684209448 3.2744767756738713
1.3330022499332792 0.9296549689194286 39.511923019790366 3.3534994448152404
1.3330022499332792 0.9937691047069753 32.07839139769984 3.421610255285149
1.3330022499332792 1.057883240494522 27.522573147834272 3.4821321216418712
1.3330022499332792 1.121997376282069 31.629743637382333 3.5340179934324905
1.3330022499332792 1.186111512069616 26.440828445625517 3.5785307726541067
1.3330022499332792 1.2502256478571625 20.166035665437025 3.616371756211301
1.3330022499332792 1.3143397836447095 17.779829614394888 3.6467091692160394
1.3330022499332792 1.378453919432256 16.82559210575464 3.6699655793416257
1.3330022499332792 1.442568055219803 13.348610230751612 3.686959022690306
1.3330022499332792 1.5066821910073496 14.528931922944194 3.6963920116209255
1.3330022499332792 1.5707963267948966 11.778725744287604 3.6994315426184023
1.3330022499332792 1.6349104625824435 7.095400300853585 3.695381453501464
1.3330022499332792 1.69902459836999 8.944790352088376 3.6841614725329457
1.3330022499332792 1.763138734157537 8.320877601812084 3.6664479657443914
1.3330022499332792 1.8272528699450836 6.058811207412236 3.6412916365983943
1.3330022499332792 1.8913670057326306 -0.8542828899134499 3.6085723686576987
1.3330022499332792 1.9554811415201772 -3.2553367173976193 3.5688517792688974
1.3330022499332792 2.019595277307724 -4.036605283984783 3.5212856148768195
1.3330022499332792 2.0837094130952707 -4.708735040231092 3.465637151409433
1.3330022499332792 2.1478235488828177 -8.435067717539956 3.4018972510821524
1.3330022499332792 2.2119376846703647 -7.937743741670489 3.329551184810553
1.3330022499332792 2.276051820457911 -3.3425865377262336 3.2477520574280305
1.3330022499332792 2.340165956245458 -9.110565010711813 3.15816068556285
1.3330022499332792 2.404280092033005 -10.49523496630369 3.05773019847324
1.3330022499332792 2.4683942278205517 -10.243741185955018 2.9470593976085384
1.3330022499332792 2.5325083636080983 -9.375988148340959 2.825599920892745
1.3330022499332792 2.5966224993956453 -10.280171812688113 2.6917989106152382
1.3330022499332792 2.6607366351831923 -12.689644482484741 2.5443639829305864
1.3330022499332792 2.724850770970739 -9.328536491671445 2.3817668628526665
1.3330022499332792 2.788964906758286 -7.599153210853179 2.2013601919043633
1.3330022499332792 2.8530790425458328 -7.547109458376857 1.9988443472415476
1.3330022499332792 2.9171931783333793 -6.270200684382482 1.7684676211233517
1.3330022499332792 2.981307314120926 -4.541735822725704 1.4980703075753903
1.3330022499332792 3.045421449908473 -3.0015468891451627 1.1621611879149916
1.3330022499332792 3.10953558569602 0.1045467145334498 0.6720521884738037
1.6146540241708445 0.0320570678937734 19.37150720254491 1.0033513482424596
1.6146540241708445 0.09617120368132019 47.298332711330644 1.6459249251816872
1.6146540241708445 0.16028533946886697 49.14926175568263 1.6827948700920268
1.6146540241708445 0.2243994752564138 27.780616394001697 1.4142098730256476
1.6146540241708445 0.28851361104396056 18.866156943217483 1.4417286172202157
1.6146540241708445 0.3526277468315074 20.130480360213063 1.5707348648340103
1.6146540241708445 0.4167418826190542 19.183343527591138 1.6983579941138072
1.6146540241708445 0.48085601840660097 20.51552718196033 1.8191915305260138
1.6146540241708445 0.5449701541941478 23.46725795399184 1.932610326245691
1.6146540241708445 0.6090842899816946 20.670834876062308 2.0369624672533377
1.6146540241708445 0.6731984257692414 29.726069567878458 2.130514297613319
1.6146540241708445 0.7373125615567881 24.114773515079282 2.2143215050377716
1.6146540241708445 0.8014266973443349 25.940681466319425 2.286390894908027
1.6146540241708445 0.8655408331318818 23.900451424601954 2.3497045056721144
1.6146540241708445 0.9296549689194286 22.218857050793677 2.4054138427549385
1.6146540241708445 0.9937691047069753 21.133472360282 2.4537325886173766
1.6146540241708445 1.057883240494522 17.519946312407395 2.496993556347999
1.6146540241708445 1.121997376282069 18.6557522966102 2.5344094304648803
1.6146540241708445 1.186111512069616 18.493620668024597 2.5667210596340633
1.6146540241708445 1.2502256478571625 18.431067935249963 2.5938871523488
1.6146540241708445 1.3143397836447095 13.951028576996915 2.61589879968753
1.6146540241708445 1.378453919432256 15.228747124647242 2.632704731455133
1.6146540241708445 1.442568055219803 12.038052276500586 2.644824601342143
1.6146540241708445 1.5066821910073496 9.843904601409113 2.651930032648038
1.6146540241708445 1.5707963267948966 9.556667507272538 2.654210249180736
1.6146540241708445 1.6349104625824435 3.487030521595911 2.6514005205914994
1.6146540241708445 1.69902459836999 1.7850907134906766 2.6432099959588977
1.6146540241708445 1.763138734157537 5.112011513014582 2.6306430067931057
1.6146540241708445 1.8272528699450836 1.3802039340750412 2.612373631622
1.6146540241708445 1.8913670057326306 -3.1574597598244893 2.588793315898923
1.6146540241708445 1.9554811415201772 -4.362642411287306 2.5602525681167556
1.6146540241708445 2.019595277307724 -0.02135638755335473 2.5258557847161844
1.6146540241708445 2.0837094130952707 -4.488253353465219 2.486060633799133
1.6146540241708445 2.1478235488828177 -3.9146637492934118 2.440118642036777
1.6146540241708445 2.2119376846703647 -6.446217073897494 2.388077612924851
1.6146540241708445 2.276051820457911 -6.74482739217416 2.3293744546842707
1.6146540241708445 2.340165956245458 -6.032610822640876 2.264993379929463
1.6146540241708445 2.404280092033005 -6.454810176581728 2.1929623030174192
1.6146540241708445 2.4683942278205517 -11.292853356957984 2.1134183817778243
1.6146540241708445 2.5325083636080983 -4.874437497626875 2.026381470986248
1.6146540241708445 2.5966224993956453 -11.259871006949453 1.9303775920414579
1.6146540241708445 2.6607366351831923 -5.66121186986206 1.8245737352481348
1.6146540241708445 2.724850770970739 -5.37119465426919 1.707849709475979
1.6146540241708445 2.788964906758286 -4.618919061928287 1.578624809792343
1.6146540241708445 2.8530790425458328 -5.142087372408992 1.4333622673732556
1.6146540241708445 2.9171931783333793 -2.534586184375115 1.268017082325091
1.6146540241708445 2.981307314120926 -3.9547227721003915 1.0741641125659762
1.6146540241708445 3.045421449908473 -1.0507595414607527 0.8333716905024129
1.6146540241708445 3.10953558569602 -0.677465051325447 0.4817588234184396
1.9558163670778472 0.0320570678937734 11.062101444800941 0.6564635627459571
1.9558163670778472 0.09617120368132019 29.10507181916494 1.07734723156483
1.9558163670778472 0.16028533946886697 28.311046750825046 1.1039079383051
1.9558163670778472 0.2243994752564138 16.177413118807088 0.9329903886478547
1.9558163670778472 0.28851361104396056 12.373583396463818 0.9541577835533468
1.9558163670778472 0.3526277468315074 12.81780343863875 1.0404969262165602
1.9558163670778472 0.4167418826190542 11.427868346601107 1.1264170131468882
1.9558163670778472 0.48085601840660097 12.309318589986887 1.2079223047820453
1.9558163670778472 0.5449701541941478 13.721266464762415 1.2837360045372963
1.9558163670778472 0.6090842899816946 15.381510182745071 1.352129587476231
1.9558163670778472 0.6731984257692414 14.422858710799495 1.4125391961693552
1.9558163670778472 0.7373125615567881 13.173868023876667 1.4660113044048062
1.9558163670778472 0.8014266973443349 13.686734563879158 1.5123374603291704
1.9558163670778472 0.8655408331318818 12.772317309378703 1.553744834590571
1.9558163670778472 0.9296549689194286 13.257641789462896 1.5902408044468357
1.9558163670778472 0.9937691047069753 15.609253806997458 1.6222850607045978
1.9558163670778472 1.057883240494522 12.874139470290645 1.650999822198635
1.9558163670778472 1.121997376282069 10.538072024452813 1.6758523532357574
1.9558163670778472 1.186111512069616 11.916635584174804 1.697215347791841
1.9558163670778472 1.2502256478571625 10.983648304426433 1.7152528119028267
1.9558163670778472 1.3143397836447095 9.478328673487134 1.7298060960806716
1.9558163670778472 1.378453919432256 5.719776428434918 1.7409730440205815
1.9558163670778472 1.442568055219803 6.567425052829126 1.74917027895815
1.9558163670778472 1.5066821910073496 3.5923609516784856 1.7537710625667606
1.9558163670778472 1.5707963267948966 4.015924448914393 1.7554060790733905
1.9558163670778472 1.6349104625824435 5.109469418871173 1.7534678295913513
1.9558163670778472 1.69902459836999 4.97655811456624 1.7481054296387617
1.9558163670778472 1.763138734157537 4.493424480157465 1.739644576310285
1.9558163670778472 1.8272528699450836 2.963483916866441 1.7276372078986586
1.9558163670778472 1.8913670057326306 -0.020656544939256383 1.7121189348214734
1.9558163670778472 1.9554811415201772 -1.1294331086388287 1.6930216462449892
1.9558163670778472 2.019595277307724 -2.744816653268996 1.6703786019606641
1.9558163670778472 2.0837094130952707 -1.5978567792270992 1.6439693609891215
1.9558163670778472 2.1478235488828177 -1.8114120695821518 1.6136710514063142
1.9558163670778472 2.2119376846703647 -4.0132119733161025 1.5791594047441686
1.9558163670778472 2.276051820457911 -6.778267867586129 1.5404017389809768
1.9558163670778472 2.340165956245458 -4.219568770737943 1.4977804851177738
1.9558163670778472 2.404280092033005 -4.422900114608126 1.450089720568672
1.9558163670778472 2.4683942278205517 -5.890662391112886 1.3975907854496137
1.9558163670778472 2.5325083636080983 -2.957850313701287 1.3399319575241249
1.9558163670778472 2.5966224993956453 -4.0416929670957495 1.2764192629343283
1.9558163670778472 2.6607366351831923 -3.082832843181116 1.2064169251638892
1.9558163670778472 2.724850770970739 -3.546666170449485 1.1292403213254067
1.9558163670778472 2.788964906758286 -3.3557496187398197 1.0436896112270277
1.9558163670778472 2.8530790425458328 -3.873102176077696 0.9476968588385147
1.9558163670778472 2.9171931783333793 -3.285851209097431 0.8384445916220145
1.9558163670778472 2.981307314120926 -1.47162233793268 0.7103032646273997
1.9558163670778472 3.045421449908473 -0.5321668471426853 0.5510063267905775
1.9558163670778472 3.10953558569602 0.06864649782785544 0.3185449027969358
2.3690633438912156 0.0320570678937734 4.838321320625638 0.3807255671577171
2.3690633438912156 0.09617120368132019 13.34767243420754 0.6251195729781536
2.3690633438912156 0.16028533946886697 12.03267154551247 0.6421734137430677
2.3690633438912156 0.2243994752564138 8.663606195559522 0.5468561778808518
2.3690633438912156 0.28851361104396056 6.9519001658293975 0.5617237155279093
2.3690633438912156 0.3526277468315074 6.487067850117657 0.6140443048735283
2.3690633438912156 0.4167418826190542 6.540467152645387 0.6656489414013144
2.3690633438912156 0.48085601840660097 6.791099362895597 0.7137863970882522
2.3690633438912156 0.5449701541941478 5.79477173122018 0.7576227988756427
2.3690633438912156 0.6090842899816946 7.758057378181084 0.7964481230186563
2.3690633438912156 0.6731984257692414 7.7007823198248335 0.8305566684353878
2.3690633438912156 0.7373125615567881 7.153181085195366 0.8612786639049158
2.3690633438912156 0.8014266973443349 6.920377351756896 0.8883041963685833
2.3690633438912156 0.8655408331318818 6.954225619326817 0.9124832550713924
2.3690633438912156 0.9296549689194286 6.763969072095296 0.9339879678509863
2.3690633438912156 0.9937691047069753 7.946935878895365 0.9529493892780107
2.3690633438912156 1.057883240494522 5.606496125857122 0.9697576187718577
2.3690633438912156 1.121997376282069 5.340188636477619 0.9843832451753504
2.3690633438912156 1.186111512069616 3.2769084891386293 0.996899267464498
2.3690633438912156 1.2502256478571625 6.795491886168159 1.0076569914865716
2.3690633438912156 1.3143397836447095 4.059208271167262 1.0163345018802525
2.3690633438912156 1.378453919432256 4.7069762619896505 1.0228850328932941
2.3690633438912156 1.442568055219803 3.9503425963369976 1.0276322159640645
2.3690633438912156 1.5066821910073496 3.638301188179857 1.0304621171829622
2.3690633438912156 1.5707963267948966 1.3278339468828053 1.0313182158204257
2.3690633438912156 1.6349104625824435 1.2451511558723736 1.030136524870646
2.3690633438912156 1.69902459836999 1.0204434457201976 1.0270547500312062
2.3690633438912156 1.763138734157537 0.9825471665070046 1.02199485128403
2.3690633438912156 1.8272528699450836 -0.9941744339928879 1.015035774949977
2.3690633438912156 1.8913670057326306 0.47327285062736424 1.0058953145354392
2.3690633438912156 1.9554811415201772 -0.9861645386137983 0.9946988044024467
2.3690633438912156 2.019595277307724 0.6254608628309065 0.9813990345719782
2.3690633438912156 2.0837094130952707 -0.08983140731652912 0.9658711049323636
2.3690633438912156 2.1478235488828177 -2.6512753704931438 0.9479736694694446
2.3690633438912156 2.2119376846703647 -2.5313853235281645 0.927735815800781
2.3690633438912156 2.276051820457911 -3.0507366045621906 0.904991325120247
2.3690633438912156 2.340165956245458 -0.37801538515074723 0.8799202125325573
2.3690633438912156 2.404280092033005 -2.556793056182293 0.8518607798729116
2.3690633438912156 2.4683942278205517 -1.121988248429863 0.8209667442568609
2.3690633438912156 2.5325083636080983 -2.774093766306501 0.7870883006602211
2.3690633438912156 2.5966224993956453 -0.18724207047564506 0.7497969630470643
2.3690633438912156 2.6607366351831923 -1.410602865800458 0.7086587569291221
2.3690633438912156 2.724850770970739 -1.211475144117063 0.6634379756867571
2.3690633438912156 2.788964906758286 -0.30403151277785395 0.6130466465484489
2.3690633438912156 2.8530790425458328 -1.0420615504530246 0.5567593392553659
2.3690633438912156 2.9171931783333793 -0.864638061409875 0.492515424946587
2.3690633438912156 2.981307314120926 -0.6126278046427381 0.41724606690133353
2.3690633438912156 3.045421449908473 -0.5565585369888052 0.32370871187217753
2.3690633438912156 3.10953558569602 -0.28000182664045725 0.1871100786935572
2.8696258103998353 0.0320570678937734 2.1245226055470336 0.19233017724985804
2.8696258103998353 0.09617120368132019 5.021734630233917 0.31590128468965173
2.8696258103998353 0.16028533946886697 5.524085853775144 0.325502557075975
2.8696258103998353 0.2243994752564138 4.015894515836888 0.2794379510011111
2.8696258103998353 0.28851361104396056 2.7353077449977734 0.28859726162262506
2.8696258103998353 0.3526277468315074 2.8958610447509527 0.31613159997130574
2.8696258103998353 0.4167418826190542 3.3392668805617585 0.34263247921369494
2.8696258103998353 0.48085601840660097 2.241417922107794 0.3666969706394083
2.8696258103998353 0.5449701541941478 2.6022717734130927 0.3881957876738829
2.8696258103998353 0.6090842899816946 2.681055234939461 0.40718881959597836
2.8696258103998353 0.6731984257692414 1.9894957161620452 0.42433836322824964
2.8696258103998353 0.7373125615567881 3.0668666629557397 0.4399059214112945
2.8696258103998353 0.8014266973443349 2.4237291092500324 0.4537197456276328
2.8696258103998353 0.8655408331318818 2.015235439151725 0.46600756752089917
2.8696258103998353 0.9296549689194286 1.9610540333005475 0.47705108207469465
2.8696258103998353 0.9937691047069753 2.1811215544414124 0.48678460045696054
2.8696258103998353 1.057883240494522 1.9758437083885392 0.49544288028086186
2.8696258103998353 1.121997376282069 2.0578979634439643 0.5028918630297603
2.8696258103998353 1.186111512069616 1.4742746311259574 0.5093797016025637
2.8696258103998353 1.2502256478571625 0.750789323336491 0.5148240251327045
2.8696258103998353 1.3143397836447095 1.4702216913181883 0.5191615876006472
2.8696258103998353 1.378453919432256 1.917680466936745 0.5225466228231884
2.8696258103998353 1.442568055219803 0.10146570360840171 0.5250198830411066
2.8696258103998353 1.5066821910073496 0.2400478033510786 0.5264587381132967
2.8696258103998353 1.5707963267948966 0.53249940737446 0.5268665097801077
2.8696258103998353 1.6349104625824435 -0.48386412968129416 0.5262737099745926
2.8696258103998353 1.69902459836999 0.8277951796840384 0.5246964020624707
2.8696258103998353 1.763138734157537 0.2970733774883765 0.5221170262944436
2.8696258103998353 1.8272528699450836 -0.425629784022381 0.5185872929568736
2.8696258103998353 1.8913670057326306 -0.025170889332422966 0.5138819163093167
2.8696258103998353 1.9554811415201772 0.07622371006880468 0.5082208808014305
2.8696258103998353 2.019595277307724 -1.1255084950367795 0.5013267412615804
2.8696258103998353 2.0837094130952707 -0.11881513015391953 0.4934979647372156
2.8696258103998353 2.1478235488828177 -0.9364424082149455 0.4843664936133415
2.8696258103998353 2.2119376846703647 -0.8575167382742775 0.4740034923982223
2.8696258103998353 2.276051820457911 -0.35552103576876465 0.4623332243860146
2.8696258103998353 2.340165956245458 -0.3654045205631416 0.4495379659996096
2.8696258103998353 2.404280092033005 -0.9849354774938063 0.4351785905673277
2.8696258103998353 2.4683942278205517 -0.4136131730133959 0.41943556967908713
2.8696258103998353 2.5325083636080983 -0.5386143691896881 0.4021276857789252
2.8696258103998353 2.5966224993956453 -0.5543283989706709 0.38303198205659417
2.8696258103998353 2.6607366351831923 -0.2556196247177506 0.36205246394044804
2.8696258103998353 2.724850770970739 -0.3556632441830805 0.33888433714234356
2.8696258103998353 2.788964906758286 -0.9714967823417502 0.3132739609272687
2.8696258103998353 2.8530790425458328 -0.514723355586029 0.2843801453667872
2.8696258103998353 2.9171931783333793 -0.43814412448144163 0.2516595775249417
2.8696258103998353 2.981307314120926 -0.3479839898104735 0.2131108982496391
2.8696258103998353 3.045421449908473 -0.3325543768581165 0.1652826280794302
2.8696258103998353 3.10953558569602 -0.11419335668893175 0.09555595961966004
3.4759527696660184 0.0320570678937734 0.922019158040655 0.08221371807151585
3.4759527696660184 0.09617120368132019 2.1420054164960205 0.13508676981861367
3.4759527696660184 0.16028533946886697 2.20264371726994 0.13976485436052455
3.4759527696660184 0.2243994752564138 1.2596095430850087 0.12123394620301076
3.4759527696660184 0.28851361104396056 1.3265288682372511 0.12585373158797591
3.4759527696660184 0.3526277468315074 0.7652870543945961 0.1377494915426878
3.4759527696660184 0.4167418826190542 1.1380394357250947 0.1489480778078331
3.4759527696660184 0.48085601840660097 0.8002142460310789 0.15884673383677161
3.4759527696660184 0.5449701541941478 0.9568289473522942 0.16771171739083512
3.4759527696660184 0.6090842899816946 1.0371908386974051 0.1757543682282998
3.4759527696660184 0.6731984257692414 0.7219655965328804 0.18311604391297856
3.4759527696660184 0.7373125615567881 0.775970665953989 0.1898901854264546
3.4759527696660184 0.8014266973443349 0.33899921294230434 0.19574593339160673
3.4759527696660184 0.8655408331318818 1.0987096569075416 0.20115757812085894
3.4759527696660184 0.9296549689194286 0.6044458693795404 0.20588665152386826
3.4759527696660184 0.9937691047069753 0.6912648885902226 0.21006579848205106
3.4759527696660184 1.057883240494522 0.7456808661482337 0.21379102770126698
3.4759527696660184 1.121997376282069 0.04508249273414497 0.2171151192560998
3.4759527696660184 1.186111512069616 0.2629225064534314 0.21985491265930004
3.4759527696660184 1.2502256478571625 0.14146980141834783 0.2222373447121475
3.4759527696660184 1.3143397836447095 0.6960196827457764 0.2241474889596782
3.4759527696660184 1.378453919432256 0.3975242718693099 0.2255670209849323
3.4759527696660184 1.442568055219803 0.008452967387649475 0.22660590613486098
3.4759527696660184 1.5066821910073496 -0.022306441717415082 0.22723995613362158
3.4759527696660184 1.5707963267948966 -0.12309633758268344 0.22742032646124805
3.4759527696660184 1.6349104625824435 -0.36230357442076194 0.2271413547284224
3.4759527696660184 1.69902459836999 -0.14070668630695893 0.22650919654618396
3.4759527696660184 1.763138734157537 -0.6848664618870677 0.22541569679772186
3.4759527696660184 1.8272528699450836 0.07091100419641846 0.22382136650045656
3.4759527696660184 1.8913670057326306 0.1723466128482431 0.22181893161204394
3.4759527696660184 1.9554811415201772 -0.0015849313851842661 0.21935062953709614
3.4759527696660184 2.019595277307724 -0.6396665668280959 0.2164435720970022
3.4759527696660184 2.0837094130952707 -0.32749378510910887 0.21296733992757938
3.4759527696660184 2.1478235488828177 0.1680614279919977 0.20905773501854455
3.4759527696660184 2.2119376846703647 -0.11933946318817325 0.2045347388735044
3.4759527696660184 2.276051820457911 -0.2795936365790791 0.19954944502760782
3.4759527696660184 2.340165956245458 -0.17856893606415128 0.1940082387238674
3.4759527696660184 2.404280092033005 -0.048017550854857496 0.18784617782087087
3.4759527696660184 2.4683942278205517 -0.19594448013877308 0.18100746866827408
3.4759527696660184 2.5325083636080983 -0.0146165894411482 0.1735711979148689
3.4759527696660184 2.5966224993956453 -0.14193941071766009 0.1653831677610219
3.4759527696660184 2.6607366351831923 -0.41401929850771785 0.15627683820624522
3.4759527696660184 2.724850770970739 -0.11059298998844856 0.1462675370280899
3.4759527696660184 2.788964906758286 -0.09163251452864825 0.13516476427137677
3.4759527696660184 2.8530790425458328 -0.021073717306715485 0.1227335746129738
3.4759527696660184 2.9171931783333793 0.016905934775304682 0.1086009263133927
3.4759527696660184 2.981307314120926 -0.08916706570724911 0.09201232601249248
3.4759527696660184 3.045421449908473 -0.15426665482465612 0.07139475637142759
3.4759527696660184 3.10953558569602 -0.00986179528559442 0.041179775438000936
4.210391338536714 0.0320570678937734 0.3996631426691053 0.028858936963304088
4.210391338536714 0.09617120368132019 0.9468919782480347 0.04754437584117695
4.210391338536714 0.16028533946886697 0.9542096858438923 0.04946905692824739
4.210391338536714 0.2243994752564138 0.7573585053513671 0.04333018052546666
4.210391338536714 0.28851361104396056 0.467848669737787 0.04503272934901361
4.210391338536714 0.3526277468315074 0.34339917896850697 0.049082143920129544
4.210391338536714 0.4167418826190542 0.2526789894357602 0.05283527907717434
4.210391338536714 0.48085601840660097 0.34320533240967627 0.05612669698364043
4.210391338536714 0.5449701541941478 0.14242875910082475 0.059170431676452195
4.210391338536714 0.6090842899816946 0.13326950919607614 0.06198082682922166
4.210391338536714 0.6731984257692414 0.18628654303625972 0.06454020671618077
4.210391338536714 0.7373125615567881 0.053550111876968585 0.06688645596926038
4.210391338536714 0.8014266973443349 0.15139416244674242 0.06901937964130785
4.210391338536714 0.8655408331318818 0.1734926701534363 0.07093549233203793
4.210391338536714 0.9296549689194286 0.007123861037026581 0.07259057024996247
4.210391338536714 0.9937691047069753 0.006590783000241968 0.07409263310373743
4.210391338536714 1.057883240494522 0.2090635136988609 0.07540979954588803
4.210391338536714 1.121997376282069 0.01676772733885083 0.0765612008964696
4.210391338536714 1.186111512069616 -0.0477347151120495 0.07750131423791118
4.210391338536714 1.2502256478571625 0.10264175290083058 0.07834081502293144
4.210391338536714 1.3143397836447095 0.18759500730836742 0.07899688766363923
4.210391338536714 1.378453919432256 -0.057184734855042926 0.07955612503411391
4.210391338536714 1.442568055219803 0.04686240559731091 0.07989087609760852
4.210391338536714 1.5066821910073496 0.20983889993418411 0.08009262099983515
4.210391338536714 1.5707963267948966 0.06106166603165715 0.08020511178210536
4.210391338536714 1.6349104625824435 0.12052409795295994 0.08006134225090991
4.210391338536714 1.69902459836999 0.09052634297391571 0.07986298843169472
4.210391338536714 1.763138734157537 -0.11175254116587109 0.07943239728713704
4.210391338536714 1.8272528699450836 -0.027962366111321333 0.07894368384063268
4.210391338536714 1.8913670057326306 0.08509863932665772 0.07816581564530664
4.210391338536714 1.9554811415201772 0.1430587604170241 0.07735500911154056
4.210391338536714 2.019595277307724 -0.04502086328841969 0.07632831330147405
4.210391338536714 2.0837094130952707 -0.08883018558414765 0.0750975460534631
4.210391338536714 2.1478235488828177 -0.046426250839942604 0.07370730231841646
4.210391338536714 2.2119376846703647 0.10235098306258564 0.07211590266372474
4.210391338536714 2.276051820457911 -0.03964162128086913 0.07036937136076094
4.210391338536714 2.340165956245458 -0.010855407294517203 0.06841376209747727
4.210391338536714 2.404280092033005 -0.008577710228256642 0.06620819568511538
4.210391338536714 2.4683942278205517 0.007463092514979978 0.06384033366307147
4.210391338536714 2.5325083636080983 0.006348474801703813 0.06122957015139505
4.210391338536714 2.5966224993956453 0.0585901224065654 0.0582773130599832
4.210391338536714 2.6607366351831923 -0.022534662464063764 0.05511716368978319
4.210391338536714 2.724850770970739 0.0017446190294759167 0.051601020037100404
4.210391338536714 2.788964906758286 -0.005476165286966081 0.047697111780353144
4.210391338536714 2.8530790425458328 -0.03862392684700822 0.04329583070223606
4.210391338536714 2.9171931783333793 0.06144935914931838 0.038275308609615026
4.210391338536714 2.981307314120926 -0.019093886044819625 0.032435430123167276
4.210391338536714 3.045421449908473 0.016283110941775206 0.025170212433081592
4.210391338536714 3.10953558569602 -0.0133269509196076 0.014575356789220539
5.100010385160754 0.0320570678937734 0.2194852353878191 0.00835664897586893
5.100010385160754 0.09617120368132019 0.5738782749549507 0.013816348159160578
5.100010385160754 0.16028533946886697 0.5963629089848356 0.014400745565879877
5.100010385160754 0.2243994752564138 0.4428912788449062 0.01272174138718488
5.100010385160754 0.28851361104396056 0.28541882414449526 0.012987960766402903
5.100010385160754 0.3526277468315074 0.2245262743340213 0.013902275285474035
5.100010385160754 0.4167418826190542 0.14619012943986337 0.014801212542931267
5.100010385160754 0.48085601840660097 0.10370137260758788 0.015602292491340802
5.100010385160754 0.5449701541941478 0.06993441331715404 0.01640318553462519
5.100010385160754 0.6090842899816946 0.07973643349032512 0.017162231684394614
5.100010385160754 0.6731984257692414 0.049970298760369326 0.017854035413217343
5.100010385160754 0.7373125615567881 0.03176654701019475 0.018550197460559394
5.100010385160754 0.8014266973443349 0.0006801401752812601 0.01909609111635805
5.100010385160754 0.8655408331318818 -0.006441327542369455 0.019623504085298574
5.100010385160754 0.9296549689194286 0.0030006184203584386 0.020079875013930392
5.100010385160754 0.9937691047069753 0.017403586838078983 0.020493010738418072
5.100010385160754 1.057883240494522 0.03016621718600357 0.02085208881609401
5.100010385160754 1.121997376282069 -0.010922251050104708 0.021167991851428574
5.100010385160754 1.186111512069616 0.022244584556257278 0.02143008354029092
5.100010385160754 1.2502256478571625 0.014883067364977885 0.02168144245256042
5.100010385160754 1.3143397836447095 -0.021044337188113896 0.02187379253305614
5.100010385160754 1.378453919432256 -0.030246233677213123 0.022033612776296115
5.100010385160754 1.442568055219803 0.02852587911620763 0.02210928919716391
5.100010385160754 1.5066821910073496 -0.004640956490154394 0.02213891616840214
5.100010385160754 1.5707963267948966 0.008921838769865754 0.022199745961015455
5.100010385160754 1.6349104625824435 0.048369968936178176 0.022146759407868016
5.100010385160754 1.69902459836999 -0.000640131929676475 0.022107008554793143
5.100010385160754 1.763138734157537 -0.04844998542738772 0.021969190326866023
5.100010385160754 1.8272528699450836 0.025165186485406162 0.021842999907469515
5.100010385160754 1.8913670057326306 -0.026645491572782985 0.021636139628210403
5.100010385160754 1.9554811415201772 -0.03184656350140431 0.02138754146194966
5.100010385160754 2.019595277307724 -0.0007601566664908078 0.02107735991486094
5.100010385160754 2.0837094130952707 0.024485046310124842 0.02078619920140302
5.100010385160754 2.1478235488828177 0.043889045428443046 0.020402361657950355
5.100010385160754 2.2119376846703647 0.0012002473681433862 0.019960225601028673
5.100010385160754 2.276051820457911 0.015123116838606522 0.019491941709270263
5.100010385160754 2.340165956245458 -0.02240461753867648 0.018907610734661476
5.100010385160754 2.404280092033005 -0.026445450344759036 0.018275011604959045
5.100010385160754 2.4683942278205517 -0.025685293678268384 0.017680838326475618
5.100010385160754 2.5325083636080983 -0.033606926308014484 0.016895042050887564
5.100010385160754 2.5966224993956453 -0.04032831156961766 0.01614212482633048
5.100010385160754 2.6607366351831923 -0.006841409998417223 0.015216130454031954
5.100010385160754 2.724850770970739 0.004480923507735273 0.014264945440589314
5.100010385160754 2.788964906758286 0.0021204370170533108 0.013205448602762123
5.100010385160754 2.8530790425458328 -0.004640956490154383 0.01198579198653225
5.100010385160754 2.9171931783333793 -0.007041451226441168 0.010616744129322802
5.100010385160754 2.981307314120926 -0.0030006184203584317 0.008964257902416665
5.100010385160754 3.045421449908473 -0.00032006596483823515 0.006946012177565945
5.100010385160754 3.10953558569602 0.0040008245604779055 0.004043010885910922
6.177598193945348 0.0320570678937734 0.15015173061669768 0.002754344469406796
6.177598193945348 0.09617120368132019 0.37805470933539853 0.004439232313206793
6.177598193945348 0.16028533946886697 0.4176239511477174 0.004652577685487311
6.177598193945348 0.2243994752564138 0.29264063644169414 0.00397699420779809
6.177598193945348 0.28851361104396056 0.19147153154091426 0.0036092856924397664
6.177598193945348 0.3526277468315074 0.1194013431982759 0.003463997036367511
6.177598193945348 0.4167418826190542 0.07494374763952635 0.0034167491322135597
6.177598193945348 0.48085601840660097 0.03798382978645011 0.0033954497924659145
6.177598193945348 0.5449701541941478 0.023682092136421456 0.0034975330079592506
6.177598193945348 0.6090842899816946 0.014070531729589341 0.0036329356127790574
6.177598193945348 0.6731984257692414 0.014070531729589341 0.003739770257660034
6.177598193945348 0.7373125615567881 0.011031825346673333 0.0038538409212663005
6.177598193945348 0.8014266973443349 0.0006275589269065665 0.003958159145351591
6.177598193945348 0.8655408331318818 0.0017505591118972678 0.004062349775567361
6.177598193945348 0.9296549689194286 0.0005284706752897436 0.004172701848806959
6.177598193945348 0.9937691047069753 0.004987441998046924 0.004251310710405547
6.177598193945348 1.057883240494522 -0.003468088806588924 0.004309927639861524
6.177598193945348 1.121997376282069 -0.004756236077607648 0.0043880671572606045
6.177598193945348 1.186111512069616 0.0028405298796823552 0.004442425917563944
6.177598193945348 1.2502256478571625 0.00042938242367291204 0.004502795189824895
6.177598193945348 1.3143397836447095 0.0005945295097009584 0.004533340153677924
6.177598193945348 1.378453919432256 0.0041286771507010964 0.004540914260389413
6.177598193945348 1.442568055219803 -0.005383795004514231 0.004569175497486421
6.177598193945348 1.5066821910073496 -0.003864441813056227 0.004583240767201899
6.177598193945348 1.5707963267948966 0.0068701187787666065 0.004572874800523118
6.177598193945348 1.6349104625824435 0.0032368828861496623 0.004555665509618087
6.177598193945348 1.69902459836999 0.003435059389383315 0.00456666781542193
6.177598193945348 1.763138734157537 0.0015854120258692243 0.004521291708002744
6.177598193945348 1.8272528699450836 0.006077412765832015 0.004511629784986684
6.177598193945348 1.8913670057326306 -0.0014202649398411744 0.00446728209770047
6.177598193945348 1.9554811415201772 0.0010569413505794802 0.004433822511668447
6.177598193945348 2.019595277307724 0.0019817650323365296 0.0043758680306125505
6.177598193945348 2.0837094130952707 0.0027744710452711286 0.004273705380179322
6.177598193945348 2.1478235488828177 0.00310476521732724 0.004237817103687949
6.177598193945348 2.2119376846703647 0.00029726475485048213 0.004094448909838563
6.177598193945348 2.276051820457911 -0.0041617065679066916 0.004014942703989856
6.177598193945348 2.340165956245458 -0.003666265309822589 0.003899290222839422
6.177598193945348 2.404280092033005 -0.00023120592043926214 0.003791195871016554
6.177598193945348 2.4683942278205517 0.0012881472710187427 0.0036585205093260793
6.177598193945348 2.5325083636080983 0.00293961813129917 0.003463052095126085
6.177598193945348 2.5966224993956453 0.0009248236817570482 0.0033279494068217085
6.177598193945348 2.6607366351831923 -0.0036332358926169524 0.0031542661106178857
6.177598193945348 2.724850770970739 0.0007266471785233908 0.002915582821348296
6.177598193945348 2.788964906758286 0.001288147271018746 0.0027122360903050202
6.177598193945348 2.8530790425458328 -0.00019817650323365326 0.002489287616437971
6.177598193945348 2.9171931783333793 -0.0004624118408785243 0.002198380048165877
6.177598193945348 2.981307314120926 -0.003038706382915995 0.0018437398193171814
6.177598193945348 3.045421449908473 -6.605883441121724e-5 0.0014465225629097826
6.177598193945348 3.10953558569602 0.0005284706752897382 0.0008316594749038378
7.4828709284351635 0.0320570678937734 0.10800830640810992 0.0017329628011716414
7.4828709284351635 0.09617120368132019 0.2728975335855502 0.0027555463274275254
7.4828709284351635 0.16028533946886697 0.29217596646374605 0.0028509018188025603
7.4828709284351635 0.2243994752564138 0.19807430894938421 0.002347577936728721
7.4828709284351635 0.28851361104396056 0.11897001788906426 0.0018387165749730382
7.4828709284351635 0.3526277468315074 0.06784263225028467 0.0014168836733525361
7.4828709284351635 0.4167418826190542 0.03762975583014176 0.0010845649207746218
7.4828709284351635 0.48085601840660097 0.01957838020727665 0.0008717215086586414
7.4828709284351635 0.5449701541941478 0.012325108431321764 0.0007576366307346603
7.4828709284351635 0.6090842899816946 0.006026214520624149 0.0006606498862142457
7.4828709284351635 0.6731984257692414 0.0033812244369112888 0.0006097296522675072
7.4828709284351635 0.7373125615567881 0.002181435120587928 0.0005810054956363698
7.4828709284351635 0.8014266973443349 0.00027267939007349044 0.0006097296522675062
7.4828709284351635 0.8655408331318818 8.180381702204735e-5 0.000584196104444566
7.4828709284351635 0.9296549689194286 -2.7267939007349092e-5 0.0006164001900786931
7.4828709284351635 0.9937691047069753 0.00024541145106614186 0.0006103390773594328
7.4828709284351635 1.057883240494522 -0.0004635549631249347 0.0006164001900786931
7.4828709284351635 1.121997376282069 -0.000436287024117584 0.0006487248428286172
7.4828709284351635 1.186111512069616 -0.00038175114610288733 0.0006544305361763785
7.4828709284351635 1.2502256478571625 -0.00010907175602939648 0.0006589595212619439
7.4828709284351635 1.3143397836447095 -0.0006271625971690293 0.0006515839348783544
7.4828709284351635 1.378453919432256 -0.0010634496212866146 0.0006481515109951596
7.4828709284351635 1.442568055219803 0.000790770231213124 0.0006729161635036588
7.4828709284351635 1.5066821910073496 -0.00016360763404409467 0.0006745715563212018
7.4828709284351635 1.5707963267948966 -0.00109071756029396 0.0006498699890735308
7.4828709284351635 1.6349104625824435 -0.000545358780146982 0.0006973345577994582
7.4828709284351635 1.69902459836999 -2.7267939007349092e-5 0.000668481741802134
7.4828709284351635 1.763138734157537 0.00038175114610288744 0.0006429685192339761
7.4828709284351635 1.8272528699450836 0.00019087557305144364 0.0006718103021754474
7.4828709284351635 1.8913670057326306 -0.0005180908411396326 0.0006628970011591015
7.4828709284351635 1.9554811415201772 -0.00010907175602939623 0.0006498699890735331
7.4828709284351635 2.019595277307724 0.0004908229021322837 0.0006145881326839329
7.4828709284351635 2.0837094130952707 -0.0013088610723527518 0.0006011328321480483
7.4828709284351635 2.1478235488828177 0.0003544832070955394 0.0006200084171326246
7.4828709284351635 2.2119376846703647 -0.00016360763404409397 0.0005986539233108721
7.4828709284351635 2.276051820457911 0.00038175114610288586 0.0005911548307533294
7.4828709284351635 2.340165956245458 -0.0001363396950367459 0.0005528066068329865
7.4828709284351635 2.404280092033005 0.00016360763404409416 0.0005574943300538179
7.4828709284351635 2.4683942278205517 0.00019087557305144434 0.0005501099731575187
7.4828709284351635 2.5325083636080983 -0.000381751146102886 0.0005159336179971653
7.4828709284351635 2.5966224993956453 0.00029994732908084114 0.00047932662537348306
7.4828709284351635 2.6607366351831923 -8.180381702204703e-5 0.0004302808198484077
7.4828709284351635 2.724850770970739 -0.00013633969503674495 0.00041978458518258596
7.4828709284351635 2.788964906758286 -0.0006544305361763805 0.0004044488960250397
7.4828709284351635 2.8530790425458328 -0.000381751146102886 0.0003449151774470947
7.4828709284351635 2.9171931783333793 -0.0008725740482351741 0.0003576156674502177
7.4828709284351635 2.981307314120926 -0.00027267939007349 0.00026437247735836553
7.4828709284351635 3.045421449908473 -5.4535878014698394e-5 0.0002076664365445074
7.4828709284351635 3.10953558569602 -0.00016360763404409402 0.0001335850738106774
9.063936431880453 0.0320570678937734 0.07737189774544981 0.0013197555077190907
9.063936431880453 0.09617120368132019 0.19508433688160254 0.0020961061190189717
9.063936431880453 0.16028533946886697 0.2095817189438864 0.002172327002937959
9.063936431880453 0.2243994752564138 0.13266005045502932 0.0017284054289179725
9.063936431880453 0.28851361104396056 0.0732748115104565 0.0012847321618078534
9.063936431880453 0.3526277468315074 0.0370088448919172 0.0009127558469558318
9.063936431880453 0.4167418826190542 0.01800917026370663 0.0006383101368605146
9.063936431880453 0.48085601840660097 0.008621890263749554 0.00044055801229074873
9.063936431880453 0.5449701541941478 0.0043222008632895865 0.00031516047961486576
9.063936431880453 0.6090842899816946 0.0022061233573040647 0.00022511462829633312
9.063936431880453 0.6731984257692414 0.001013015827333499 0.000160764000619629
9.063936431880453 0.7373125615567881 0.0004052063309333995 0.00011911946459096826
9.063936431880453 0.8014266973443349 0.0002026031654666994 8.116623351794442e-5
9.063936431880453 0.8655408331318818 0.00011255731414816653 6.753438848889992e-5
9.063936431880453 0.9296549689194286 -2.2511462829633307e-5 5.955973229548413e-5
9.063936431880453 0.9937691047069753 0.0 3.183601604252523e-5
9.063936431880453 1.057883240494522 0.0 7.118749600386027e-5
9.063936431880453 1.121997376282069 -2.2511462829633226e-5 3.899099737362299e-5
9.063936431880453 1.186111512069616 6.753438848889992e-5 5.955973229548413e-5
9.063936431880453 1.2502256478571625 4.5022925659266614e-5 6.367203208505047e-5
9.063936431880453 1.3143397836447095 2.2511462829633314e-5 6.753438848889992e-5
9.063936431880453 1.378453919432256 2.2511462829633307e-5 5.033716116001984e-5
9.063936431880453 1.442568055219803 6.753438848889992e-5 5.955973229548412e-5
9.063936431880453 1.5066821910073496 -2.2511462829633307e-5 5.955973229548411e-5
9.063936431880453 1.5707963267948966 4.5022925659266465e-5 7.118749600386002e-5
9.063936431880453 1.6349104625824435 0.0 4.5022925659266614e-5
9.063936431880453 1.69902459836999 4.502292565926662e-5 5.5141597296231565e-5
9.063936431880453 1.763138734157537 2.2511462829633307e-5 8.116623351794457e-5
9.063936431880453 1.8272528699450836 2.2511462829633314e-5 6.753438848889992e-5
9.063936431880453 1.8913670057326306 -7.627180283035972e-21 8.423018118358449e-5
9.063936431880453 1.9554811415201772 0.0 5.5141597296231565e-5
9.063936431880453 2.019595277307724 -4.5022925659266614e-5 3.183601604252523e-5
9.063936431880453 2.0837094130952707 -6.753438848889968e-5 5.955973229548392e-5
9.063936431880453 2.1478235488828177 9.004585131853354e-5 7.118749600386052e-5
9.063936431880453 2.2119376846703647 6.753438848889968e-5 5.955973229548392e-5
9.063936431880453 2.276051820457911 2.2511462829633226e-5 5.033716116001967e-5
9.063936431880453 2.340165956245458 -4.502292565926677e-5 3.1836016042525345e-5
9.063936431880453 2.404280092033005 -4.502292565926645e-5 5.5141597296231375e-5
9.063936431880453 2.4683942278205517 4.502292565926677e-5 6.367203208505069e-5
9.063936431880453 2.5325083636080983 -6.753438848889968e-5 5.955973229548392e-5
9.063936431880453 2.5966224993956453 0.0 4.502292565926677e-5
9.063936431880453 2.6607366351831923 -4.5022925659266465e-5 4.502292565926645e-5
9.063936431880453 2.724850770970739 -2.2511462829633226e-5 5.033716116001967e-5
9.063936431880453 2.788964906758286 -2.2511462829633385e-5 3.899099737362326e-5
9.063936431880453 2.8530790425458328 -2.2511462829633226e-5 2.2511462829633226e-5
9.063936431880453 2.9171931783333793 2.2511462829633385e-5 3.899099737362326e-5
9.063936431880453 2.981307314120926 0.0 0.0
9.063936431880453 3.045421449908473 0.0 3.1836016042525345e-5
9.063936431880453 3.10953558569602 0.0 0.0
10.979067316125711 0.0320570678937734 0.05820722212685273 0.0010400782076714417
10.979067316125711 0.09617120368132019 0.1465030434310282 0.0016500643579741093
10.979067316125711 0.16028533946886697 0.14531362382179494 0.0016433524883526394
10.979067316125711 0.2243994752564138 0.09461461297822714 0.0013260401341748582
10.979067316125711 0.28851361104396056 0.04445455789509313 0.0009089410294421853
10.979067316125711 0.3526277468315074 0.02064758102903363 0.0006194584045655988
10.979067316125711 0.4167418826190542 0.008771969618095283 0.00040376262896968845
10.979067316125711 0.48085601840660097 0.003549674146305509 0.00025684540693297236
10.979067316125711 0.5449701541941478 0.001338097060387415 0.00015769625088095444
10.979067316125711 0.6090842899816946 0.00042744767206820275 8.912900088136195e-5
10.979067316125711 0.6731984257692414 0.00016726213254842718 5.5754044182809065e-5
10.979067316125711 0.7373125615567881 9.292340697134842e-5 4.155661093776259e-5
10.979067316125711 0.8014266973443349 0.0 0.0
10.979067316125711 0.8655408331318818 1.8584681394269686e-5 1.8584681394269686e-5
10.979067316125711 0.9296549689194286 0.0 0.0
10.979067316125711 0.9937691047069753 0.0 0.0
10.979067316125711 1.057883240494522 0.0 0.0
10.979067316125711 1.121997376282069 0.0 0.0
10.979067316125711 1.186111512069616 0.0 0.0
10.979067316125711 1.2502256478571625 0.0 0.0
10.979067316125711 1.3143397836447095 0.0 0.0
10.979067316125711 1.378453919432256 0.0 0.0
10.979067316125711 1.442568055219803 0.0 0.0
10.979067316125711 1.5066821910073496 1.8584681394269686e-5 1.8584681394269686e-5
10.979067316125711 1.5707963267948966 0.0 0.0
10.979067316125711 1.6349104625824435 0.0 0.0
10.979067316125711 1.69902459836999 0.0 0.0
10.979067316125711 1.763138734157537 0.0 0.0
10.979067316125711 1.8272528699450836 0.0 0.0
10.979067316125711 1.8913670057326306 0.0 0.0
10.979067316125711 1.9554811415201772 0.0 0.0
10.979067316125711 2.019595277307724 0.0 0.0
10.979067316125711 2.0837094130952707 0.0 0.0
10.979067316125711 2.1478235488828177 0.0 0.0
10.979067316125711 2.2119376846703647 0.0 0.0
10.979067316125711 2.276051820457911 0.0 0.0
10.979067316125711 2.340165956245458 0.0 0.0
10.979067316125711 2.404280092033005 0.0 0.0
10.979067316125711 2.4683942278205517 0.0 0.0
10.979067316125711 2.5325083636080983 0.0 0.0
10.979067316125711 2.5966224993956453 0.0 0.0
10.979067316125711 2.6607366351831923 0.0 0.0
10.979067316125711 2.724850770970739 0.0 0.0
10.979067316125711 2.788964906758286 0.0 0.0
10.979067316125711 2.8530790425458328 0.0 0.0
10.979067316125711 2.9171931783333793 0.0 0.0
10.979067316125711 2.981307314120926 0.0 0.0
10.979067316125711 3.045421449908473 0.0 0.0
10.979067316125711 3.10953558569602 0.0 0.0
13.298848688749242 0.0320570678937734 0.04513871502190412 0.0008322002798942725
13.298848688749242 0.09617120368132019 0.10597318309187347 0.0012751205687448574
13.298848688749242 0.16028533946886697 0.10697046945367626 0.0012811064346691249
13.298848688749242 0.2243994752564138 0.060849810937074 0.000966235252177797
13.298848688749242 0.28851361104396056 0.026236302748965313 0.0006344604845023441
13.298848688749242 0.3526277468315074 0.009880806415399797 0.0003893583179005323
13.298848688749242 0.4167418826190542 0.003728316706431908 0.00023917162823140458
13.298848688749242 0.48085601840660097 0.001426886640733201 0.00014796125202964957
13.298848688749242 0.5449701541941478 0.00044494314603508333 8.262386797254617e-5
13.298848688749242 0.6090842899816946 9.205720262794841e-5 3.7582195597745385e-5
13.298848688749242 0.6731984257692414 1.534286710465807e-5 1.534286710465807e-5
13.298848688749242 0.7373125615567881 1.534286710465807e-5 1.534286710465807e-5
13.298848688749242 0.8014266973443349 1.5342867104658044e-5 1.5342867104658044e-5
13.298848688749242 0.8655408331318818 0.0 0.0
13.298848688749242 0.9296549689194286 0.0 0.0
13.298848688749242 0.9937691047069753 0.0 0.0
13.298848688749242 1.057883240494522 0.0 0.0
13.298848688749242 1.121997376282069 0.0 0.0
13.298848688749242 1.186111512069616 0.0 0.0
13.298848688749242 1.2502256478571625 0.0 0.0
13.298848688749242 1.3143397836447095 0.0 0.0
13.298848688749242 1.378453919432256 0.0 0.0
13.298848688749242 1.442568055219803 0.0 0.0
13.298848688749242 1.5066821910073496 0.0 0.0
13.298848688749242 1.5707963267948966 0.0 0.0
13.298848688749242 1.6349104625824435 0.0 0.0
13.298848688749242 1.69902459836999 0.0 0.0
13.298848688749242 1.763138734157537 0.0 0.0
13.298848688749242 1.8272528699450836 0.0 0.0
13.298848688749242 1.8913670057326306 0.0 0.0
13.298848688749242 1.9554811415201772 0.0 0.0
13.298848688749242 2.019595277307724 0.0 0.0
13.298848688749242 2.0837094130952707 0.0 0.0
13.298848688749242 2.1478235488828177 0.0 0.0
13.298848688749242 2.2119376846703647 0.0 0.0
13.298848688749242 2.276051820457911 0.0 0.0
13.298848688749242 2.340165956245458 0.0 0.0
13.298848688749242 2.404280092033005 0.0 0.0
13.298848688749242 2.4683942278205517 0.0 0.0
13.298848688749242 2.5325083636080983 0.0 0.0
13.298848688749242 2.5966224993956453 0.0 0.0
13.298848688749242 2.6607366351831923 0.0 0.0
13.298848688749242 2.724850770970739 0.0 0.0
13.298848688749242 2.788964906758286 0.0 0.0
13.298848688749242 2.8530790425458328 0.0 0.0
13.298848688749242 2.9171931783333793 0.0 0.0
13.298848688749242 2.981307314120926 0.0 0.0
13.298848688749242 3.045421449908473 0.0 0.0
13.298848688749242 3.10953558569602 0.0 0.0
16.108779676255548 0.0320570678937734 0.03216033969411731 0.0006382477271263617
16.108779676255548 0.09617120368132019 0.07962185715526642 0.0010042575716716717
16.108779676255548 0.16028533946886697 0.0786338672001104 0.0009980074438907273
16.108779676255548 0.2243994752564138 0.04310422842815329 0.0007389055030641869
16.108779676255548 0.28851361104396056 0.015769839668836546 0.00044693318475044243
16.108779676255548 0.3526277468315074 0.0051172813061927435 0.00025459426062140653
16.108779676255548 0.4167418826190542 0.0014693183948474207 0.00013642278811047735
16.108779676255548 0.48085601840660097 0.000430662288144934 7.385797309109163e-5
16.108779676255548 0.5449701541941478 8.866576520630977e-5 3.3512509220162755e-5
16.108779676255548 0.6090842899816946 2.5333075773231405e-5 1.7913189667564565e-5
16.108779676255548 0.6731984257692414 0.0 0.0
16.108779676255548 0.7373125615567881 1.2666537886615703e-5 1.2666537886615703e-5
16.108779676255548 0.8014266973443349 0.0 0.0
16.108779676255548 0.8655408331318818 0.0 0.0
16.108779676255548 0.9296549689194286 0.0 0.0
16.108779676255548 0.9937691047069753 0.0 0.0
16.108779676255548 1.057883240494522 0.0 0.0
16.108779676255548 1.121997376282069 0.0 0.0
16.108779676255548 1.186111512069616 0.0 0.0
16.108779676255548 1.2502256478571625 0.0 0.0
16.108779676255548 1.3143397836447095 0.0 0.0
16.108779676255548 1.378453919432256 0.0 0.0
16.108779676255548 1.442568055219803 0.0 0.0
16.108779676255548 1.5066821910073496 0.0 0.0
16.108779676255548 1.5707963267948966 0.0 0.0
16.108779676255548 1.6349104625824435 0.0 0.0
16.108779676255548 1.69902459836999 0.0 0.0
16.108779676255548 1.763138734157537 0.0 0.0
16.108779676255548 1.8272528699450836 0.0 0.0
16.108779676255548 1.8913670057326306 0.0 0.0
16.108779676255548 1.9554811415201772 0.0 0.0
16.108779676255548 2.019595277307724 0.0 0.0
16.108779676255548 2.0837094130952707 0.0 0.0
16.108779676255548 2.1478235488828177 0.0 0.0
16.108779676255548 2.2119376846703647 0.0 0.0
16.108779676255548 2.276051820457911 0.0 0.0
16.108779676255548 2.340165956245458 0.0 0.0
16.108779676255548 2.404280092033005 0.0 0.0
16.108779676255548 2.4683942278205517 0.0 0.0
16.108779676255548 2.5325083636080983 0.0 0.0
16.108779676255548 2.5966224993956453 0.0 0.0
16.108779676255548 2.6607366351831923 0.0 0.0
16.108779676255548 2.724850770970739 0.0 0.0
16.108779676255548 2.788964906758286 0.0 0.0
16.108779676255548 2.8530790425458328 0.0 0.0
16.108779676255548 2.9171931783333793 0.0 0.0
16.108779676255548 2.981307314120926 0.0 0.0
16.108779676255548 3.045421449908473 0.0 0.0
16.108779676255548 3.10953558569602 0.0 0.0
19.51242462647713 0.0320570678937734 0.023225115805589336 0.0004928146490674255
19.51242462647713 0.09617120368132019 0.05626940484010637 0.0007670802933020624
19.51242462647713 0.16028533946886697 0.05358194209267887 0.0007485380649405506
19.51242462647713 0.2243994752564138 0.02821313032124269 0.0005431631549950609
19.51242462647713 0.28851361104396056 0.00948454751718572 0.0003149292313108096
19.51242462647713 0.3526277468315074 0.0023110088217178013 0.00015545527610550392
19.51242462647713 0.4167418826190542 0.0007006225839596948 8.559467178583472e-5
19.51242462647713 0.48085601840660097 9.411348142742176e-5 3.137116047580726e-5
19.51242462647713 0.5449701541941478 3.13711604758072e-5 1.8112147945498234e-5
19.51242462647713 0.6090842899816946 1.0457053491935751e-5 1.0457053491935751e-5
19.51242462647713 0.6731984257692414 0.0 0.0
19.51242462647713 0.7373125615567881 0.0 0.0
19.51242462647713 0.8014266973443349 0.0 0.0
19.51242462647713 0.8655408331318818 0.0 0.0
19.51242462647713 0.9296549689194286 0.0 0.0
19.51242462647713 0.9937691047069753 0.0 0.0
19.51242462647713 1.057883240494522 0.0 0.0
19.51242462647713 1.121997376282069 0.0 0.0
19.51242462647713 1.186111512069616 0.0 0.0
19.51242462647713 1.2502256478571625 0.0 0.0
19.51242462647713 1.3143397836447095 0.0 0.0
19.51242462647713 1.378453919432256 0.0 0.0
19.51242462647713 1.442568055219803 0.0 0.0
19.51242462647713 1.5066821910073496 0.0 0.0
19.51242462647713 1.5707963267948966 0.0 0.0
19.51242462647713 1.6349104625824435 0.0 0.0
19.51242462647713 1.69902459836999 0.0 0.0
19.51242462647713 1.763138734157537 0.0 0.0
19.51242462647713 1.8272528699450836 0.0 0.0
19.51242462647713 1.8913670057326306 0.0 0.0
19.51242462647713 1.9554811415201772 0.0 0.0
19.51242462647713 2.019595277307724 0.0 0.0
19.51242462647713 2.0837094130952707 0.0 0.0
19.51242462647713 2.1478235488828177 0.0 0.0
19.51242462647713 2.2119376846703647 0.0 0.0
19.51242462647713 2.276051820457911 0.0 0.0
19.51242462647713 2.340165956245458 0.0 0.0
19.51242462647713 2.404280092033005 0.0 0.0
19.51242462647713 2.4683942278205517 0.0 0.0
19.51242462647713 2.5325083636080983 0.0 0.0
19.51242462647713 2.5966224993956453 0.0 0.0
19.51242462647713 2.6607366351831923 0.0 0.0
19.51242462647713 2.724850770970739 0.0 0.0
19.51242462647713 2.788964906758286 0.0 0.0
19.51242462647713 2.8530790425458328 0.0 0.0
19.51242462647713 2.9171931783333793 0.0 0.0
19.51242462647713 2.981307314120926 0.0 0.0
19.51242462647713 3.045421449908473 0.0 0.0
19.51242462647713 3.10953558569602 0.0 0.0
23.635230132618723 0.0320570678937734 0.016212736364208623 0.00037411793344235714
23.635230132618723 0.09617120368132019 0.03988436741354839 0.0005867886711450551
23.635230132618723 0.16028533946886697 0.037078648926664584 0.0005657731286606967
23.635230132618723 0.2243994752564138 0.017473151438316424 0.00038838816433921355
23.635230132618723 0.28851361104396056 0.004359654879619456 0.00019400209588226716
23.635230132618723 0.3526277468315074 0.0009841597153992447 9.217500257732102e-5
23.635230132618723 0.4167418826190542 0.00018992555911213476 4.049226525694697e-5
23.635230132618723 0.48085601840660097 1.726595991928499e-5 1.2208877342621552e-5
23.635230132618723 0.5449701541941478 0.0 0.0
23.635230132618723 0.6090842899816946 0.0 0.0
23.635230132618723 0.6731984257692414 0.0 0.0
23.635230132618723 0.7373125615567881 0.0 0.0
23.635230132618723 0.8014266973443349 0.0 0.0
23.635230132618723 0.8655408331318818 0.0 0.0
23.635230132618723 0.9296549689194286 0.0 0.0
23.635230132618723 0.9937691047069753 0.0 0.0
23.635230132618723 1.057883240494522 0.0 0.0
23.635230132618723 1.121997376282069 0.0 0.0
23.635230132618723 1.186111512069616 0.0 0.0
23.635230132618723 1.2502256478571625 0.0 0.0
23.635230132618723 1.3143397836447095 0.0 0.0
23.635230132618723 1.378453919432256 0.0 0.0
23.635230132618723 1.442568055219803 0.0 0.0
23.635230132618723 1.5066821910073496 0.0 0.0
23.635230132618723 1.5707963267948966 0.0 0.0
23.635230132618723 1.6349104625824435 0.0 0.0
23.635230132618723 1.69902459836999 0.0 0.0
23.635230132618723 1.763138734157537 0.0 0.0
23.635230132618723 1.8272528699450836 0.0 0.0
23.635230132618723 1.8913670057326306 0.0 0.0
23.635230132618723 1.9554811415201772 0.0 0.0
23.635230132618723 2.019595277307724 0.0 0.0
23.635230132618723 2.0837094130952707 0.0 0.0
23.635230132618723 2.1478235488828177 0.0 0.0
23.635230132618723 2.2119376846703647 0.0 0.0
23.635230132618723 2.276051820457911 0.0 0.0
23.635230132618723 2.340165956245458 0.0 0.0
23.635230132618723 2.404280092033005 0.0 0.0
23.635230132618723 2.4683942278205517 0.0 0.0
23.635230132618723 2.5325083636080983 0.0 0.0
23.635230132618723 2.5966224993956453 0.0 0.0
23.635230132618723 2.6607366351831923 0.0 0.0
23.635230132618723 2.724850770970739 0.0 0.0
23.635230132618723 2.788964906758286 0.0 0.0
23.635230132618723 2.8530790425458328 0.0 0.0
23.635230132618723 2.9171931783333793 0.0 0.0
23.635230132618723 2.981307314120926 0.0 0.0
23.635230132618723 3.045421449908473 0.0 0.0
23.635230132618723 3.10953558569602 0.0 0.0
28.62914856126236 0.0320570678937734 0.010583726038695274 0.0002746473182139693
28.62914856126236 0.09617120368132019 0.027368018847535276 0.0004416495050633103
28.62914856126236 0.16028533946886697 0.024424531403776928 0.0004172239093977236
28.62914856126236 0.2243994752564138 0.0101347194794779 0.0002687583301658766
28.62914856126236 0.28851361104396056 0.00226641406081151 0.00012709418949457678
28.62914856126236 0.3526277468315074 0.0003492273238357362 4.9889617690819456e-5
28.62914856126236 0.4167418826190542 5.7016705932365024e-5 2.0158449702847283e-5
28.62914856126236 0.48085601840660097 7.127088241545635e-6 7.127088241545635e-6
28.62914856126236 0.5449701541941478 0.0 0.0
28.62914856126236 0.6090842899816946 0.0 0.0
28.62914856126236 0.6731984257692414 0.0 0.0
28.62914856126236 0.7373125615567881 0.0 0.0
28.62914856126236 0.8014266973443349 0.0 0.0
28.62914856126236 0.8655408331318818 0.0 0.0
28.62914856126236 0.9296549689194286 0.0 0.0
28.62914856126236 0.9937691047069753 0.0 0.0
28.62914856126236 1.057883240494522 0.0 0.0
28.62914856126236 1.121997376282069 0.0 0.0
28.62914856126236 1.186111512069616 0.0 0.0
28.62914856126236 1.2502256478571625 0.0 0.0
28.62914856126236 1.3143397836447095 0.0 0.0
28.62914856126236 1.378453919432256 0.0 0.0
28.62914856126236 1.442568055219803 0.0 0.0
28.62914856126236 1.5066821910073496 0.0 0.0
28.62914856126236 1.5707963267948966 0.0 0.0
28.62914856126236 1.6349104625824435 0.0 0.0
28.62914856126236 1.69902459836999 0.0 0.0
28.62914856126236 1.763138734157537 0.0 0.0
28.62914856126236 1.8272528699450836 0.0 0.0
28.62914856126236 1.8913670057326306 0.0 0.0
28.62914856126236 1.9554811415201772 0.0 0.0
28.62914856126236 2.019595277307724 0.0 0.0
28.62914856126236 2.0837094130952707 0.0 0.0
28.62914856126236 2.1478235488828177 0.0 0.0
28.62914856126236 2.2119376846703647 0.0 0.0
28.62914856126236 2.276051820457911 0.0 0.0
28.62914856126236 2.340165956245458 0.0 0.0
28.62914856126236 2.404280092033005 0.0 0.0
28.62914856126236 2.4683942278205517 0.0 0.0
28.62914856126236 2.5325083636080983 0.0 0.0
28.62914856126236 2.5966224993956453 0.0 0.0
28.62914856126236 2.6607366351831923 0.0 0.0
28.62914856126236 2.724850770970739 0.0 0.0
28.62914856126236 2.788964906758286 0.0 0.0
28.62914856126236 2.8530790425458328 0.0 0.0
28.62914856126236 2.9171931783333793 0.0 0.0
28.62914856126236 2.981307314120926 0.0 0.0
28.62914856126236 3.045421449908473 0.0 0.0
28.62914856126236 3.10953558569602 0.0 0.0
34.678238491601185 0.0320570678937734 0.0071253742862518385 0.0002047555161726306
34.678238491601185 0.09617120368132019 0.016521924852019136 0.00031178993449673464
34.678238491601185 0.16028533946886697 0.015033304129953311 0.00029741234500326423
34.678238491601185 0.2243994752564138 0.0060133216519813164 0.00018810008289242273
34.678238491601185 0.28851361104396056 0.0009708396013472766 7.557976045990483e-5
34.678238491601185 0.3526277468315074 7.649039283342183e-5 2.121461795702198e-5
34.678238491601185 0.4167418826190542 5.883876371801675e-6 5.883876371801675e-6
34.678238491601185 0.48085601840660097 0.0 0.0
34.678238491601185 0.5449701541941478 0.0 0.0
34.678238491601185 0.6090842899816946 0.0 0.0
34.678238491601185 0.6731984257692414 0.0 0.0
34.678238491601185 0.7373125615567881 0.0 0.0
34.678238491601185 0.8014266973443349 0.0 0.0
34.678238491601185 0.8655408331318818 0.0 0.0
34.678238491601185 0.9296549689194286 0.0 0.0
34.678238491601185 0.9937691047069753 0.0 0.0
34.678238491601185 1.057883240494522 0.0 0.0
34.678238491601185 1.121997376282069 0.0 0.0
34.678238491601185 1.186111512069616 0.0 0.0
34.678238491601185 1.2502256478571625 0.0 0.0
34.678238491601185 1.3143397836447095 0.0 0.0
34.678238491601185 1.378453919432256 0.0 0.0
34.678238491601185 1.442568055219803 0.0 0.0
34.678238491601185 1.5066821910073496 0.0 0.0
34.678238491601185 1.5707963267948966 0.0 0.0
34.678238491601185 1.6349104625824435 0.0 0.0
34.678238491601185 1.69902459836999 0.0 0.0
34.678238491601185 1.763138734157537 0.0 0.0
34.678238491601185 1.8272528699450836 0.0 0.0
34.678238491601185 1.8913670057326306 0.0 0.0
34.678238491601185 1.9554811415201772 0.0 0.0
34.678238491601185 2.019595277307724 0.0 0.0
34.678238491601185 2.0837094130952707 0.0 0.0
34.678238491601185 2.1478235488828177 0.0 0.0
34.678238491601185 2.2119376846703647 0.0 0.0
34.678238491601185 2.276051820457911 0.0 0.0
34.678238491601185 2.340165956245458 0.0 0.0
34.678238491601185 2.404280092033005 0.0 0.0
34.678238491601185 2.4683942278205517 0.0 0.0
34.678238491601185 2.5325083636080983 0.0 0.0
34.678238491601185 2.5966224993956453 0.0 0.0
34.678238491601185 2.6607366351831923 0.0 0.0
34.678238491601185 2.724850770970739 0.0 0.0
34.678238491601185 2.788964906758286 0.0 0.0
34.678238491601185 2.8530790425458328 0.0 0.0
34.678238491601185 2.9171931783333793 0.0 0.0
34.678238491601185 2.981307314120926 0.0 0.0
34.678238491601185 3.045421449908473 0.0 0.0
34.678238491601185 3.10953558569602 0.0 0.0
42.005448478742466 0.0320570678937734 0.0036722880352973567 0.00013355982456691117
42.005448478742466 0.09617120368132019 0.008379228651968185 0.00020174811789358177
42.005448478742466 0.16028533946886697 0.008204357793144502 0.00019963182037217912
42.005448478742466 0.2243994752564138 0.0028027912650351533 0.00011668172707795718
42.005448478742466 0.28851361104396056 0.00038860190849707474 4.3447014179280606e-5
42.005448478742466 0.3526277468315074 3.4002666993494064e-5 1.2851800111104229e-5
42.005448478742466 0.4167418826190542 0.0 0.0
42.005448478742466 0.48085601840660097 0.0 0.0
42.005448478742466 0.5449701541941478 0.0 0.0
42.005448478742466 0.6090842899816946 0.0 0.0
42.005448478742466 0.6731984257692414 0.0 0.0
42.005448478742466 0.7373125615567881 0.0 0.0
42.005448478742466 0.8014266973443349 0.0 0.0
42.005448478742466 0.8655408331318818 0.0 0.0
42.005448478742466 0.9296549689194286 0.0 0.0
42.005448478742466 0.9937691047069753 0.0 0.0
42.005448478742466 1.057883240494522 0.0 0.0
42.005448478742466 1.121997376282069 0.0 0.0
42.005448478742466 1.186111512069616 0.0 0.0
42.005448478742466 1.2502256478571625 0.0 0.0
42.005448478742466 1.3143397836447095 0.0 0.0
42.005448478742466 1.378453919432256 0.0 0.0
42.005448478742466 1.442568055219803 0.0 0.0
42.005448478742466 1.5066821910073496 0.0 0.0
42.005448478742466 1.5707963267948966 0.0 0.0
42.005448478742466 1.6349104625824435 0.0 0.0
42.005448478742466 1.69902459836999 0.0 0.0
42.005448478742466 1.763138734157537 0.0 0.0
42.005448478742466 1.8272528699450836 0.0 0.0
42.005448478742466 1.8913670057326306 0.0 0.0
42.005448478742466 1.9554811415201772 0.0 0.0
42.005448478742466 2.019595277307724 0.0 0.0
42.005448478742466 2.0837094130952707 0.0 0.0
42.005448478742466 2.1478235488828177 0.0 0.0
42.005448478742466 2.2119376846703647 0.0 0.0
42.005448478742466 2.276051820457911 0.0 0.0
42.005448478742466 2.340165956245458 0.0 0.0
42.005448478742466 2.404280092033005 0.0 0.0
42.005448478742466 2.4683942278205517 0.0 0.0
42.005448478742466 2.5325083636080983 0.0 0.0
42.005448478742466 2.5966224993956453 0.0 0.0
42.005448478742466 2.6607366351831923 0.0 0.0
42.005448478742466 2.724850770970739 0.0 0.0
42.005448478742466 2.788964906758286 0.0 0.0
42.005448478742466 2.8530790425458328 0.0 0.0
42.005448478742466 2.9171931783333793 0.0 0.0
42.005448478742466 2.981307314120926 0.0 0.0
42.005448478742466 3.045421449908473 0.0 0.0
42.005448478742466 3.10953558569602 0.0 0.0
50.8808341671572 0.0320570678937734 0.0014516934451390619 7.629931352847386e-5
50.8808341671572 0.09617120368132019 0.0038618253803008777 0.00012444558364865013
50.8808341671572 0.16028533946886697 0.0032482643385708296 0.00011413237502426838
50.8808341671572 0.2243994752564138 0.0010586935622008639 6.51580845307626e-5
50.8808341671572 0.28851361104396056 0.000100255072178112 2.0051014435622407e-5
50.8808341671572 0.3526277468315074 8.020405774248967e-6 5.671283310839187e-6
50.8808341671572 0.4167418826190542 0.0 0.0
50.8808341671572 0.48085601840660097 0.0 0.0
50.8808341671572 0.5449701541941478 0.0 0.0
50.8808341671572 0.6090842899816946 0.0 0.0
50.8808341671572 0.6731984257692414 0.0 0.0
50.8808341671572 0.7373125615567881 0.0 0.0
50.8808341671572 0.8014266973443349 0.0 0.0
50.8808341671572 0.8655408331318818 0.0 0.0
50.8808341671572 0.9296549689194286 0.0 0.0
50.8808341671572 0.9937691047069753 0.0 0.0
50.8808341671572 1.057883240494522 0.0 0.0
50.8808341671572 1.121997376282069 0.0 0.0
50.8808341671572 1.186111512069616 0.0 0.0
50.8808341671572 1.2502256478571625 0.0 0.0
50.8808341671572 1.3143397836447095 0.0 0.0
50.8808341671572 1.378453919432256 0.0 0.0
50.8808341671572 1.442568055219803 0.0 0.0
50.8808341671572 1.5066821910073496 0.0 0.0
50.8808341671572 1.5707963267948966 0.0 0.0
50.8808341671572 1.6349104625824435 0.0 0.0
50.8808341671572 1.69902459836999 0.0 0.0
50.8808341671572 1.763138734157537 0.0 0.0
50.8808341671572 1.8272528699450836 0.0 0.0
50.8808341671572 1.8913670057326306 0.0 0.0
50.8808341671572 1.9554811415201772 0.0 0.0
50.8808341671572 2.019595277307724 0.0 0.0
50.8808341671572 2.0837094130952707 0.0 0.0
50.8808341671572 2.1478235488828177 0.0 0.0
50.8808341671572 2.2119376846703647 0.0 0.0
50.8808341671572 2.276051820457911 0.0 0.0
50.8808341671572 2.340165956245458 0.0 0.0
50.8808341671572 2.404280092033005 0.0 0.0
50.8808341671572 2.4683942278205517 0.0 0.0
50.8808341671572 2.5325083636080983 0.0 0.0
50.8808341671572 2.5966224993956453 0.0 0.0
50.8808341671572 2.6607366351831923 0.0 0.0
50.8808341671572 2.724850770970739 0.0 0.0
50.8808341671572 2.788964906758286 0.0 0.0
50.8808341671572 2.8530790425458328 0.0 0.0
50.8808341671572 2.9171931783333793 0.0 0.0
50.8808341671572 2.981307314120926 0.0 0.0
50.8808341671572 3.045421449908473 0.0 0.0
50.8808341671572 3.10953558569602 0.0 0.0
61.63151160868775 0.0320570678937734 0.0003476218348181112 3.3924417395749754e-5
61.63151160868775 0.09617120368132019 0.0010329334520309584 5.847834127671766e-5
61.63151160868775 0.16028533946886697 0.0009137488229504637 5.500121577850451e-5
61.63151160868775 0.2243994752564138 0.00026816541543111437 2.9796157270123808e-5
61.63151160868775 0.28851361104396056 9.9320524233746e-6 5.7342731402408e-6
61.63151160868775 0.3526277468315074 0.0 0.0
61.63151160868775 0.4167418826190542 0.0 0.0
61.63151160868775 0.48085601840660097 0.0 0.0
61.63151160868775 0.5449701541941478 0.0 0.0
61.63151160868775 0.6090842899816946 0.0 0.0
61.63151160868775 0.6731984257692414 0.0 0.0
61.63151160868775 0.7373125615567881 0.0 0.0
61.63151160868775 0.8014266973443349 0.0 0.0
61.63151160868775 0.8655408331318818 0.0 0.0
61.63151160868775 0.9296549689194286 0.0 0.0
61.63151160868775 0.9937691047069753 0.0 0.0
61.63151160868775 1.057883240494522 0.0 0.0
61.63151160868775 1.121997376282069 0.0 0.0
61.63151160868775 1.186111512069616 0.0 0.0
61.63151160868775 1.2502256478571625 0.0 0.0
61.63151160868775 1.3143397836447095 0.0 0.0
61.63151160868775 1.378453919432256 0.0 0.0
61.63151160868775 1.442568055219803 0.0 0.0
61.63151160868775 1.5066821910073496 0.0 0.0
61.63151160868775 1.5707963267948966 0.0 0.0
61.63151160868775 1.6349104625824435 0.0 0.0
61.63151160868775 1.69902459836999 0.0 0.0
61.63151160868775 1.763138734157537 0.0 0.0
61.63151160868775 1.8272528699450836 0.0 0.0
61.63151160868775 1.8913670057326306 0.0 0.0
61.63151160868775 1.9554811415201772 0.0 0.0
61.63151160868775 2.019595277307724 0.0 0.0
61.63151160868775 2.0837094130952707 0.0 0.0
61.63151160868775 2.1478235488828177 0.0 0.0
61.63151160868775 2.2119376846703647 0.0 0.0
61.63151160868775 2.276051820457911 0.0 0.0
61.63151160868775 2.340165956245458 0.0 0.0
61.63151160868775 2.404280092033005 0.0 0.0
61.63151160868775 2.4683942278205517 0.0 0.0
61.63151160868775 2.5325083636080983 0.0 0.0
61.63151160868775 2.5966224993956453 0.0 0.0
61.63151160868775 2.6607366351831923 0.0 0.0
61.63151160868775 2.724850770970739 0.0 0.0
61.63151160868775 2.788964906758286 0.0 0.0
61.63151160868775 2.8530790425458328 0.0 0.0
61.63151160868775 2.9171931783333793 0.0 0.0
61.63151160868775 2.981307314120926 0.0 0.0
61.63151160868775 3.045421449908473 0.0 0.0
61.63151160868775 3.10953558569602 0.0 0.0
74.65371363002633 0.0320570678937734 2.7331857740881156e-5 8.643092314488868e-6
74.65371363002633 0.09617120368132019 9.839468786717218e-5 1.6399114644528696e-5
74.65371363002633 0.16028533946886697 6.559645857811477e-5 1.3389821037499483e-5
74.65371363002633 0.2243994752564138 8.199557322264348e-6 4.7340166272450875e-6
74.65371363002633 0.28851361104396056 0.0 0.0
74.65371363002633 0.3526277468315074 0.0 0.0
74.65371363002633 0.4167418826190542 0.0 0.0
74.65371363002633 0.48085601840660097 0.0 0.0
74.65371363002633 0.5449701541941478 0.0 0.0
74.65371363002633 0.6090842899816946 0.0 0.0
74.65371363002633 0.6731984257692414 0.0 0.0
74.65371363002633 0.7373125615567881 0.0 0.0
74.65371363002633 0.8014266973443349 0.0 0.0
74.65371363002633 0.8655408331318818 0.0 0.0
74.65371363002633 0.9296549689194286 0.0 0.0
74.65371363002633 0.9937691047069753 0.0 0.0
74.65371363002633 1.057883240494522 0.0 0.0
74.65371363002633 1.121997376282069 0.0 0.0
74.65371363002633 1.186111512069616 0.0 0.0
74.65371363002633 1.2502256478571625 0.0 0.0
74.65371363002633 1.3143397836447095 0.0 0.0
74.65371363002633 1.378453919432256 0.0 0.0
74.65371363002633 1.442568055219803 0.0 0.0
74.65371363002633 1.5066821910073496 0.0 0.0
74.65371363002633 1.5707963267948966 0.0 0.0
74.65371363002633 1.6349104625824435 0.0 0.0
74.65371363002633 1.69902459836999 0.0 0.0
74.65371363002633 1.763138734157537 0.0 0.0
74.65371363002633 1.8272528699450836 0.0 0.0
74.65371363002633 1.8913670057326306 0.0 0.0
74.65371363002633 1.9554811415201772 0.0 0.0
74.65371363002633 2.019595277307724 0.0 0.0
74.65371363002633 2.0837094130952707 0.0 0.0
74.65371363002633 2.1478235488828177 0.0 0.0
74.65371363002633 2.2119376846703647 0.0 0.0
74.65371363002633 2.276051820457911 0.0 0.0
74.65371363002633 2.340165956245458 0.0 0.0
74.65371363002633 2.404280092033005 0.0 0.0
74.65371363002633 2.4683942278205517 0.0 0.0
74.65371363002633 2.5325083636080983 0.0 0.0
74.65371363002633 2.5966224993956453 0.0 0.0
74.65371363002633 2.6607366351831923 0.0 0.0
74.65371363002633 2.724850770970739 0.0 0.0
74.65371363002633 2.788964906758286 0.0 0.0
74.65371363002633 2.8530790425458328 0.0 0.0
74.65371363002633 2.9171931783333793 0.0 0.0
74.65371363002633 2.981307314120926 0.0 0.0
74.65371363002633 3.045421449908473 0.0 0.0
74.65371363002633 3.10953558569602 0.0 0.0
90.42739360571466 0.0320570678937734 0.0 0.0
90.42739360571466 0.09617120368132019 2.2564231914734856e-6 2.2564231914734856e-6
90.42739360571466 0.16028533946886697 0.0 0.0
90.42739360571466 0.2243994752564138 0.0 0.0
90.42739360571466 0.28851361104396056 0.0 0.0
90.42739360571466 0.3526277468315074 0.0 0.0
90.42739360571466 0.4167418826190542 0.0 0.0
90.42739360571466 0.48085601840660097 0.0 0.0
90.42739360571466 0.5449701541941478 0.0 0.0
90.42739360571466 0.6090842899816946 0.0 0.0
90.42739360571466 0.6731984257692414 0.0 0.0
90.42739360571466 0.7373125615567881 0.0 0.0
90.42739360571466 0.8014266973443349 0.0 0.0
90.42739360571466 0.8655408331318818 0.0 0.0
90.42739360571466 0.9296549689194286 0.0 0.0
90.42739360571466 0.9937691047069753 0.0 0.0
90.42739360571466 1.057883240494522 0.0 0.0
90.42739360571466 1.121997376282069 0.0 0.0
90.42739360571466 1.186111512069616 0.0 0.0
90.42739360571466 1.2502256478571625 0.0 0.0
90.42739360571466 1.3143397836447095 0.0 0.0
90.42739360571466 1.378453919432256 0.0 0.0
90.42739360571466 1.442568055219803 0.0 0.0
90.42739360571466 1.5066821910073496 0.0 0.0
90.42739360571466 1.5707963267948966 0.0 0.0
90.42739360571466 1.6349104625824435 0.0 0.0
90.42739360571466 1.69902459836999 0.0 0.0
90.42739360571466 1.763138734157537 0.0 0.0
90.42739360571466 1.8272528699450836 0.0 0.0
90.42739360571466 1.8913670057326306 0.0 0.0
90.42739360571466 1.9554811415201772 0.0 0.0
90.42739360571466 2.019595277307724 0.0 0.0
90.42739360571466 2.0837094130952707 0.0 0.0
90.42739360571466 2.1478235488828177 0.0 0.0
90.42739360571466 2.2119376846703647 0.0 0.0
90.42739360571466 2.276051820457911 0.0 0.0
90.42739360571466 2.340165956245458 0.0 0.0
90.42739360571466 2.404280092033005 0.0 0.0
90.42739360571466 2.4683942278205517 0.0 0.0
90.42739360571466 2.5325083636080983 0.0 0.0
90.42739360571466 2.5966224993956453 0.0 0.0
90.42739360571466 2.6607366351831923 0.0 0.0
90.42739360571466 2.724850770970739 0.0 0.0
90.42739360571466 2.788964906758286 0.0 0.0
90.42739360571466 2.8530790425458328 0.0 0.0
90.42739360571466 2.9171931783333793 0.0 0.0
90.42739360571466 2.981307314120926 0.0 0.0
90.42739360571466 3.045421449908473 0.0 0.0
90.42739360571466 3.10953558569602 0.0 0.0
109.53391488128118 0.0320570678937734 0.0 0.0
109.53391488128118 0.09617120368132019 0.0 0.0
109.53391488128118 0.16028533946886697 0.0 0.0
109.53391488128118 0.2243994752564138 0.0 0.0
109.53391488128118 0.28851361104396056 0.0 0.0
109.53391488128118 0.3526277468315074 0.0 0.0
109.53391488128118 0.4167418826190542 0.0 0.0
109.53391488128118 0.48085601840660097 0.0 0.0
109.53391488128118 0.5449701541941478 0.0 0.0
109.53391488128118 0.6090842899816946 0.0 0.0
109.53391488128118 0.6731984257692414 0.0 0.0
109.53391488128118 0.7373125615567881 0.0 0.0
109.53391488128118 0.8014266973443349 0.0 0.0
109.53391488128118 0.8655408331318818 0.0 0.0
109.53391488128118 0.9296549689194286 0.0 0.0
109.53391488128118 0.9937691047069753 0.0 0.0
109.53391488128118 1.057883240494522 0.0 0.0
109.53391488128118 1.121997376282069 0.0 0.0
109.53391488128118 1.186111512069616 0.0 0.0
109.53391488128118 1.2502256478571625 0.0 0.0
109.53391488128118 1.3143397836447095 0.0 0.0
109.53391488128118 1.378453919432256 0.0 0.0
109.53391488128118 1.442568055219803 0.0 0.0
109.53391488128118 1.5066821910073496 0.0 0.0
109.53391488128118 1.5707963267948966 0.0 0.0
109.53391488128118 1.6349104625824435 0.0 0.0
109.53391488128118 1.69902459836999 0.0 0.0
109.53391488128118 1.763138734157537 0.0 0.0
109.53391488128118 1.8272528699450836 0.0 0.0
109.53391488128118 1.8913670057326306 0.0 0.0
109.53391488128118 1.9554811415201772 0.0 0.0
109.53391488128118 2.019595277307724 0.0 0.0
109.53391488128118 2.0837094130952707 0.0 0.0
109.53391488128118 2.1478235488828177 0.0 0.0
109.53391488128118 2.2119376846703647 0.0 0.0
109.53391488128118 2.276051820457911 0.0 0.0
109.53391488128118 2.340165956245458 0.0 0.0
109.53391488128118 2.404280092033005 0.0 0.0
109.53391488128118 2.4683942278205517 0.0 0.0
109.53391488128118 2.5325083636080983 0.0 0.0
109.53391488128118 2.5966224993956453 0.0 0.0
109.53391488128118 2.6607366351831923 0.0 0.0
109.53391488128118 2.724850770970739 0.0 0.0
109.53391488128118 2.788964906758286 0.0 0.0
109.53391488128118 2.8530790425458328 0.0 0.0
109.53391488128118 2.9171931783333793 0.0 0.0
109.53391488128118 2.981307314120926 0.0 0.0
109.53391488128118 3.045421449908473 0.0 0.0
109.53391488128118 3.10953558569602 0.0 0.0


==> anc/data/gluon_shower_2d_L10fm.txt <==
# p_center theta_center dN/dpdtheta error
0.011056456484794617 0.0320570678937734 0.0 0.0
0.011056456484794617 0.09617120368132019 0.0 0.0
0.011056456484794617 0.16028533946886697 0.0 0.0
0.011056456484794617 0.2243994752564138 0.0 0.0
0.011056456484794617 0.28851361104396056 0.0 0.0
0.011056456484794617 0.3526277468315074 0.0 0.0
0.011056456484794617 0.4167418826190542 0.0 0.0
0.011056456484794617 0.48085601840660097 0.0 0.0
0.011056456484794617 0.5449701541941478 0.0 0.0
0.011056456484794617 0.6090842899816946 0.0 0.0
0.011056456484794617 0.6731984257692414 0.0 0.0
0.011056456484794617 0.7373125615567881 0.0 0.0
0.011056456484794617 0.8014266973443349 0.0 0.0
0.011056456484794617 0.8655408331318818 0.0 0.0
0.011056456484794617 0.9296549689194286 0.0 0.0
0.011056456484794617 0.9937691047069753 0.0 0.0
0.011056456484794617 1.057883240494522 0.0 0.0
0.011056456484794617 1.121997376282069 0.0 0.0
0.011056456484794617 1.186111512069616 0.0 0.0
0.011056456484794617 1.2502256478571625 0.0 0.0
0.011056456484794617 1.3143397836447095 0.0 0.0
0.011056456484794617 1.378453919432256 0.0 0.0
0.011056456484794617 1.442568055219803 0.0 0.0
0.011056456484794617 1.5066821910073496 0.0 0.0
0.011056456484794617 1.5707963267948966 0.0 0.0
0.011056456484794617 1.6349104625824435 0.0 0.0
0.011056456484794617 1.69902459836999 0.0 0.0
0.011056456484794617 1.763138734157537 0.0 0.0
0.011056456484794617 1.8272528699450836 0.0 0.0
0.011056456484794617 1.8913670057326306 -0.0018454598754767883 0.0018454598754767883
0.011056456484794617 1.9554811415201772 0.0 0.0
0.011056456484794617 2.019595277307724 -0.0018454598754767883 0.0018454598754767883
0.011056456484794617 2.0837094130952707 0.0 0.0
0.011056456484794617 2.1478235488828177 0.0 0.0
0.011056456484794617 2.2119376846703647 0.0 0.0
0.011056456484794617 2.276051820457911 0.0 0.0
0.011056456484794617 2.340165956245458 -0.0018454598754767948 0.0018454598754767948
0.011056456484794617 2.404280092033005 0.0 0.0
0.011056456484794617 2.4683942278205517 -0.0018454598754767948 0.0018454598754767948
0.011056456484794617 2.5325083636080983 -0.001845459875476782 0.001845459875476782
0.011056456484794617 2.5966224993956453 0.0 0.0
0.011056456484794617 2.6607366351831923 0.0 0.0
0.011056456484794617 2.724850770970739 0.0 0.0
0.011056456484794617 2.788964906758286 0.0 0.0
0.011056456484794617 2.8530790425458328 0.0 0.0
0.011056456484794617 2.9171931783333793 0.0 0.0
0.011056456484794617 2.981307314120926 -0.001845459875476782 0.001845459875476782
0.011056456484794617 3.045421449908473 0.0 0.0
0.011056456484794617 3.10953558569602 0.0 0.0
0.013392589515236768 0.0320570678937734 0.0 0.0
0.013392589515236768 0.09617120368132019 0.0 0.0
0.013392589515236768 0.16028533946886697 0.0 0.0
0.013392589515236768 0.2243994752564138 0.0 0.0
0.013392589515236768 0.28851361104396056 0.0 0.0
0.013392589515236768 0.3526277468315074 0.0 0.0
0.013392589515236768 0.4167418826190542 0.0 0.0
0.013392589515236768 0.48085601840660097 0.0 0.0
0.013392589515236768 0.5449701541941478 0.0 0.0
0.013392589515236768 0.6090842899816946 0.0 0.0
0.013392589515236768 0.6731984257692414 0.0 0.0
0.013392589515236768 0.7373125615567881 0.0 0.0
0.013392589515236768 0.8014266973443349 0.0 0.0
0.013392589515236768 0.8655408331318818 0.0 0.0
0.013392589515236768 0.9296549689194286 0.0 0.0
0.013392589515236768 0.9937691047069753 0.0 0.0
0.013392589515236768 1.057883240494522 0.0 0.0
0.013392589515236768 1.121997376282069 0.0 0.0
0.013392589515236768 1.186111512069616 0.0 0.0
0.013392589515236768 1.2502256478571625 0.0 0.0
0.013392589515236768 1.3143397836447095 0.0 0.0
0.013392589515236768 1.378453919432256 0.0 0.0
0.013392589515236768 1.442568055219803 0.0 0.0
0.013392589515236768 1.5066821910073496 -0.0015235475398114524 0.0015235475398114524
0.013392589515236768 1.5707963267948966 0.0 0.0
0.013392589515236768 1.6349104625824435 0.0 0.0
0.013392589515236768 1.69902459836999 0.0 0.0
0.013392589515236768 1.763138734157537 0.0 0.0
0.013392589515236768 1.8272528699450836 0.0 0.0
0.013392589515236768 1.8913670057326306 -0.0015235475398114524 0.0015235475398114524
0.013392589515236768 1.9554811415201772 0.0 0.0
0.013392589515236768 2.019595277307724 -0.0015235475398114524 0.0015235475398114524
0.013392589515236768 2.0837094130952707 0.0 0.0
0.013392589515236768 2.1478235488828177 0.0 0.0
0.013392589515236768 2.2119376846703647 -0.0030470950796228943 0.0021546215937215114
0.013392589515236768 2.276051820457911 0.0 0.0
0.013392589515236768 2.340165956245458 0.0 0.0
0.013392589515236768 2.404280092033005 0.0 0.0
0.013392589515236768 2.4683942278205517 0.0 0.0
0.013392589515236768 2.5325083636080983 -0.0015235475398114472 0.0015235475398114472
0.013392589515236768 2.5966224993956453 -0.0015235475398114576 0.0015235475398114576
0.013392589515236768 2.6607366351831923 0.0 0.0
0.013392589515236768 2.724850770970739 0.0 0.0
0.013392589515236768 2.788964906758286 0.0 0.0
0.013392589515236768 2.8530790425458328 0.0 0.0
0.013392589515236768 2.9171931783333793 0.0 0.0
0.013392589515236768 2.981307314120926 0.0 0.0
0.013392589515236768 3.045421449908473 0.0 0.0
0.013392589515236768 3.10953558569602 0.0 0.0
0.01622232712354963 0.0320570678937734 0.0 0.0
0.01622232712354963 0.09617120368132019 0.0 0.0
0.01622232712354963 0.16028533946886697 0.0 0.0
0.01622232712354963 0.2243994752564138 0.0 0.0
0.01622232712354963 0.28851361104396056 0.0 0.0
0.01622232712354963 0.3526277468315074 0.0 0.0
0.01622232712354963 0.4167418826190542 0.0 0.0
0.01622232712354963 0.48085601840660097 0.0 0.0
0.01622232712354963 0.5449701541941478 0.0 0.0
0.01622232712354963 0.6090842899816946 0.0 0.0
0.01622232712354963 0.6731984257692414 0.0 0.0
0.01622232712354963 0.7373125615567881 0.0 0.0
0.01622232712354963 0.8014266973443349 0.0 0.0
0.01622232712354963 0.8655408331318818 0.0 0.0
0.01622232712354963 0.9296549689194286 0.0 0.0
0.01622232712354963 0.9937691047069753 0.0 0.0
0.01622232712354963 1.057883240494522 0.0 0.0
0.01622232712354963 1.121997376282069 0.0 0.0
0.01622232712354963 1.186111512069616 0.0 0.0
0.01622232712354963 1.2502256478571625 0.0 0.0
0.01622232712354963 1.3143397836447095 -0.0012577879025767542 0.0012577879025767542
0.01622232712354963 1.378453919432256 0.0 0.0
0.01622232712354963 1.442568055219803 -0.0025155758051535085 0.001778780710412855
0.01622232712354963 1.5066821910073496 0.0 0.0
0.01622232712354963 1.5707963267948966 -0.00125778790257675 0.00125778790257675
0.01622232712354963 1.6349104625824435 -0.0012577879025767542 0.0012577879025767542
0.01622232712354963 1.69902459836999 0.0 0.0
0.01622232712354963 1.763138734157537 0.0 0.0
0.01622232712354963 1.8272528699450836 -0.0025155758051535085 0.001778780710412855
0.01622232712354963 1.8913670057326306 0.0 0.0
0.01622232712354963 1.9554811415201772 -0.0025155758051535085 0.001778780710412855
0.01622232712354963 2.019595277307724 -0.0025155758051535085 0.001778780710412855
0.01622232712354963 2.0837094130952707 0.0 0.0
0.01622232712354963 2.1478235488828177 -0.003773363707730276 0.002178552552408439
0.01622232712354963 2.2119376846703647 -0.00125778790257675 0.00125778790257675
0.01622232712354963 2.276051820457911 -0.00125778790257675 0.00125778790257675
0.01622232712354963 2.340165956245458 0.0 0.0
0.01622232712354963 2.404280092033005 -0.00125778790257675 0.00125778790257675
0.01622232712354963 2.4683942278205517 -0.002515575805153517 0.0017787807104128611
0.01622232712354963 2.5325083636080983 0.0 0.0
0.01622232712354963 2.5966224993956453 -0.0012577879025767586 0.0012577879025767586
0.01622232712354963 2.6607366351831923 0.0 0.0
0.01622232712354963 2.724850770970739 -0.00125778790257675 0.00125778790257675
0.01622232712354963 2.788964906758286 0.0 0.0
0.01622232712354963 2.8530790425458328 -0.00125778790257675 0.00125778790257675
0.01622232712354963 2.9171931783333793 0.0 0.0
0.01622232712354963 2.981307314120926 0.0 0.0
0.01622232712354963 3.045421449908473 0.0 0.0
0.01622232712354963 3.10953558569602 0.0 0.0
0.019649963661176363 0.0320570678937734 0.0 0.0
0.019649963661176363 0.09617120368132019 0.0 0.0
0.019649963661176363 0.16028533946886697 0.0 0.0
0.019649963661176363 0.2243994752564138 0.0 0.0
0.019649963661176363 0.28851361104396056 0.0 0.0
0.019649963661176363 0.3526277468315074 0.0 0.0
0.019649963661176363 0.4167418826190542 0.0 0.0
0.019649963661176363 0.48085601840660097 0.0 0.0
0.019649963661176363 0.5449701541941478 0.0 0.0
0.019649963661176363 0.6090842899816946 0.0 0.0
0.019649963661176363 0.6731984257692414 0.0 0.0
0.019649963661176363 0.7373125615567881 0.0 0.0
0.019649963661176363 0.8014266973443349 0.0 0.0
0.019649963661176363 0.8655408331318818 0.0 0.0
0.019649963661176363 0.9296549689194286 0.0 0.0
0.019649963661176363 0.9937691047069753 0.0 0.0
0.019649963661176363 1.057883240494522 0.0 0.0
0.019649963661176363 1.121997376282069 0.0 0.0
0.019649963661176363 1.186111512069616 0.0 0.0
0.019649963661176363 1.2502256478571625 0.0 0.0
0.019649963661176363 1.3143397836447095 0.0 0.0
0.019649963661176363 1.378453919432256 -0.0020767719634980845 0.0014684995383675967
0.019649963661176363 1.442568055219803 -0.0010383859817490423 0.0010383859817490423
0.019649963661176363 1.5066821910073496 -0.003115157945247127 0.0017985372782566302
0.019649963661176363 1.5707963267948966 -0.002076771963498077 0.0014684995383675915
0.019649963661176363 1.6349104625824435 0.0 0.0
0.019649963661176363 1.69902459836999 -0.0010383859817490423 0.0010383859817490423
0.019649963661176363 1.763138734157537 -0.0010383859817490423 0.0010383859817490423
0.019649963661176363 1.8272528699450836 0.0 0.0
0.019649963661176363 1.8913670057326306 -0.0020767719634980845 0.0014684995383675967
0.019649963661176363 1.9554811415201772 -0.0020767719634980845 0.0014684995383675967
0.019649963661176363 2.019595277307724 -0.0020767719634980845 0.0014684995383675967
0.019649963661176363 2.0837094130952707 -0.003115157945247116 0.001798537278256624
0.019649963661176363 2.1478235488828177 -0.0031151579452471374 0.0017985372782566363
0.019649963661176363 2.2119376846703647 -0.003115157945247116 0.001798537278256624
0.019649963661176363 2.276051820457911 -0.003115157945247116 0.001798537278256624
0.019649963661176363 2.340165956245458 -0.0031151579452471374 0.0017985372782566363
0.019649963661176363 2.404280092033005 -0.002076771963498077 0.0014684995383675915
0.019649963661176363 2.4683942278205517 -0.0031151579452471374 0.0017985372782566363
0.019649963661176363 2.5325083636080983 -0.0010383859817490386 0.0010383859817490386
0.019649963661176363 2.5966224993956453 0.0 0.0
0.019649963661176363 2.6607366351831923 0.0 0.0
0.019649963661176363 2.724850770970739 0.0 0.0
0.019649963661176363 2.788964906758286 -0.0010383859817490457 0.0010383859817490457
0.019649963661176363 2.8530790425458328 -0.0010383859817490386 0.0010383859817490386
0.019649963661176363 2.9171931783333793 -0.0020767719634980915 0.0014684995383676016
0.019649963661176363 2.981307314120926 0.0 0.0
0.019649963661176363 3.045421449908473 0.0 0.0
0.019649963661176363 3.10953558569602 0.0 0.0
0.023801829968342025 0.0320570678937734 0.0 0.0
0.023801829968342025 0.09617120368132019 0.0 0.0
0.023801829968342025 0.16028533946886697 0.0 0.0
0.023801829968342025 0.2243994752564138 0.0 0.0
0.023801829968342025 0.28851361104396056 0.0 0.0
0.023801829968342025 0.3526277468315074 0.0 0.0
0.023801829968342025 0.4167418826190542 0.0 0.0
0.023801829968342025 0.48085601840660097 0.0 0.0
0.023801829968342025 0.5449701541941478 0.0 0.0
0.023801829968342025 0.6090842899816946 0.0 0.0
0.023801829968342025 0.6731984257692414 0.0 0.0
0.023801829968342025 0.7373125615567881 0.0 0.0
0.023801829968342025 0.8014266973443349 0.0 0.0
0.023801829968342025 0.8655408331318818 0.0 0.0
0.023801829968342025 0.9296549689194286 0.0 0.0
0.023801829968342025 0.9937691047069753 -0.0008572553805645443 0.0008572553805645443
0.023801829968342025 1.057883240494522 0.0 0.0
0.023801829968342025 1.121997376282069 -0.0017145107611290825 0.0012123421856116833
0.023801829968342025 1.186111512069616 0.0 0.0
0.023801829968342025 1.2502256478571625 0.0 0.0
0.023801829968342025 1.3143397836447095 -0.0008572553805645443 0.0008572553805645443
0.023801829968342025 1.378453919432256 -0.0017145107611290886 0.0012123421856116874
0.023801829968342025 1.442568055219803 -0.0017145107611290886 0.0012123421856116874
0.023801829968342025 1.5066821910073496 0.0 0.0
0.023801829968342025 1.5707963267948966 -0.0017145107611290825 0.0012123421856116833
0.023801829968342025 1.6349104625824435 -0.002571766141693633 0.0014848098741995844
0.023801829968342025 1.69902459836999 -0.0008572553805645443 0.0008572553805645443
0.023801829968342025 1.763138734157537 -0.002571766141693633 0.0014848098741995844
0.023801829968342025 1.8272528699450836 -0.0034290215222581772 0.0017145107611290886
0.023801829968342025 1.8913670057326306 -0.005143532283387266 0.0020998382616385413
0.023801829968342025 1.9554811415201772 -0.0008572553805645443 0.0008572553805645443
0.023801829968342025 2.019595277307724 -0.004286276902822721 0.0019168813050197732
0.023801829968342025 2.0837094130952707 -0.002571766141693624 0.0014848098741995792
0.023801829968342025 2.1478235488828177 -0.00600078766395183 0.002268084547045825
0.023801829968342025 2.2119376846703647 -0.002571766141693624 0.0014848098741995792
0.023801829968342025 2.276051820457911 -0.005143532283387248 0.002099838261638534
0.023801829968342025 2.340165956245458 -0.0017145107611290945 0.0012123421856116915
0.023801829968342025 2.404280092033005 0.0 0.0
0.023801829968342025 2.4683942278205517 -0.0017145107611290945 0.0012123421856116915
0.023801829968342025 2.5325083636080983 -0.002571766141693624 0.0014848098741995792
0.023801829968342025 2.5966224993956453 -0.006858043044516378 0.002424684371223383
0.023801829968342025 2.6607366351831923 -0.002571766141693624 0.0014848098741995792
0.023801829968342025 2.724850770970739 -0.002571766141693624 0.0014848098741995792
0.023801829968342025 2.788964906758286 -0.0017145107611290945 0.0012123421856116915
0.023801829968342025 2.8530790425458328 -0.0008572553805645413 0.0008572553805645413
0.023801829968342025 2.9171931783333793 -0.0008572553805645472 0.0008572553805645472
0.023801829968342025 2.981307314120926 -0.0017145107611290825 0.0012123421856116833
0.023801829968342025 3.045421449908473 0.0 0.0
0.023801829968342025 3.10953558569602 0.0 0.0
0.02883094949234878 0.0320570678937734 0.0 0.0
0.02883094949234878 0.09617120368132019 0.0 0.0
0.02883094949234878 0.16028533946886697 0.0 0.0
0.02883094949234878 0.2243994752564138 0.0 0.0
0.02883094949234878 0.28851361104396056 0.0 0.0
0.02883094949234878 0.3526277468315074 0.0 0.0
0.02883094949234878 0.4167418826190542 0.0 0.0
0.02883094949234878 0.48085601840660097 0.0 0.0
0.02883094949234878 0.5449701541941478 0.0 0.0
0.02883094949234878 0.6090842899816946 0.0 0.0
0.02883094949234878 0.6731984257692414 0.0 0.0
0.02883094949234878 0.7373125615567881 0.0 0.0
0.02883094949234878 0.8014266973443349 0.0 0.0
0.02883094949234878 0.8655408331318818 0.0 0.0
0.02883094949234878 0.9296549689194286 0.0 0.0
0.02883094949234878 0.9937691047069753 0.0 0.0
0.02883094949234878 1.057883240494522 0.0 0.0
0.02883094949234878 1.121997376282069 -0.0007077202508734042 0.0007077202508734042
0.02883094949234878 1.186111512069616 -0.0014154405017468132 0.0010008675771512607
0.02883094949234878 1.2502256478571625 0.0 0.0
0.02883094949234878 1.3143397836447095 -0.0014154405017468132 0.0010008675771512607
0.02883094949234878 1.378453919432256 -0.0014154405017468132 0.0010008675771512607
0.02883094949234878 1.442568055219803 0.0 0.0
0.02883094949234878 1.5066821910073496 -0.004954041756113845 0.0018724517816152766
0.02883094949234878 1.5707963267948966 -0.0035386012543670207 0.0015825105900061367
0.02883094949234878 1.6349104625824435 -0.0014154405017468132 0.0010008675771512607
0.02883094949234878 1.69902459836999 -0.00212316075262022 0.0012258074320581323
0.02883094949234878 1.763138734157537 -0.0028308810034936263 0.0014154405017468132
0.02883094949234878 1.8272528699450836 -0.0028308810034936263 0.0014154405017468132
0.02883094949234878 1.8913670057326306 -0.004246321505240439 0.001733553495274347
0.02883094949234878 1.9554811415201772 -0.004954041756113846 0.0018724517816152766
0.02883094949234878 2.019595277307724 -0.0014154405017468132 0.0010008675771512607
0.02883094949234878 2.0837094130952707 -0.0035386012543670207 0.0015825105900061367
0.02883094949234878 2.1478235488828177 -0.004954041756113863 0.001872451781615283
0.02883094949234878 2.2119376846703647 -0.002123160752620213 0.0012258074320581282
0.02883094949234878 2.276051820457911 -0.0014154405017468084 0.0010008675771512575
0.02883094949234878 2.340165956245458 -0.0035386012543670454 0.0015825105900061475
0.02883094949234878 2.404280092033005 -0.005661762006987234 0.002001735154302515
0.02883094949234878 2.4683942278205517 -0.0042463215052404545 0.001733553495274353
0.02883094949234878 2.5325083636080983 -0.0035386012543670207 0.0015825105900061367
0.02883094949234878 2.5966224993956453 -0.007077202508734092 0.0022380079389857426
0.02883094949234878 2.6607366351831923 -0.0007077202508734042 0.0007077202508734042
0.02883094949234878 2.724850770970739 -0.004246321505240425 0.0017335534952743412
0.02883094949234878 2.788964906758286 -0.0021231607526202272 0.0012258074320581366
0.02883094949234878 2.8530790425458328 -0.002830881003493617 0.0014154405017468084
0.02883094949234878 2.9171931783333793 0.0 0.0
0.02883094949234878 2.981307314120926 -0.0014154405017468084 0.0010008675771512575
0.02883094949234878 3.045421449908473 0.0 0.0
0.02883094949234878 3.10953558569602 0.0 0.0
0.03492267820314436 0.0320570678937734 0.0 0.0
0.03492267820314436 0.09617120368132019 0.0 0.0
0.03492267820314436 0.16028533946886697 0.0 0.0
0.03492267820314436 0.2243994752564138 0.0 0.0
0.03492267820314436 0.28851361104396056 0.0 0.0
0.03492267820314436 0.3526277468315074 0.0 0.0
0.03492267820314436 0.4167418826190542 0.0 0.0
0.03492267820314436 0.48085601840660097 0.0 0.0
0.03492267820314436 0.5449701541941478 0.0 0.0
0.03492267820314436 0.6090842899816946 0.0 0.0
0.03492267820314436 0.6731984257692414 0.0 0.0
0.03492267820314436 0.7373125615567881 0.0 0.0
0.03492267820314436 0.8014266973443349 0.0 0.0
0.03492267820314436 0.8655408331318818 -0.0011685384888840775 0.0008262814895674123
0.03492267820314436 0.9296549689194286 0.0 0.0
0.03492267820314436 0.9937691047069753 -0.0011685384888840775 0.0008262814895674123
0.03492267820314436 1.057883240494522 -0.0011685384888840775 0.0008262814895674123
0.03492267820314436 1.121997376282069 -0.0017528077333261104 0.0010119840166734877
0.03492267820314436 1.186111512069616 -0.002337076977768155 0.0011685384888840775
0.03492267820314436 1.2502256478571625 -0.002921346222210194 0.00130646574773484
0.03492267820314436 1.3143397836447095 -0.0017528077333261165 0.0010119840166734912
0.03492267820314436 1.378453919432256 -0.00525842319997835 0.0017528077333261165
0.03492267820314436 1.442568055219803 -0.0011685384888840775 0.0008262814895674123
0.03492267820314436 1.5066821910073496 -0.004089884711094271 0.0015458311194972419
0.03492267820314436 1.5707963267948966 -0.0040898847110942575 0.0015458311194972367
0.03492267820314436 1.6349104625824435 -0.004089884711094271 0.0015458311194972419
0.03492267820314436 1.69902459836999 -0.004089884711094271 0.001545831119497242
0.03492267820314436 1.763138734157537 -0.0058426924444203885 0.0018476215792225172
0.03492267820314436 1.8272528699450836 -0.005842692444420388 0.0018476215792225172
0.03492267820314436 1.8913670057326306 -0.004089884711094271 0.0015458311194972419
0.03492267820314436 1.9554811415201772 -0.005842692444420388 0.0018476215792225176
0.03492267820314436 2.019595277307724 -0.00525842319997835 0.0017528077333261165
0.03492267820314436 2.0837094130952707 -0.006426961688862405 0.0019378018603586782
0.03492267820314436 2.1478235488828177 -0.004674153955536327 0.0016525629791348303
0.03492267820314436 2.2119376846703647 -0.0046741539555362945 0.001652562979134819
0.03492267820314436 2.276051820457911 -0.0046741539555362945 0.001652562979134819
0.03492267820314436 2.340165956245458 -0.004674153955536327 0.0016525629791348303
0.03492267820314436 2.404280092033005 -0.0040898847110942575 0.0015458311194972364
0.03492267820314436 2.4683942278205517 -0.005258423199978367 0.0017528077333261226
0.03492267820314436 2.5325083636080983 -0.007011230933304442 0.002023968033346975
0.03492267820314436 2.5966224993956453 -0.004674153955536327 0.0016525629791348303
0.03492267820314436 2.6607366351831923 -0.002921346222210184 0.0013064657477348353
0.03492267820314436 2.724850770970739 -0.005842692444420368 0.001847621579222511
0.03492267820314436 2.788964906758286 -0.0017528077333261226 0.0010119840166734947
0.03492267820314436 2.8530790425458328 -0.002921346222210184 0.0013064657477348353
0.03492267820314436 2.9171931783333793 -0.0005842692444420408 0.0005842692444420408
0.03492267820314436 2.981307314120926 -0.002921346222210184 0.0013064657477348353
0.03492267820314436 3.045421449908473 0.0 0.0
0.03492267820314436 3.10953558569602 0.0 0.0
0.04230153617396588 0.0320570678937734 0.0 0.0
0.04230153617396588 0.09617120368132019 0.0 0.0
0.04230153617396588 0.16028533946886697 0.0 0.0
0.04230153617396588 0.2243994752564138 0.0 0.0
0.04230153617396588 0.28851361104396056 0.0 0.0
0.04230153617396588 0.3526277468315074 0.0 0.0
0.04230153617396588 0.4167418826190542 0.0 0.0
0.04230153617396588 0.48085601840660097 0.0 0.0
0.04230153617396588 0.5449701541941478 0.0 0.0
0.04230153617396588 0.6090842899816946 0.0 0.0
0.04230153617396588 0.6731984257692414 0.0 0.0
0.04230153617396588 0.7373125615567881 -0.00048235238369903773 0.00048235238369903773
0.04230153617396588 0.8014266973443349 0.0 0.0
0.04230153617396588 0.8655408331318818 -0.00048235238369903773 0.00048235238369903773
0.04230153617396588 0.9296549689194286 -0.00048235238369903773 0.00048235238369903773
0.04230153617396588 0.9937691047069753 0.0 0.0
0.04230153617396588 1.057883240494522 -0.0028941143021942264 0.0011815172162778088
0.04230153617396588 1.121997376282069 -0.002894114302194216 0.0011815172162778045
0.04230153617396588 1.186111512069616 -0.003376466685893264 0.0012761844515668595
0.04230153617396588 1.2502256478571625 -0.0028941143021942264 0.0011815172162778088
0.04230153617396588 1.3143397836447095 -0.005305876220689416 0.0015997818734632486
0.04230153617396588 1.378453919432256 -0.001929409534796151 0.0009647047673980755
0.04230153617396588 1.442568055219803 -0.003376466685893264 0.0012761844515668595
0.04230153617396588 1.5066821910073496 -0.0057882286043884545 0.0016709176714373828
0.04230153617396588 1.5707963267948966 -0.005788228604388432 0.0016709176714373765
0.04230153617396588 1.6349104625824435 -0.00868234290658268 0.0020464478486105107
0.04230153617396588 1.69902459836999 -0.006270580988087492 0.001739146252269161
0.04230153617396588 1.763138734157537 -0.004823523836990378 0.0015253321673004334
0.04230153617396588 1.8272528699450836 -0.005788228604388454 0.0016709176714373825
0.04230153617396588 1.8913670057326306 -0.009647047673980755 0.0021571454381202194
0.04230153617396588 1.9554811415201772 -0.008682342906582681 0.0020464478486105107
0.04230153617396588 2.019595277307724 -0.00916469529028172 0.0021025252957200613
0.04230153617396588 2.0837094130952707 -0.008199990522883614 0.001988789826759584
0.04230153617396588 2.1478235488828177 -0.00819999052288367 0.0019887898267595978
0.04230153617396588 2.2119376846703647 -0.006270580988087469 0.001739146252269155
0.04230153617396588 2.276051820457911 -0.009164695290281685 0.002102525295720054
0.04230153617396588 2.340165956245458 -0.003858819069592315 0.0013642985657403449
0.04230153617396588 2.404280092033005 -0.008199990522883612 0.001988789826759584
0.04230153617396588 2.4683942278205517 -0.0043411714532913545 0.0014470571510971182
0.04230153617396588 2.5325083636080983 -0.007717638139184577 0.0019294095347961442
0.04230153617396588 2.5966224993956453 -0.006752933371786551 0.001804797359495529
0.04230153617396588 2.6607366351831923 -0.00627058098808747 0.001739146252269155
0.04230153617396588 2.724850770970739 -0.0038588190695922884 0.0013642985657403356
0.04230153617396588 2.788964906758286 -0.005788228604388474 0.0016709176714373882
0.04230153617396588 2.8530790425458328 -0.007235285755485541 0.0018681427490698165
0.04230153617396588 2.9171931783333793 -0.002894114302194236 0.0011815172162778127
0.04230153617396588 2.981307314120926 -0.00241176191849518 0.001078572719060106
0.04230153617396588 3.045421449908473 -0.0014470571510971182 0.0008354588357186942
0.04230153617396588 3.10953558569602 -0.0009647047673980721 0.0006821492828701678
0.05123948261551796 0.0320570678937734 0.0 0.0
0.05123948261551796 0.09617120368132019 0.0 0.0
0.05123948261551796 0.16028533946886697 0.0 0.0
0.05123948261551796 0.2243994752564138 0.0 0.0
0.05123948261551796 0.28851361104396056 0.0 0.0
0.05123948261551796 0.3526277468315074 0.0 0.0
0.05123948261551796 0.4167418826190542 0.0 0.0
0.05123948261551796 0.48085601840660097 0.0 0.0
0.05123948261551796 0.5449701541941478 0.0 0.0
0.05123948261551796 0.6090842899816946 0.0 0.0
0.05123948261551796 0.6731984257692414 0.0 0.0
0.05123948261551796 0.7373125615567881 -0.00039821336528218847 0.00039821336528218847
0.05123948261551796 0.8014266973443349 -0.0007964267305643756 0.0005631587419003014
0.05123948261551796 0.8655408331318818 -0.0011946400958465656 0.0006897257809217349
0.05123948261551796 0.9296549689194286 -0.0023892801916931307 0.0009754195536978916
0.05123948261551796 0.9937691047069753 -0.003982133652821885 0.0012592612290123352
0.05123948261551796 1.057883240494522 -0.002787493556975319 0.001053573533278793
0.05123948261551796 1.121997376282069 -0.0027874935569753095 0.001053573533278789
0.05123948261551796 1.186111512069616 -0.004778560383386263 0.0013794515618434698
0.05123948261551796 1.2502256478571625 -0.005973200479232829 0.0015422737319751268
0.05123948261551796 1.3143397836447095 -0.007167840575079393 0.001689476225700907
0.05123948261551796 1.378453919432256 -0.005574987113950641 0.0014899779797202103
0.05123948261551796 1.442568055219803 -0.007566053940361583 0.001735771817232308
0.05123948261551796 1.5066821910073496 -0.012344614323747845 0.0022171581840207833
0.05123948261551796 1.5707963267948966 -0.009158907401490307 0.001909764210224756
0.05123948261551796 1.6349104625824435 -0.009557120766772526 0.0019508391073957832
0.05123948261551796 1.69902459836999 -0.009158907401490337 0.0019097642102247625
0.05123948261551796 1.763138734157537 -0.012742827689030034 0.0022526349676012095
0.05123948261551796 1.8272528699450836 -0.011548187593183467 0.002144444600448238
0.05123948261551796 1.8913670057326306 -0.012742827689030034 0.0022526349676012095
0.05123948261551796 1.9554811415201772 -0.01433568115015878 0.0023892801916931316
0.05123948261551796 2.019595277307724 -0.013539254419594412 0.002321962976844901
0.05123948261551796 2.0837094130952707 -0.012742827689029991 0.0022526349676012017
0.05123948261551796 2.1478235488828177 -0.014733894515441022 0.002422237337402463
0.05123948261551796 2.2119376846703647 -0.01592853461128748 0.002518522458024662
0.05123948261551796 2.276051820457911 -0.012344614323747801 0.0022171581840207755
0.05123948261551796 2.340165956245458 -0.00876069403620818 0.0018677862442919076
0.05123948261551796 2.404280092033005 -0.00995533413205468 0.0019910668264109354
0.05123948261551796 2.4683942278205517 -0.01393746778487665 0.002355862039706026
0.05123948261551796 2.5325083636080983 -0.009557120766772493 0.0019508391073957765
0.05123948261551796 2.5966224993956453 -0.01075176086261913 0.0020691773427652118
0.05123948261551796 2.6607366351831923 -0.009955334132054681 0.0019910668264109354
0.05123948261551796 2.724850770970739 -0.007964267305643745 0.00178086430863985
0.05123948261551796 2.788964906758286 -0.006769627209797229 0.0016418757665911375
0.05123948261551796 2.8530790425458328 -0.008362480670925931 0.0018248428891487222
0.05123948261551796 2.9171931783333793 -0.004778560383386279 0.0013794515618434744
0.05123948261551796 2.981307314120926 -0.0027874935569753095 0.001053573533278789
0.05123948261551796 3.045421449908473 -0.0015928534611287595 0.0007964267305643798
0.05123948261551796 3.10953558569602 -0.0007964267305643742 0.0005631587419003004
0.06206593935285494 0.0320570678937734 0.0 0.0
0.06206593935285494 0.09617120368132019 0.0 0.0
0.06206593935285494 0.16028533946886697 0.0 0.0
0.06206593935285494 0.2243994752564138 0.0 0.0
0.06206593935285494 0.28851361104396056 0.0 0.0
0.06206593935285494 0.3526277468315074 0.0 0.0
0.06206593935285494 0.4167418826190542 0.0 0.0
0.06206593935285494 0.48085601840660097 0.0 0.0
0.06206593935285494 0.5449701541941478 0.0 0.0
0.06206593935285494 0.6090842899816946 -0.00032875111567460825 0.00032875111567460825
0.06206593935285494 0.6731984257692414 -0.00032875111567460825 0.00032875111567460825
0.06206593935285494 0.7373125615567881 -0.0006575022313492165 0.0004649242864323171
0.06206593935285494 0.8014266973443349 -0.0032875111567460765 0.0010396023088532426
0.06206593935285494 0.8655408331318818 -0.0019725066940476494 0.000805272485773479
0.06206593935285494 0.9296549689194286 -0.004273764503769908 0.0011853290044307931
0.06206593935285494 0.9937691047069753 -0.004602515619444516 0.0012300740403740724
0.06206593935285494 1.057883240494522 -0.004273764503769908 0.0011853290044307931
0.06206593935285494 1.121997376282069 -0.004273764503769893 0.0011853290044307892
0.06206593935285494 1.186111512069616 -0.0049312667351191245 0.0012732475960548658
0.06206593935285494 1.2502256478571625 -0.009205031238889032 0.001739587390620083
0.06206593935285494 1.3143397836447095 -0.010848786817262073 0.0018885313791120572
0.06206593935285494 1.378453919432256 -0.009533782354563643 0.0017703789384371045
0.06206593935285494 1.442568055219803 -0.010848786817262073 0.0018885313791120572
0.06206593935285494 1.5066821910073496 -0.01117753793293668 0.0019169319408753635
0.06206593935285494 1.5707963267948966 -0.013478795742658893 0.0021050342368591672
0.06206593935285494 1.6349104625824435 -0.012492542395635112 0.002026557980956229
0.06206593935285494 1.69902459836999 -0.019725066940476495 0.002546495192109732
0.06206593935285494 1.763138734157537 -0.018410062477778058 0.0024601480807481453
0.06206593935285494 1.8272528699450836 -0.018738813593452672 0.0024820164937538348
0.06206593935285494 1.8913670057326306 -0.0161088046680558 0.002301257809722258
0.06206593935285494 1.9554811415201772 -0.021040071403174928 0.0026300089253968664
0.06206593935285494 2.019595277307724 -0.026957591485317872 0.002976967967025943
0.06206593935285494 2.0837094130952707 -0.024656333675595533 0.002847068176966864
0.06206593935285494 2.1478235488828177 -0.022355075865873434 0.0027109511489321284
0.06206593935285494 2.2119376846703647 -0.020053818056151033 0.0025676282946515516
0.06206593935285494 2.276051820457911 -0.02071132028750024 0.0026093810859301163
0.06206593935285494 2.340165956245458 -0.020711320287500386 0.002609381085930134
0.06206593935285494 2.404280092033005 -0.022026324750198674 0.0026909438559433057
0.06206593935285494 2.4683942278205517 -0.02104007140317499 0.002630008925396876
0.06206593935285494 2.5325083636080983 -0.01709505801507957 0.0023706580088615785
0.06206593935285494 2.5966224993956453 -0.013478795742658983 0.0021050342368591816
0.06206593935285494 2.6607366351831923 -0.014136297974008104 0.002155765230831932
0.06206593935285494 2.724850770970739 -0.013478795742658888 0.0021050342368591672
0.06206593935285494 2.788964906758286 -0.011835040164285937 0.0019725066940476563
0.06206593935285494 2.8530790425458328 -0.008876280123214394 0.0017082409061801177
0.06206593935285494 2.9171931783333793 -0.010191284585912893 0.0018304087460937004
0.06206593935285494 2.981307314120926 -0.007890026776190572 0.0016105449715469523
0.06206593935285494 3.045421449908473 -0.0026300089253968747 0.0009298485728646375
0.06206593935285494 3.10953558569602 -0.0006575022313492142 0.00046492428643231555
0.07517993217569353 0.0320570678937734 0.0 0.0
0.07517993217569353 0.09617120368132019 0.0 0.0
0.07517993217569353 0.16028533946886697 0.0 0.0
0.07517993217569353 0.2243994752564138 0.0 0.0
0.07517993217569353 0.28851361104396056 0.0 0.0
0.07517993217569353 0.3526277468315074 0.0 0.0
0.07517993217569353 0.4167418826190542 0.0 0.0
0.07517993217569353 0.48085601840660097 -0.00027140549634920404 0.00027140549634920404
0.07517993217569353 0.5449701541941478 -0.00027140549634920355 0.00027140549634920355
0.07517993217569353 0.6090842899816946 -0.0005428109926984081 0.0003838253338396459
0.07517993217569353 0.6731984257692414 -0.0013570274817460203 0.0006068811393038912
0.07517993217569353 0.7373125615567881 -0.0027140549634920405 0.0008582595379519986
0.07517993217569353 0.8014266973443349 -0.0032568659561904435 0.00094017621826054
0.07517993217569353 0.8655408331318818 -0.0043424879415872655 0.0010856219853968162
0.07517993217569353 0.9296549689194286 -0.0043424879415872655 0.0010856219853968162
0.07517993217569353 0.9937691047069753 -0.011399030846666571 0.001758908645961873
0.07517993217569353 1.057883240494522 -0.007056542905079307 0.0013839019219809268
0.07517993217569353 1.121997376282069 -0.01112762535031733 0.0017378431118460754
0.07517993217569353 1.186111512069616 -0.008956381379523736 0.0015591058763927508
0.07517993217569353 1.2502256478571625 -0.012484652832063388 0.0018407616354742026
0.07517993217569353 1.3143397836447095 -0.013570274817460204 0.0019191266691982298
0.07517993217569353 1.378453919432256 -0.010584814357618958 0.0016949267814551033
0.07517993217569353 1.442568055219803 -0.016012924284603037 0.002084705174230858
0.07517993217569353 1.5066821910073496 -0.019812601233491888 0.0023188895773073636
0.07517993217569353 1.5707963267948966 -0.022526656196983855 0.002472621747504106
0.07517993217569353 1.6349104625824435 -0.02225525070063474 0.0024576812980493918
0.07517993217569353 1.69902459836999 -0.019541195737142695 0.002302952003037876
0.07517993217569353 1.763138734157537 -0.02768336062761881 0.0027410611506773976
0.07517993217569353 1.8272528699450836 -0.02252665619698394 0.0024726217475041145
0.07517993217569353 1.8913670057326306 -0.031483037576507666 0.002923126654805212
0.07517993217569353 1.9554811415201772 -0.032840065058253695 0.002985460459841245
0.07517993217569353 2.019595277307724 -0.027954766123968012 0.002754464952618105
0.07517993217569353 2.0837094130952707 -0.03284006505825358 0.0029854604598412346
0.07517993217569353 2.1478235488828177 -0.026869144138571294 0.002700450592291456
0.07517993217569353 2.2119376846703647 -0.022798061693333056 0.0024874724620945693
0.07517993217569353 2.276051820457911 -0.023612278182380667 0.0025315019415407306
0.07517993217569353 2.340165956245458 -0.0325686595619046 0.002973098251626912
0.07517993217569353 2.404280092033005 -0.02496930566412668 0.002603230069983688
0.07517993217569353 2.4683942278205517 -0.026326333145872887 0.0026730341401692117
0.07517993217569353 2.5325083636080983 -0.0260549276495235 0.0026592199177694017
0.07517993217569353 2.5966224993956453 -0.02035541222619037 0.002350440545651363
0.07517993217569353 2.6607366351831923 -0.021169628715237837 0.0023969884415631785
0.07517993217569353 2.724850770970739 -0.019541195737142626 0.002302952003037868
0.07517993217569353 2.788964906758286 -0.01682714077365071 0.0021370490153037242
0.07517993217569353 2.8530790425458328 -0.011670436343015731 0.0017797248574675712
0.07517993217569353 2.9171931783333793 -0.011127625350317406 0.0017378431118460873
0.07517993217569353 2.981307314120926 -0.008956381379523705 0.0015591058763927458
0.07517993217569353 3.045421449908473 -0.0037996769488888704 0.0010155063802260507
0.07517993217569353 3.10953558569602 -0.0013570274817460157 0.0006068811393038891
0.09106479755037977 0.0320570678937734 0.0 0.0
0.09106479755037977 0.09617120368132019 0.0 0.0
0.09106479755037977 0.16028533946886697 0.0 0.0
0.09106479755037977 0.2243994752564138 0.0 0.0
0.09106479755037977 0.28851361104396056 0.0 0.0
0.09106479755037977 0.3526277468315074 0.0 0.0
0.09106479755037977 0.4167418826190542 0.0 0.0
0.09106479755037977 0.48085601840660097 -0.0004481258918157755 0.000316872856928204
0.09106479755037977 0.5449701541941478 -0.0006721888377236621 0.00038808840640601797
0.09106479755037977 0.6090842899816946 -0.001792503567263102 0.000633745713856408
0.09106479755037977 0.6731984257692414 -0.001792503567263102 0.000633745713856408
0.09106479755037977 0.7373125615567881 -0.0033609441886183165 0.0008677920580034225
0.09106479755037977 0.8014266973443349 -0.00604969953951296 0.0011642652192180537
0.09106479755037977 0.8655408331318818 -0.006049699539512969 0.0011642652192180559
0.09106479755037977 0.9296549689194286 -0.007170014269052409 0.001267491427712816
0.09106479755037977 0.9937691047069753 -0.010306895511762837 0.0015196688361384424
0.09106479755037977 1.057883240494522 -0.008962517836315513 0.0014170984966320587
0.09106479755037977 1.121997376282069 -0.014564091484012652 0.001806453221752461
0.09106479755037977 1.186111512069616 -0.014115965592196925 0.0017784444986903656
0.09106479755037977 1.2502256478571625 -0.014564091484012706 0.0018064532217524668
0.09106479755037977 1.3143397836447095 -0.01590846915946003 0.0018879879408389753
0.09106479755037977 1.378453919432256 -0.023974735212143987 0.0023177251344787524
0.09106479755037977 1.442568055219803 -0.02285442048260455 0.002262924828700668
0.09106479755037977 1.5066821910073496 -0.02307848342851244 0.0022739905417742765
0.09106479755037977 1.5707963267948966 -0.030248497697564734 0.0026033761740102586
0.09106479755037977 1.6349104625824435 -0.030024434751656955 0.0025937161177884177
0.09106479755037977 1.69902459836999 -0.03047256064347274 0.002613000518012436
0.09106479755037977 1.763138734157537 -0.038314763750248816 0.0029300032146135093
0.09106479755037977 1.8272528699450836 -0.03741851196661725 0.0028955313886625048
0.09106479755037977 1.8913670057326306 -0.042347896776590795 0.0030803562301730744
0.09106479755037977 1.9554811415201772 -0.04055539320932768 0.0030144586371245352
0.09106479755037977 2.019595277307724 -0.04414040034385388 0.0031448733097849024
0.09106479755037977 2.0837094130952707 -0.042347896776590635 0.0030803562301730636
0.09106479755037977 2.1478235488828177 -0.044588526235669806 0.0031607968207487424
0.09106479755037977 2.2119376846703647 -0.039435078479788103 0.002972530883992636
0.09106479755037977 2.276051820457911 -0.032937253048459375 0.0027166188448421217
0.09106479755037977 2.340165956245458 -0.04414040034385404 0.0031448733097849133
0.09106479755037977 2.404280092033005 -0.04055539320932755 0.0030144586371245244
0.09106479755037977 2.4683942278205517 -0.03764257491252527 0.0029041877051008244
0.09106479755037977 2.5325083636080983 -0.03069662358938051 0.0026225895429636214
0.09106479755037977 2.5966224993956453 -0.03428163072390694 0.0027715055782958427
0.09106479755037977 2.6607366351831923 -0.029800371805748963 0.0025840199488290434
0.09106479755037977 2.724850770970739 -0.023078483428512358 0.0022739905417742687
0.09106479755037977 2.788964906758286 -0.023078483428512514 0.0022739905417742843
0.09106479755037977 2.8530790425458328 -0.019269413348078277 0.0020778742793266343
0.09106479755037977 2.9171931783333793 -0.016356595051275857 0.0019143946490238794
0.09106479755037977 2.981307314120926 -0.008290328998591818 0.0013629216917967319
0.09106479755037977 3.045421449908473 -0.006721888377236657 0.001227243297748104
0.09106479755037977 3.10953558569602 -0.0020165665131709827 0.0006721888377236609
0.11030599673210134 0.0320570678937734 0.0 0.0
0.11030599673210134 0.09617120368132019 0.0 0.0
0.11030599673210134 0.16028533946886697 0.0 0.0
0.11030599673210134 0.2243994752564138 0.0 0.0
0.11030599673210134 0.28851361104396056 0.0 0.0
0.11030599673210134 0.3526277468315074 0.0 0.0
0.11030599673210134 0.4167418826190542 -0.0001849785815108413 0.0001849785815108413
0.11030599673210134 0.48085601840660097 -0.0005549357445325244 0.00032039230148879835
0.11030599673210134 0.5449701541941478 -0.0018497858151084118 0.0005849536359213686
0.11030599673210134 0.6090842899816946 -0.002404721559640939 0.0006669497604999339
0.11030599673210134 0.6731984257692414 -0.0031446358856843048 0.0007626862300461254
0.11030599673210134 0.7373125615567881 -0.006104293189857769 0.0010626210497567698
0.11030599673210134 0.8014266973443349 -0.010358800564607102 0.0013842529518100092
0.11030599673210134 0.8655408331318818 -0.010913736309139645 0.001420847444818767
0.11030599673210134 0.9296549689194286 -0.009618886238563756 0.001333899520999868
0.11030599673210134 0.9937691047069753 -0.01553820084691068 0.0016953567034379796
0.11030599673210134 1.057883240494522 -0.014983265102378155 0.001664807233597573
0.11030599673210134 1.121997376282069 -0.016278115172953994 0.0017352529078964618
0.11030599673210134 1.186111512069616 -0.0205326225477034 0.0019488702864920735
0.11030599673210134 1.2502256478571625 -0.028486701552669583 0.0022955238280478614
0.11030599673210134 1.3143397836447095 -0.02959657304173463 0.002339814543685478
0.11030599673210134 1.378453919432256 -0.03385108041648398 0.002502343868865875
0.11030599673210134 1.442568055219803 -0.036625759139146605 0.002602879361844701
0.11030599673210134 1.5066821910073496 -0.04088026651389595 0.0027499043095216293
0.11030599673210134 1.5707963267948966 -0.044949795307134326 0.0028835307133991753
0.11030599673210134 1.6349104625824435 -0.04661460254073205 0.0029364439473070626
0.11030599673210134 1.69902459836999 -0.049759238426416365 0.003033874312027156
0.11030599673210134 1.763138734157537 -0.052533917149078964 0.0031173144652801225
0.11030599673210134 1.8272528699450836 -0.05549357445325244 0.0032039230148879837
0.11030599673210134 1.8913670057326306 -0.05660344594231751 0.003235803631099311
0.11030599673210134 1.9554811415201772 -0.06196782480613188 0.0033856639425599543
0.11030599673210134 2.019595277307724 -0.0575283388498717 0.003262132817210897
0.11030599673210134 2.0837094130952707 -0.0597480818280016 0.003324472202401064
0.11030599673210134 2.1478235488828177 -0.06381761062124053 0.003435824659107086
0.11030599673210134 2.2119376846703647 -0.059748081828001606 0.003324472202401064
0.11030599673210134 2.276051820457911 -0.06548241785483766 0.0034803512421432447
0.11030599673210134 2.340165956245458 -0.05974808182800201 0.0033244722024010865
0.11030599673210134 2.404280092033005 -0.05604851019778479 0.003219902779927078
0.11030599673210134 2.4683942278205517 -0.05512361729023096 0.003193225412352447
0.11030599673210134 2.5325083636080983 -0.05179400282303543 0.0030952836983019157
0.11030599673210134 2.5966224993956453 -0.04753949544828642 0.002965432250746113
0.11030599673210134 2.6607366351831923 -0.038475544954254905 0.002667799041999727
0.11030599673210134 2.724850770970739 -0.03903048069878741 0.002686969102045639
0.11030599673210134 2.788964906758286 -0.0325562303459082 0.0024540181964945442
0.11030599673210134 2.8530790425458328 -0.027376830063604442 0.0022503615690437156
0.11030599673210134 2.9171931783333793 -0.019052793895616735 0.0018773275656181092
0.11030599673210134 2.981307314120926 -0.01461330793935642 0.0016441255955076124
0.11030599673210134 3.045421449908473 -0.010358800564607154 0.001384252951810016
0.11030599673210134 3.10953558569602 -0.003884550211727658 0.0008476783517189869
0.13361269384397378 0.0320570678937734 0.0 0.0
0.13361269384397378 0.09617120368132019 0.0 0.0
0.13361269384397378 0.16028533946886697 0.0 0.0
0.13361269384397378 0.2243994752564138 0.0 0.0
0.13361269384397378 0.28851361104396056 -0.00015271188852363573 0.00015271188852363573
0.13361269384397378 0.3526277468315074 0.0 0.0
0.13361269384397378 0.4167418826190542 -0.0006108475540945429 0.00030542377704727145
0.13361269384397378 0.48085601840660097 -0.0009162713311418151 0.00037406620453969415
0.13361269384397378 0.5449701541941478 -0.001985254550807263 0.0005506105444449088
0.13361269384397378 0.6090842899816946 -0.0035123734360436257 0.0007323804889662708
0.13361269384397378 0.6731984257692414 -0.003970509101614532 0.0007786808995396253
0.13361269384397378 0.7373125615567881 -0.010384408419607237 0.0012592944933410002
0.13361269384397378 0.8014266973443349 -0.010078984642559949 0.0012406372472105016
0.13361269384397378 0.8655408331318818 -0.01267508674746177 0.001391271517140273
0.13361269384397378 0.9296549689194286 -0.017561867180218124 0.0016376525587231162
0.13361269384397378 0.9937691047069753 -0.018325426622836306 0.0016728749228721934
0.13361269384397378 1.057883240494522 -0.02290678327854537 0.0018703310226984712
0.13361269384397378 1.121997376282069 -0.02703000426868345 0.0020316995345455433
0.13361269384397378 1.186111512069616 -0.030542377704727175 0.0021596722388573407
0.13361269384397378 1.2502256478571625 -0.03466559869486533 0.0023008365964351687
0.13361269384397378 1.3143397836447095 -0.03726170079976716 0.0023854359556976404
0.13361269384397378 1.378453919432256 -0.04672983788823259 0.002671367027256897
0.13361269384397378 1.442568055219803 -0.04764610921937441 0.0026974297617721357
0.13361269384397378 1.5066821910073496 -0.05940492463569436 0.0030119492407278624
0.13361269384397378 1.5707963267948966 -0.06108475540945415 0.0030542377704727065
0.13361269384397378 1.6349104625824435 -0.07101102816349068 0.0032930575787331376
0.13361269384397378 1.69902459836999 -0.0765086561503416 0.0034181546730837307
0.13361269384397378 1.763138734157537 -0.07040018060939615 0.00327886329895986
0.13361269384397378 1.8272528699450836 -0.0807845890290034 0.003512373436043625
0.13361269384397378 1.8913670057326306 -0.08200628413719248 0.0035388323669533353
0.13361269384397378 1.9554811415201772 -0.08002102958638524 0.003495734908390884
0.13361269384397378 2.019595277307724 -0.09132170933713427 0.00373442240461364
0.13361269384397378 2.0837094130952707 -0.08582408135028308 0.00362027036888239
0.13361269384397378 2.1478235488828177 -0.0917798450027055 0.0037437779660083716
0.13361269384397378 2.2119376846703647 -0.08047916525195582 0.003505727501166043
0.13361269384397378 2.276051820457911 -0.08444967435357036 0.003591165445331048
0.13361269384397378 2.340165956245458 -0.08399153868800004 0.0035814112432183145
0.13361269384397378 2.404280092033005 -0.08124272469457404 0.0035223188266984267
0.13361269384397378 2.4683942278205517 -0.07727221559296 0.0034351689876345975
0.13361269384397378 2.5325083636080983 -0.07314899460282133 0.0033422628725763106
0.13361269384397378 2.5966224993956453 -0.06215373862912002 0.003080846442920745
0.13361269384397378 2.6607366351831923 -0.05940492463569416 0.003019682114149434
0.13361269384397378 2.724850770970739 -0.05207475398655965 0.002820006032917524
0.13361269384397378 2.788964906758286 -0.04718797355380364 0.0026844300246057383
0.13361269384397378 2.8530790425458328 -0.036803565134196116 0.002370726035636701
0.13361269384397378 2.9171931783333793 -0.03130593714734546 0.0021865014941164318
0.13361269384397378 2.981307314120926 -0.01954712173102532 0.0017277377910858663
0.13361269384397378 3.045421449908473 -0.012827798635985453 0.0013996275773584437
0.13361269384397378 3.10953558569602 -0.006566611206516318 0.0010013988209237991
0.16184389321644252 0.0320570678937734 0.0 0.0
0.16184389321644252 0.09617120368132019 -0.0001260736281248247 0.0001260736281248247
0.16184389321644252 0.16028533946886697 0.0 0.0
0.16184389321644252 0.2243994752564138 0.0 0.0
0.16184389321644252 0.28851361104396056 -0.00012607362812482465 0.00012607362812482465
0.16184389321644252 0.3526277468315074 -0.0002521472562496495 0.00017829503475170924
0.16184389321644252 0.4167418826190542 -0.0012607362812482466 0.00039867981775550885
0.16184389321644252 0.48085601840660097 -0.0026475461906213206 0.000577741944019723
0.16184389321644252 0.5449701541941478 -0.0039082824718695616 0.0007019482537660828
0.16184389321644252 0.6090842899816946 -0.005421166009367464 0.0008267200659642503
0.16184389321644252 0.6731984257692414 -0.007690491315614309 0.000984666513202289
0.16184389321644252 0.7373125615567881 -0.009203374853112208 0.0010771735508842723
0.16184389321644252 0.8014266973443349 -0.014876688118729296 0.0013695101480491751
0.16184389321644252 0.8655408331318818 -0.019541412359347834 0.0015696040121082372
0.16184389321644252 0.9296549689194286 -0.024584357484340826 0.001760522406323912
0.16184389321644252 0.9937691047069753 -0.025592946509339423 0.0017962727022467915
0.16184389321644252 1.057883240494522 -0.0320227015437055 0.002009282997980468
0.16184389321644252 1.121997376282069 -0.03807423569369695 0.0021909260672108638
0.16184389321644252 1.186111512069616 -0.04324325444681489 0.0023349162683134733
0.16184389321644252 1.2502256478571625 -0.04942086222493132 0.0024961304865239297
0.16184389321644252 1.3143397836447095 -0.055220249118673265 0.002638525564088359
0.16184389321644252 1.378453919432256 -0.06581043388115852 0.002880444439295185
0.16184389321644252 1.442568055219803 -0.06770153830303091 0.0029215370207298246
0.16184389321644252 1.5066821910073496 -0.07526595599052038 0.003080430513095255
0.16184389321644252 1.5707963267948966 -0.08295644730613444 0.0032339790179019673
0.16184389321644252 1.6349104625824435 -0.09052086499362423 0.003378208677797102
0.16184389321644252 1.69902459836999 -0.0905208649936242 0.0033829104318856508
0.16184389321644252 1.763138734157537 -0.09909387170611228 0.00353905538955561
0.16184389321644252 1.8272528699450836 -0.10375859594673081 0.003616797290441101
0.16184389321644252 1.8913670057326306 -0.10981013009672237 0.0037250437078737643
0.16184389321644252 1.9554811415201772 -0.1139705598248416 0.0037947952640362942
0.16184389321644252 2.019595277307724 -0.1118273081467196 0.00376747154199485
0.16184389321644252 2.0837094130952707 -0.12279571379357891 0.003938666052809141
0.16184389321644252 2.1478235488828177 -0.1284690270591969 0.00402844206392948
0.16184389321644252 2.2119376846703647 -0.11447485433734049 0.0037989814707852024
0.16184389321644252 2.276051820457911 -0.11712240052796183 0.003842661313367207
0.16184389321644252 2.340165956245458 -0.10691043664985181 0.0036799680530801254
0.16184389321644252 2.404280092033005 -0.11220552903109365 0.003765361504561334
0.16184389321644252 2.4683942278205517 -0.10199356515298362 0.0035903325644903008
0.16184389321644252 2.5325083636080983 -0.09695062002798994 0.003505209644902024
0.16184389321644252 2.5966224993956453 -0.08825153968737767 0.0033403564054464035
0.16184389321644252 2.6607366351831923 -0.08837761331550187 0.003337976386330213
0.16184389321644252 2.724850770970739 -0.07224018891552436 0.003023139400097188
0.16184389321644252 2.788964906758286 -0.06732331741865669 0.00292425599481364
0.16184389321644252 2.8530790425458328 -0.05358129195305036 0.0025990744268174605
0.16184389321644252 2.9171931783333793 -0.03769601480932274 0.0021800168239851864
0.16184389321644252 2.981307314120926 -0.033787732337452914 0.0020792595414539684
0.16184389321644252 3.045421449908473 -0.01525490900310385 0.0013868099093730774
0.16184389321644252 3.10953558569602 -0.005799386893741919 0.000855072948112381
0.1960400993190261 0.0320570678937734 0.0 0.0
0.1960400993190261 0.09617120368132019 0.0 0.0
0.1960400993190261 0.16028533946886697 0.0 0.0
0.1960400993190261 0.2243994752564138 0.0 0.0
0.1960400993190261 0.28851361104396056 -0.0002081640121436454 0.0002081640121436454
0.1960400993190261 0.3526277468315074 -0.0006244920364309366 0.0002549478062812264
0.1960400993190261 0.4167418826190542 -0.0011449020667900498 0.000375273009745111
0.1960400993190261 0.48085601840660097 -0.002914296170011038 0.0005887767383430825
0.1960400993190261 0.5449701541941478 -0.00437144425501655 0.0006745284927215948
0.1960400993190261 0.6090842899816946 -0.006557166382524834 0.00085194793690204
0.1960400993190261 0.6731984257692414 -0.012177594710403267 0.0011258190292353341
0.1960400993190261 0.7373125615567881 -0.017693941032209875 0.0013570633286434878
0.1960400993190261 0.8014266973443349 -0.019671499147574472 0.0014308910139209415
0.1960400993190261 0.8655408331318818 -0.02445927142687836 0.0015955469398186673
0.1960400993190261 0.9296549689194286 -0.02695723957260211 0.001675041364526606
0.1960400993190261 0.9937691047069753 -0.037365440179784375 0.0019830285493709844
0.1960400993190261 1.057883240494522 -0.04766955878089486 0.0022371579207615074
0.1960400993190261 1.121997376282069 -0.054747135193778614 0.0023916224170277417
0.1960400993190261 1.186111512069616 -0.06130430157630365 0.0025259997404777556
0.1960400993190261 1.2502256478571625 -0.06682064789811026 0.002637200614336013
0.1960400993190261 1.3143397836447095 -0.08087171871780634 0.002912436969713349
0.1960400993190261 1.378453919432256 -0.08690847506997207 0.00300759179908539
0.1960400993190261 1.442568055219803 -0.09669218364072338 0.0031757806241564366
0.1960400993190261 1.5066821910073496 -0.09971056181680622 0.003231574489992348
0.1960400993190261 1.5707963267948966 -0.11365755063043011 0.003442582170813177
0.1960400993190261 1.6349104625824435 -0.1234412592011818 0.003587433625541626
0.1960400993190261 1.69902459836999 -0.13010250758977845 0.003688675693097228
0.1960400993190261 1.763138734157537 -0.1433209223608999 0.003873473069906376
0.1960400993190261 1.8272528699450836 -0.1486291046705628 0.003944145013393222
0.1960400993190261 1.8913670057326306 -0.15112707281628662 0.003982412042762124
0.1960400993190261 1.9554811415201772 -0.15248013889522027 0.004002761751360656
0.1960400993190261 2.019595277307724 -0.15674750114416502 0.004060532402239517
0.1960400993190261 2.0837094130952707 -0.16424140558133568 0.004165881480391839
0.1960400993190261 2.1478235488828177 -0.15508218904701643 0.004031078761560305
0.1960400993190261 2.2119376846703647 -0.1625760934841865 0.004126690755197639
0.1960400993190261 2.276051820457911 -0.16278425749633013 0.004147638558606645
0.1960400993190261 2.340165956245458 -0.1603903713566793 0.004109592042671722
0.1960400993190261 2.404280092033005 -0.15497810704094347 0.004029734844616256
0.1960400993190261 2.4683942278205517 -0.13874131409374016 0.0038228004551276763
0.1960400993190261 2.5325083636080983 -0.1309351636383526 0.003717928139247035
0.1960400993190261 2.5966224993956453 -0.12073512704331484 0.003581389082704514
0.1960400993190261 2.6607366351831923 -0.1238575872254687 0.003599492259968082
0.1960400993190261 2.724850770970739 -0.10012688984109318 0.003238272060886943
0.1960400993190261 2.788964906758286 -0.08899011519140884 0.0030682132594582706
0.1960400993190261 2.8530790425458328 -0.07452271634742488 0.0028005603595110846
0.1960400993190261 2.9171931783333793 -0.05818184139414915 0.0024740010414677055
0.1960400993190261 2.981307314120926 -0.04256954048337539 0.0021254147084672314
0.1960400993190261 3.045421449908473 -0.02622866553009944 0.001658794216572839
0.1960400993190261 3.10953558569602 -0.008222478479673972 0.0009251011053105794
0.2374616661600994 0.0320570678937734 -8.592648715724376e-5 8.592648715724376e-5
0.2374616661600994 0.09617120368132019 0.0 0.0001215184035048517
0.2374616661600994 0.16028533946886697 0.0 0.00017185297431448752
0.2374616661600994 0.2243994752564138 -0.0002577794614717313 0.0001921374663513597
0.2374616661600994 0.28851361104396056 -0.0007733383844151935 0.0003098123553659402
0.2374616661600994 0.3526277468315074 -0.0012029708202014131 0.0004209520978501183
0.2374616661600994 0.4167418826190542 -0.00206223569177385 0.00045468023210290455
0.2374616661600994 0.48085601840660097 -0.004210397870704947 0.0006255542689045862
0.2374616661600994 0.5449701541941478 -0.00850672222856712 0.0008549577523616076
0.2374616661600994 0.6090842899816946 -0.011256369817598937 0.0010558823516248303
0.2374616661600994 0.6731984257692414 -0.013920090919473493 0.0011070853437746078
0.2374616661600994 0.7373125615567881 -0.021137915840681976 0.001358617053770486
0.2374616661600994 0.8014266973443349 -0.026121652095802073 0.0015226212317210617
0.2374616661600994 0.8655408331318818 -0.03437059486289753 0.0017525633389970639
0.2374616661600994 0.9296549689194286 -0.042447684655678455 0.001932868532715843
0.2374616661600994 0.9937691047069753 -0.045712891167653716 0.0020114874931156856
0.2374616661600994 1.057883240494522 -0.060062614522913435 0.0023008411455263307
0.2374616661600994 1.121997376282069 -0.06444486536793266 0.0023719446095409056
0.2374616661600994 1.186111512069616 -0.08051311846633744 0.002660947836050425
0.2374616661600994 1.2502256478571625 -0.09073837043804944 0.0028133544393192326
0.2374616661600994 1.3143397836447095 -0.10405697594742225 0.002990192369625708
0.2374616661600994 1.378453919432256 -0.11952374363572608 0.0032390980624791912
0.2374616661600994 1.442568055219803 -0.1251089653009469 0.0032989505000380354
0.2374616661600994 1.5066821910073496 -0.1437550130140687 0.0035397124103841025
0.2374616661600994 1.5707963267948966 -0.15148839685822016 0.0036384566265059157
0.2374616661600994 1.6349104625824435 -0.1576751039335422 0.003712780003098556
0.2374616661600994 1.69902459836999 -0.177352269492551 0.003950750000521287
0.2374616661600994 1.763138734157537 -0.18869456579730712 0.004068598751364221
0.2374616661600994 1.8272528699450836 -0.19702943505155976 0.0041645546517589584
0.2374616661600994 1.8913670057326306 -0.19763092046166045 0.00419018292227768
0.2374616661600994 1.9554811415201772 -0.2113791584068194 0.00431347542149757
0.2374616661600994 2.019595277307724 -0.21060582002240422 0.004314331184906743
0.2374616661600994 2.0837094130952707 -0.2153317768160518 0.004378036736106435
0.2374616661600994 2.1478235488828177 -0.21653474763625474 0.004391507650206327
0.2374616661600994 2.2119376846703647 -0.21593326222615256 0.0043940288489501276
0.2374616661600994 2.276051820457911 -0.21790957143076914 0.0044149828488099
0.2374616661600994 2.340165956245458 -0.20321614212688197 0.004234877134357267
0.2374616661600994 2.404280092033005 -0.20484874538286818 0.004272197195178926
0.2374616661600994 2.4683942278205517 -0.20098205346079365 0.0042453250379027785
0.2374616661600994 2.5325083636080983 -0.18216415277335601 0.004041286300640784
0.2374616661600994 2.5966224993956453 -0.16824406185388377 0.003850427155515288
0.2374616661600994 2.6607366351831923 -0.15681583906196925 0.003722709895138252
0.2374616661600994 2.724850770970739 -0.1367090410671743 0.0034808182545626896
0.2374616661600994 2.788964906758286 -0.11557112522649322 0.0031908705846772903
0.2374616661600994 2.8530790425458328 -0.0934020915399237 0.0029126417584842703
0.2374616661600994 2.9171931783333793 -0.07802125033877765 0.0026400554858286088
0.2374616661600994 2.981307314120926 -0.05464924583200689 0.00220749142440495
0.2374616661600994 3.045421449908473 -0.032308359171123784 0.0016925555068391127
0.2374616661600994 3.10953558569602 -0.012115634689171335 0.0010558823516248269
0.2876352495810938 0.0320570678937734 0.00021281376504472168 0.00012286808453582784
0.2876352495810938 0.09617120368132019 0.0001418758433631478 0.00017376171153337167
0.2876352495810938 0.16028533946886697 0.0001418758433631478 0.00020064274185728446
0.2876352495810938 0.2243994752564138 0.00021281376504472168 0.0002747413892873017
0.2876352495810938 0.28851361104396056 -0.0007803171384973125 0.00040750733511500935
0.2876352495810938 0.3526277468315074 -0.0021990755721287914 0.0005355695638780864
0.2876352495810938 0.4167418826190542 -0.004185337379212857 0.000614340422679139
0.2876352495810938 0.48085601840660097 -0.006526288794704802 0.0008211658116088063
0.2876352495810938 0.5449701541941478 -0.00915099189692302 0.0009221929818604594
0.2876352495810938 0.6090842899816946 -0.013903832649588489 0.001075826848742518
0.2876352495810938 0.6731984257692414 -0.02092668689606431 0.0012944955959457228
0.2876352495810938 0.7373125615567881 -0.027311099847405956 0.0014485933526883815
0.2876352495810938 0.8014266973443349 -0.03298613358193182 0.0016035736472978287
0.2876352495810938 0.8655408331318818 -0.042917442617352225 0.0018155119442703292
0.2876352495810938 0.9296549689194286 -0.051784682827548965 0.0019913223549216934
0.2876352495810938 0.9937691047069753 -0.06356037782669025 0.0021726005226654177
0.2876352495810938 1.057883240494522 -0.07547794866919463 0.0023655430392493905
0.2876352495810938 1.121997376282069 -0.08576394731302255 0.002519045452484704
0.2876352495810938 1.186111512069616 -0.1077547030343107 0.002809893969760115
0.2876352495810938 1.2502256478571625 -0.11931758426840723 0.0029692414282678267
0.2876352495810938 1.3143397836447095 -0.13485298911667185 0.0031716470920122464
0.2876352495810938 1.378453919432256 -0.15138152486847856 0.0033528957079526794
0.2876352495810938 1.442568055219803 -0.1622350268857593 0.0034817441974670095
0.2876352495810938 1.5066821910073496 -0.18990081634157308 0.0037623857995327426
0.2876352495810938 1.5707963267948966 -0.20437215236461342 0.003915747574592977
0.2876352495810938 1.6349104625824435 -0.20855748974382696 0.003942004414756969
0.2876352495810938 1.69902459836999 -0.22664665977262824 0.004118677969599134
0.2876352495810938 1.763138734157537 -0.2399829890487641 0.004248583409029588
0.2876352495810938 1.8272528699450836 -0.2450195814881559 0.004328957246246968
0.2876352495810938 1.8913670057326306 -0.2567952764872971 0.004451601872201664
0.2876352495810938 1.9554811415201772 -0.2671522130528069 0.004506652163676988
0.2876352495810938 2.019595277307724 -0.265307827089086 0.004527818116511474
0.2876352495810938 2.0837094130952707 -0.2763741428714105 0.004611510553338194
0.2876352495810938 2.1478235488828177 -0.27374943976919414 0.0046131470982126
0.2876352495810938 2.2119376846703647 -0.28077229401566806 0.004646298490457711
0.2876352495810938 2.276051820457911 -0.27942447350371813 0.004654414301866253
0.2876352495810938 2.340165956245458 -0.27850228052185955 0.004613692484169251
0.2876352495810938 2.404280092033005 -0.2560149593487989 0.0044340457122002816
0.2876352495810938 2.4683942278205517 -0.241472685404078 0.004323141097918186
0.2876352495810938 2.5325083636080983 -0.23005168001334309 0.004198542262494362
0.2876352495810938 2.5966224993956453 -0.21948192968279004 0.004124172391626454
0.2876352495810938 2.6607366351831923 -0.2030952697743451 0.003956657572599738
0.2876352495810938 2.724850770970739 -0.17209539799949744 0.003662760592892727
0.2876352495810938 2.788964906758286 -0.15436091757910517 0.003432985000188276
0.2876352495810938 2.8530790425458328 -0.13499486496003457 0.0032000787600682127
0.2876352495810938 2.9171931783333793 -0.09796526984225386 0.002750159934430948
0.2876352495810938 2.981307314120926 -0.07200199050679729 0.0023644791565604257
0.2876352495810938 3.045421449908473 -0.04376869767753126 0.0018430212680374247
0.2876352495810938 3.10953558569602 -0.01574821861330936 0.0010804942322568181
0.3484100745161867 0.0320570678937734 -2.4802769170757094e-20 0.0001656436749450935
0.3484100745161867 0.09617120368132019 0.00011712776581433583 0.000219125985077769
0.3484100745161867 0.16028533946886697 -0.00029281941453583956 0.0003260699001994798
0.3484100745161867 0.2243994752564138 -0.0005856388290716792 0.000461132475143746
0.3484100745161867 0.28851361104396056 -5.856388290716797e-5 0.0004934680486745597
0.3484100745161867 0.3526277468315074 -0.0022839914333795505 0.0006651578468079719
0.3484100745161867 0.4167418826190542 -0.005973516056531125 0.00079870487596896
0.3484100745161867 0.48085601840660097 -0.009077401850611034 0.0009315155824969398
0.3484100745161867 0.5449701541941478 -0.013176873654112764 0.0010194153714226765
0.3484100745161867 0.6090842899816946 -0.019560336890994092 0.0012642204814124183
0.3484100745161867 0.6731984257692414 -0.0244797030551962 0.001340588554229144
0.3484100745161867 0.7373125615567881 -0.03133167735533486 0.0015527714100789687
0.3484100745161867 0.8014266973443349 -0.04526988148724075 0.0017888366553786986
0.3484100745161867 0.8655408331318818 -0.05505004993273788 0.00195291012590311
0.3484100745161867 0.9296549689194286 -0.06483021837823491 0.0021139858279225327
0.3484100745161867 0.9937691047069753 -0.07695294214001862 0.0022817378645689523
0.3484100745161867 1.057883240494522 -0.09458067089507614 0.0025086951946055192
0.3484100745161867 1.121997376282069 -0.1141410077860698 0.002771130066494032
0.3484100745161867 1.186111512069616 -0.12907479792739796 0.002917633603119184
0.3484100745161867 1.2502256478571625 -0.14951359306199952 0.0031027806184016106
0.3484100745161867 1.3143397836447095 -0.17047946314276555 0.003355562289000604
0.3484100745161867 1.378453919432256 -0.18670165870805108 0.003495238546037717
0.3484100745161867 1.442568055219803 -0.20409513193147985 0.0036848737645990195
0.3484100745161867 1.5066821910073496 -0.2206101469113012 0.0038317968630611284
0.3484100745161867 1.5707963267948966 -0.24637825539045416 0.004089000594054332
0.3484100745161867 1.6349104625824435 -0.25457719899745856 0.004176964002117287
0.3484100745161867 1.69902459836999 -0.2724977471670518 0.0043325400667637405
0.3484100745161867 1.763138734157537 -0.2953376615008474 0.004513220231246841
0.3484100745161867 1.8272528699450836 -0.2985001111778344 0.004551811633911773
0.3484100745161867 1.8913670057326306 -0.3139609762653266 0.0047153927826946995
0.3484100745161867 1.9554811415201772 -0.3223941754039588 0.004769631888549045
0.3484100745161867 2.019595277307724 -0.33305280209306337 0.004818280960270198
0.3484100745161867 2.0837094130952707 -0.338557807086336 0.004874893635053841
0.3484100745161867 2.1478235488828177 -0.3432429177189118 0.004870670509541248
0.3484100745161867 2.2119376846703647 -0.3392020097983147 0.004863976395221542
0.3484100745161867 2.276051820457911 -0.3402561596906439 0.004846316121985248
0.3484100745161867 2.340165956245458 -0.32637651944164736 0.004760995155544284
0.3484100745161867 2.404280092033005 -0.3181775758346416 0.004702282304728969
0.3484100745161867 2.4683942278205517 -0.30658192701902465 0.0045555775083326545
0.3484100745161867 2.5325083636080983 -0.2902426036879227 0.004444686206641276
0.3484100745161867 2.5966224993956453 -0.26705130605668626 0.0042899793115268835
0.3484100745161867 2.6607366351831923 -0.24397713619126032 0.004086903132724198
0.3484100745161867 2.724850770970739 -0.21299684213336867 0.0038219384054926095
0.3484100745161867 2.788964906758286 -0.19173815263806812 0.0035815058488791016
0.3484100745161867 2.8530790425458328 -0.16151918905796836 0.0032910609577638237
0.3484100745161867 2.9171931783333793 -0.12479963447517514 0.002899355835739069
0.3484100745161867 2.981307314120926 -0.0886071548385447 0.002429518994365763
0.3484100745161867 3.045421449908473 -0.05645558312251011 0.0019476343572570134
0.3484100745161867 3.10953558569602 -0.017744856520871825 0.0010909242633033998
0.4220260910342669 0.0320570678937734 4.834830651734958e-5 0.0002215597743386811
0.4220260910342669 0.09617120368132019 -0.00019339322606939824 0.00041024898476764345
0.4220260910342669 0.16028533946886697 0.0008219212107949425 0.0005229668946904609
0.4220260910342669 0.2243994752564138 -9.669661303469912e-5 0.0006303847922707603
0.4220260910342669 0.28851361104396056 -0.001740539034624584 0.0006972891929206142
0.4220260910342669 0.3526277468315074 -0.0033360331496971214 0.0008275897001093035
0.4220260910342669 0.4167418826190542 -0.0059951900081513425 0.0009523511916940549
0.4220260910342669 0.48085601840660097 -0.01155524525764655 0.0010929284138139355
0.4220260910342669 0.5449701541941478 -0.014359447035652801 0.0012467864950177158
0.4220260910342669 0.6090842899816946 -0.022336917611015514 0.0013827953759874203
0.4220260910342669 0.6731984257692414 -0.03118465770369048 0.001561433241944304
0.4220260910342669 0.7373125615567881 -0.039645611344226665 0.0017229914694308263
0.4220260910342669 0.8014266973443349 -0.05487532789719166 0.001938158120524381
0.4220260910342669 0.8655408331318818 -0.06556030363752598 0.002092984731086478
0.4220260910342669 0.9296549689194286 -0.07842095317114095 0.002289280826377644
0.4220260910342669 0.9937691047069753 -0.09369901803062336 0.0024462523137086054
0.4220260910342669 1.057883240494522 -0.11004074563348748 0.0026692469067052128
0.4220260910342669 1.121997376282069 -0.13029868606425649 0.0029013012656198154
0.4220260910342669 1.186111512069616 -0.14359447035652798 0.0030301700848103324
0.4220260910342669 1.2502256478571625 -0.175407656044944 0.003321637738738401
0.4220260910342669 1.3143397836447095 -0.19165268703477337 0.00350650238680694
0.4220260910342669 1.378453919432256 -0.20736588665291192 0.0036988824424869795
0.4220260910342669 1.442568055219803 -0.23260370265496835 0.003883244964164584
0.4220260910342669 1.5066821910073496 -0.24580279033420468 0.004099639906486572
0.4220260910342669 1.5707963267948966 -0.2725877521448153 0.004257946172915905
0.4220260910342669 1.6349104625824435 -0.2840946490959455 0.004435940655529401
0.4220260910342669 1.69902459836999 -0.29990454532711874 0.004554246230441115
0.4220260910342669 1.763138734157537 -0.31905047470798914 0.004714641671229733
0.4220260910342669 1.8272528699450836 -0.34496516700128854 0.004836039208347189
0.4220260910342669 1.8913670057326306 -0.35652041225893505 0.004964596598637175
0.4220260910342669 1.9554811415201772 -0.36894592703389395 0.005026596507988298
0.4220260910342669 2.019595277307724 -0.37890567817646814 0.00505118339410561
0.4220260910342669 2.0837094130952707 -0.3813714418088516 0.005066662621161537
0.4220260910342669 2.1478235488828177 -0.387269935203971 0.00505973747880095
0.4220260910342669 2.2119376846703647 -0.391911372629634 0.005086462441479512
0.4220260910342669 2.276051820457911 -0.3911861480318737 0.005046553527510253
0.4220260910342669 2.340165956245458 -0.3913795412579458 0.005006559936944138
0.4220260910342669 2.404280092033005 -0.3762948696245299 0.004899904677678388
0.4220260910342669 2.4683942278205517 -0.3702996796163811 0.004782573815550621
0.4220260910342669 2.5325083636080983 -0.33901832529965326 0.00461821242170647
0.4220260910342669 2.5966224993956453 -0.31092795921307553 0.004411898871660257
0.4220260910342669 2.6607366351831923 -0.2846748287741526 0.004216571095094316
0.4220260910342669 2.724850770970739 -0.2617577314849291 0.003992762280415872
0.4220260910342669 2.788964906758286 -0.2222571650602563 0.0037102403477524185
0.4220260910342669 2.8530790425458328 -0.19141094550218596 0.003392315093304199
0.4220260910342669 2.9171931783333793 -0.15326413165999841 0.003030170084810343
0.4220260910342669 2.981307314120926 -0.11352182370273625 0.002592839938203448
0.4220260910342669 3.045421449908473 -0.06696240452652936 0.0020033942103078856
0.4220260910342669 3.10953558569602 -0.021563344706737847 0.0011338682942487472
0.5111965311594018 0.0320570678937734 3.964086694521196 0.021142728131626903
0.5111965311594018 0.09617120368132019 10.422362016700825 0.03417013814752276
0.5111965311594018 0.16028533946886697 8.691421931772354 0.031068855948855386
0.5111965311594018 0.2243994752564138 1.953264861782629 0.01455425255303025
0.5111965311594018 0.28851361104396056 0.33576230213576486 0.005904405508860517
0.5111965311594018 0.3526277468315074 0.2883037456403504 0.005458688435173442
0.5111965311594018 0.4167418826190542 0.2688652956712443 0.00548038899370326
0.5111965311594018 0.48085601840660097 0.27094085911763777 0.005566059065327103
0.5111965311594018 0.5449701541941478 0.24962641911044547 0.00558177960134977
0.5111965311594018 0.6090842899816946 0.23585585393726005 0.005675609487930588
0.5111965311594018 0.6731984257692414 0.21941100509275996 0.005720067733492808
0.5111965311594018 0.7373125615567881 0.19949357894371736 0.005807003206093165
0.5111965311594018 0.8014266973443349 0.1800950436562728 0.005856450977474993
0.5111965311594018 0.8655408331318818 0.1615746313653798 0.005907372885888393
0.5111965311594018 0.9296549689194286 0.13251674311587472 0.006008982658499635
0.5111965311594018 0.9937691047069753 0.10126354737499227 0.0060766088289252946
0.5111965311594018 1.057883240494522 0.09264197613612811 0.006158901343993097
0.5111965311594018 1.121997376282069 0.05855483799728545 0.006236788752490453
0.5111965311594018 1.186111512069616 0.03755971544338502 0.00635596658347254
0.5111965311594018 1.2502256478571625 0.006985069290746418 0.00643716286509277
0.5111965311594018 1.3143397836447095 -0.01385039453650861 0.006541016554389129
0.5111965311594018 1.378453919432256 -0.04063314593131344 0.006629683237763707
0.5111965311594018 1.442568055219803 -0.07264472062376269 0.006725120466042993
0.5111965311594018 1.5066821910073496 -0.09878883711198497 0.006816534863903841
0.5111965311594018 1.5707963267948966 -0.12541192978014365 0.0068551069087674915
0.5111965311594018 1.6349104625824435 -0.150837581998461 0.006969313732818644
0.5111965311594018 1.69902459836999 -0.17490613504029004 0.007039030782521928
0.5111965311594018 1.763138734157537 -0.21502039011000504 0.007083366064905797
0.5111965311594018 1.8272528699450836 -0.22739394142504152 0.007104028453130748
0.5111965311594018 1.8913670057326306 -0.25030496869868984 0.007101112415373794
0.5111965311594018 1.9554811415201772 -0.28068004144302144 0.007155980003153482
0.5111965311594018 2.019595277307724 -0.28542988856072893 0.0070981951796678855
0.5111965311594018 2.0837094130952707 -0.3148070942635246 0.0070667024771999
0.5111965311594018 2.1478235488828177 -0.32043506437778535 0.00701340824904339
0.5111965311594018 2.2119376846703647 -0.3230295186857746 0.0068987767229999105
0.5111965311594018 2.276051820457911 -0.31484700894518597 0.006793943145263642
0.5111965311594018 2.340165956245458 -0.32662184003530365 0.006666946780697914
0.5111965311594018 2.404280092033005 -0.331172113744702 0.0065237003109791655
0.5111965311594018 2.4683942278205517 -0.31013707650914185 0.006317121023874025
0.5111965311594018 2.5325083636080983 -0.2968055728342293 0.006089834663009977
0.5111965311594018 2.5966224993956453 -0.27565079155368494 0.0058692228737634855
0.5111965311594018 2.6607366351831923 -0.2588866252558915 0.0055574654843716246
0.5111965311594018 2.724850770970739 -0.23182447108945703 0.005219216667645153
0.5111965311594018 2.788964906758286 -0.19338663264952263 0.004861241180948275
0.5111965311594018 2.8530790425458328 -0.17251125414060495 0.004445786045380931
0.5111965311594018 2.9171931783333793 -0.12732783449989213 0.00391082413264301
0.5111965311594018 2.981307314120926 -0.09858926370367757 0.0033030454204380473
0.5111965311594018 3.045421449908473 -0.05803594713568757 0.002556409942353466
0.5111965311594018 3.10953558569602 -0.018959473789168797 0.0015151815044018818
0.6192079092289746 0.0320570678937734 6.218108198333177 0.022401541340765104
0.6192079092289746 0.09617120368132019 16.241236888176914 0.03616544264023928
0.6192079092289746 0.16028533946886697 13.474901875380713 0.03285953060548628
0.6192079092289746 0.2243994752564138 2.9964400442975783 0.015378712912835504
0.6192079092289746 0.28851361104396056 0.52176472415303 0.00617622555435959
0.6192079092289746 0.3526277468315074 0.43605611940867983 0.005762674843896468
0.6192079092289746 0.4167418826190542 0.41275893234437494 0.005724580815124644
0.6192079092289746 0.48085601840660097 0.40007234532915986 0.005786180329058874
0.6192079092289746 0.5449701541941478 0.3878800409249263 0.0058829552443526315
0.6192079092289746 0.6090842899816946 0.37338108433610945 0.005939532254719402
0.6192079092289746 0.6731984257692414 0.35660842773677287 0.006036636831097716
0.6192079092289746 0.7373125615567881 0.34003348418182916 0.006090449699466102
0.6192079092289746 0.8014266973443349 0.3168022014656552 0.006151209791418419
0.6192079092289746 0.8655408331318818 0.29600937963032886 0.006202978724765669
0.6192079092289746 0.9296549689194286 0.27159181864779774 0.006289982248092108
0.6192079092289746 0.9937691047069753 0.2493491011535894 0.006374606377014442
0.6192079092289746 1.057883240494522 0.2137937053369218 0.006423561276614323
0.6192079092289746 1.121997376282069 0.19715285743384675 0.006539076448477263
0.6192079092289746 1.186111512069616 0.17207625297000692 0.0066342801169303675
0.6192079092289746 1.2502256478571625 0.12571254405985763 0.0067659568469889755
0.6192079092289746 1.3143397836447095 0.09523178304927618 0.006812737469921174
0.6192079092289746 1.378453919432256 0.07203345250716878 0.00691116372103624
0.6192079092289746 1.442568055219803 0.04715456108772122 0.006985627745818909
0.6192079092289746 1.5066821910073496 0.013642200063114316 0.0070412866804187195
0.6192079092289746 1.5707963267948966 -0.010577647875023386 0.0071469763629107
0.6192079092289746 1.6349104625824435 -0.06300455681322355 0.007167684914165458
0.6192079092289746 1.69902459836999 -0.08557679604808659 0.007246856624699812
0.6192079092289746 1.763138734157537 -0.13078717886594363 0.007232007568813677
0.6192079092289746 1.8272528699450836 -0.15233790070477632 0.007251949286343587
0.6192079092289746 1.8913670057326306 -0.18700358782167548 0.007242510054115787
0.6192079092289746 1.9554811415201772 -0.21161886184859915 0.007249478294408712
0.6192079092289746 2.019595277307724 -0.24091334459282296 0.007173060858435937
0.6192079092289746 2.0837094130952707 -0.2837511708779641 0.007127350343703363
0.6192079092289746 2.1478235488828177 -0.28612372741068165 0.007044293158372419
0.6192079092289746 2.2119376846703647 -0.2822353708709514 0.006925838370840912
0.6192079092289746 2.276051820457911 -0.29614118832658975 0.006826669381536293
0.6192079092289746 2.340165956245458 -0.31182642318176723 0.006654136547545377
0.6192079092289746 2.404280092033005 -0.30925615360465647 0.006504278381558661
0.6192079092289746 2.4683942278205517 -0.30171010574366036 0.006318402154601764
0.6192079092289746 2.5325083636080983 -0.289616657861622 0.006063289571340881
0.6192079092289746 2.5966224993956453 -0.284278405663014 0.005825456035896075
0.6192079092289746 2.6607366351831923 -0.2599597012026774 0.0055321391148891
0.6192079092289746 2.724850770970739 -0.24219847938137629 0.005211446492133644
0.6192079092289746 2.788964906758286 -0.1958677226452938 0.004784083742891057
0.6192079092289746 2.8530790425458328 -0.16686980946765836 0.0043787971757431945
0.6192079092289746 2.9171931783333793 -0.13095193973627156 0.0038701623517901525
0.6192079092289746 2.981307314120926 -0.09414436130511457 0.003268915459001438
0.6192079092289746 3.045421449908473 -0.05430518285993349 0.002537959247330785
0.6192079092289746 3.10953558569602 -0.020628060964998883 0.0014970590105023523
0.7500411514571883 0.0320570678937734 5.495949598968942 0.01769045137172005
0.7500411514571883 0.09617120368132019 14.305611911647164 0.02859313541546503
0.7500411514571883 0.16028533946886697 11.893907854507768 0.025978386848933957
0.7500411514571883 0.2243994752564138 2.6397566121980427 0.012139554035715223
0.7500411514571883 0.28851361104396056 0.4528134055756768 0.004897128377055161
0.7500411514571883 0.3526277468315074 0.37821957210685647 0.00459605571753224
0.7500411514571883 0.4167418826190542 0.35928546995722094 0.004573780679863124
0.7500411514571883 0.48085601840660097 0.3568642988490065 0.004662480424916738
0.7500411514571883 0.5449701541941478 0.3489206812804808 0.004732743743831795
0.7500411514571883 0.6090842899816946 0.339344813526643 0.004851045842099604
0.7500411514571883 0.6731984257692414 0.33474730883801046 0.004896523849277403
0.7500411514571883 0.7373125615567881 0.30827765166617876 0.004980072323430813
0.7500411514571883 0.8014266973443349 0.29383223752615484 0.005091251466367078
0.7500411514571883 0.8655408331318818 0.2857798032786095 0.005181019667156794
0.7500411514571883 0.9296549689194286 0.26510463426464015 0.005271926652517529
0.7500411514571883 0.9937691047069753 0.25294437038405565 0.005378037998437454
0.7500411514571883 1.057883240494522 0.25229147030993027 0.00551782115460435
0.7500411514571883 1.121997376282069 0.23996798141081352 0.005625477638512676
0.7500411514571883 1.186111512069616 0.2080574902879384 0.005744268505774777
0.7500411514571883 1.2502256478571625 0.1876271588017665 0.005888995903793578
0.7500411514571883 1.3143397836447095 0.1690195066891945 0.005967766510363083
0.7500411514571883 1.378453919432256 0.1249759558554901 0.006055601747152507
0.7500411514571883 1.442568055219803 0.09075311030342074 0.006130422080237869
0.7500411514571883 1.5066821910073496 0.05911466087809754 0.006182413178436833
0.7500411514571883 1.5707963267948966 0.015968847646315308 0.006260565513795896
0.7500411514571883 1.6349104625824435 -0.022280215029526863 0.006270369339199608
0.7500411514571883 1.69902459836999 -0.06240636541847939 0.006320038618550881
0.7500411514571883 1.763138734157537 -0.09752694857247104 0.006340672814359341
0.7500411514571883 1.8272528699450836 -0.14252264534760833 0.006324662316779303
0.7500411514571883 1.8913670057326306 -0.18817124219687098 0.006325715344893843
0.7500411514571883 1.9554811415201772 -0.21352552840873823 0.0063395055329035065
0.7500411514571883 2.019595277307724 -0.2460073070964738 0.0062746168379689635
0.7500411514571883 2.0837094130952707 -0.2645605508695347 0.006192699266674054
0.7500411514571883 2.1478235488828177 -0.2922815998501087 0.0061583655218920876
0.7500411514571883 2.2119376846703647 -0.31173258122509084 0.00603166199160368
0.7500411514571883 2.276051820457911 -0.31320160639187283 0.0059237040600408665
0.7500411514571883 2.340165956245458 -0.3275926121923879 0.005779205571180423
0.7500411514571883 2.404280092033005 -0.32250543244815894 0.005613229571906083
0.7500411514571883 2.4683942278205517 -0.31741825270393464 0.005470000258613252
0.7500411514571883 2.5325083636080983 -0.3164116984229891 0.005265605816317634
0.7500411514571883 2.5966224993956453 -0.29029569545797734 0.005045255134973894
0.7500411514571883 2.6607366351831923 -0.2734291102097373 0.004779347590327516
0.7500411514571883 2.724850770970739 -0.24957105333440704 0.004515892179366845
0.7500411514571883 2.788964906758286 -0.2152393911033177 0.004169787839033869
0.7500411514571883 2.8530790425458328 -0.18079891219320499 0.0038064456951130577
0.7500411514571883 2.9171931783333793 -0.13795234482873142 0.003369255918436028
0.7500411514571883 2.981307314120926 -0.09921360709729443 0.0028447550030531025
0.7500411514571883 3.045421449908473 -0.06564366161935105 0.0022395162550168705
0.7500411514571883 3.10953558569602 -0.021464089936870167 0.001316805465663855
0.9085183191211419 0.0320570678937734 4.618004441444176 0.013693931107412103
0.9085183191211419 0.09617120368132019 12.004597108379926 0.022123565093172613
0.9085183191211419 0.16028533946886697 9.929492238879222 0.02011377358651955
0.9085183191211419 0.2243994752564138 2.2013683395249033 0.009423983012758966
0.9085183191211419 0.28851361104396056 0.38157530339863655 0.0038540272547905458
0.9085183191211419 0.3526277468315074 0.3266634954639883 0.0036509914145821895
0.9085183191211419 0.4167418826190542 0.3176350509692114 0.0036893349880977424
0.9085183191211419 0.48085601840660097 0.31069527646949546 0.0037583473353485215
0.9085183191211419 0.5449701541941478 0.3166917806488613 0.0038308580529072336
0.9085183191211419 0.6090842899816946 0.31085248818955363 0.0039192405566433304
0.9085183191211419 0.6731984257692414 0.3128064052817067 0.004028713677818934
0.9085183191211419 0.7373125615567881 0.3146255694709529 0.004148198853723488
0.9085183191211419 0.8014266973443349 0.3162650631229888 0.004306825891070344
0.9085183191211419 0.8655408331318818 0.32093649709043603 0.004402157327270663
0.9085183191211419 0.9296549689194286 0.3283479067503272 0.0045730034415302195
0.9085183191211419 0.9937691047069753 0.3318290234087609 0.004748486570205421
0.9085183191211419 1.057883240494522 0.33257016437475007 0.004899832473849518
0.9085183191211419 1.121997376282069 0.32976281223085063 0.005018377337377371
0.9085183191211419 1.186111512069616 0.3024079729407079 0.005092013672293178
0.9085183191211419 1.2502256478571625 0.2822399551389434 0.005198961501648824
0.9085183191211419 1.3143397836447095 0.2385575557798876 0.005242293975090531
0.9085183191211419 1.378453919432256 0.20224164844642076 0.005331545334570567
0.9085183191211419 1.442568055219803 0.17385370356732263 0.005372259853244875
0.9085183191211419 1.5066821910073496 0.12439938820041314 0.005398858607197851
0.9085183191211419 1.5707963267948966 0.09075608010793787 0.005425326956989943
0.9085183191211419 1.6349104625824435 0.038741459585793954 0.005450926576691741
0.9085183191211419 1.69902459836999 -0.02090915876775316 0.0054579546637540475
0.9085183191211419 1.763138734157537 -0.05989766534221015 0.005447594318118831
0.9085183191211419 1.8272528699450836 -0.1113732742527259 0.005428115372605099
0.9085183191211419 1.8913670057326306 -0.13088998635710558 0.005397877535910748
0.9085183191211419 1.9554811415201772 -0.17466222098476517 0.00537357414463464
0.9085183191211419 2.019595277307724 -0.2095632228377072 0.0053210336584843
0.9085183191211419 2.0837094130952707 -0.23251613396621792 0.005268256418623388
0.9085183191211419 2.1478235488828177 -0.26582255980142766 0.005225332320589224
0.9085183191211419 2.2119376846703647 -0.2812517671842902 0.005106159143683239
0.9085183191211419 2.276051820457911 -0.29382870478895395 0.0050092225523685465
0.9085183191211419 2.340165956245458 -0.30166683197471983 0.004918224570236066
0.9085183191211419 2.404280092033005 -0.300611267568612 0.004802984897563396
0.9085183191211419 2.4683942278205517 -0.2911785643651162 0.00464702179930565
0.9085183191211419 2.5325083636080983 -0.29030267049621794 0.004451153987043898
0.9085183191211419 2.5966224993956453 -0.2702918644145137 0.004261556855684607
0.9085183191211419 2.6607366351831923 -0.2542562689685654 0.004068270753639383
0.9085183191211419 2.724850770970739 -0.22326310129992952 0.0038069516908111082
0.9085183191211419 2.788964906758286 -0.20221918962927013 0.0035316802392783477
0.9085183191211419 2.8530790425458328 -0.17201208056092457 0.0032357068774465114
0.9085183191211419 2.9171931783333793 -0.13816664311408997 0.002869635758384411
0.9085183191211419 2.981307314120926 -0.10075025374021507 0.002431782810376591
0.9085183191211419 3.045421449908473 -0.06081847684540894 0.0018830616635807337
0.9085183191211419 3.10953558569602 -0.02075194704769481 0.0010836233815810122
1.1004803330791892 0.0320570678937734 4.089136051261627 0.011335116240960102
1.1004803330791892 0.09617120368132019 10.589743039376927 0.018280081047754124
1.1004803330791892 0.16028533946886697 8.755793990427007 0.016620007790981304
1.1004803330791892 0.2243994752564138 1.9479960867208572 0.007782299803024626
1.1004803330791892 0.28851361104396056 0.3317394894835368 0.003181642918227939
1.1004803330791892 0.3526277468315074 0.28727764643739745 0.003022616787238333
1.1004803330791892 0.4167418826190542 0.28807491885231956 0.0030831432504386386
1.1004803330791892 0.48085601840660097 0.28896489736200076 0.0031689216006489727
1.1004803330791892 0.5449701541941478 0.2977163527071954 0.003240790802157212
1.1004803330791892 0.6090842899816946 0.3138657544141132 0.003379388303098484
1.1004803330791892 0.6731984257692414 0.33309299846701007 0.003531359996909635
1.1004803330791892 0.7373125615567881 0.35489747195419113 0.0037081047285872797
1.1004803330791892 0.8014266973443349 0.38702940439746 0.00388038965174715
1.1004803330791892 0.8655408331318818 0.408574300819318 0.0040490388491863285
1.1004803330791892 0.9296549689194286 0.42209084943509617 0.004187730400746012
1.1004803330791892 0.9937691047069753 0.426336788575032 0.004324915687000201
1.1004803330791892 1.057883240494522 0.41675097837701086 0.004397866136759637
1.1004803330791892 1.121997376282069 0.38530507103495254 0.004468202957839514
1.1004803330791892 1.186111512069616 0.3619431351558312 0.004501088553564547
1.1004803330791892 1.2502256478571625 0.33133158266660007 0.004552388452682756
1.1004803330791892 1.3143397836447095 0.2787672269385741 0.0045799062725208626
1.1004803330791892 1.378453919432256 0.24544865648239697 0.004588942326280378
1.1004803330791892 1.442568055219803 0.20287801776932904 0.004601958930760044
1.1004803330791892 1.5066821910073496 0.1610119453764253 0.0046165773583994145
1.1004803330791892 1.5707963267948966 0.11399141411495357 0.004628773627707047
1.1004803330791892 1.6349104625824435 0.066562976036546 0.0046140448289620625
1.1004803330791892 1.69902459836999 0.022712993215813052 0.004604610097849475
1.1004803330791892 1.763138734157537 -0.01420257371699004 0.0046138213037427295
1.1004803330791892 1.8272528699450836 -0.07221804781680964 0.004598932493479847
1.1004803330791892 1.8913670057326306 -0.10492475804758038 0.004590103349025402
1.1004803330791892 1.9554811415201772 -0.1367414897686705 0.00453979767717108
1.1004803330791892 2.019595277307724 -0.1649612250131342 0.004480649657774568
1.1004803330791892 2.0837094130952707 -0.18667299240555607 0.004451900727324804
1.1004803330791892 2.1478235488828177 -0.20793977054313967 0.004392703953060003
1.1004803330791892 2.2119376846703647 -0.2275007565371654 0.004305556894846024
1.1004803330791892 2.276051820457911 -0.23630783553921558 0.004247072512972234
1.1004803330791892 2.340165956245458 -0.24685778912272574 0.004137226955663703
1.1004803330791892 2.404280092033005 -0.2533101333179103 0.004034749880395069
1.1004803330791892 2.4683942278205517 -0.2440766062799731 0.003912329006198443
1.1004803330791892 2.5325083636080983 -0.24266747363964342 0.003759069245971468
1.1004803330791892 2.5966224993956453 -0.22659223680853444 0.003596279605489844
1.1004803330791892 2.6607366351831923 -0.21780369902543442 0.0034094170976350004
1.1004803330791892 2.724850770970739 -0.19516487068542765 0.003202858054674665
1.1004803330791892 2.788964906758286 -0.17341602085510283 0.0029719786890060012
1.1004803330791892 2.8530790425458328 -0.1466795831267727 0.002702887489584766
1.1004803330791892 2.9171931783333793 -0.11528929944157222 0.0023990646488137196
1.1004803330791892 2.981307314120926 -0.07993119490070995 0.0020249014534430604
1.1004803330791892 3.045421449908473 -0.04731719076469804 0.001570650285180558
1.1004803330791892 3.10953558569602 -0.01800352360208525 0.0009111646242680345
1.3330022499332792 0.0320570678937734 3.377823219549769 0.00910754091550961
1.3330022499332792 0.09617120368132019 8.809415367703878 0.01471465590105502
1.3330022499332792 0.16028533946886697 7.278073872043519 0.013365847732444681
1.3330022499332792 0.2243994752564138 1.6161268912379732 0.006267103304834493
1.3330022499332792 0.28851361104396056 0.2877254162642855 0.002595561166271531
1.3330022499332792 0.3526277468315074 0.258290082143084 0.0024785976254791597
1.3330022499332792 0.4167418826190542 0.2641373508036657 0.0025489693915148846
1.3330022499332792 0.48085601840660097 0.2759390370269871 0.0026427058094475376
1.3330022499332792 0.5449701541941478 0.30693568372247965 0.002795694343805368
1.3330022499332792 0.6090842899816946 0.34261626814084795 0.0029583695896976416
1.3330022499332792 0.6731984257692414 0.378113168726946 0.0031440862284405737
1.3330022499332792 0.7373125615567881 0.4149264701109762 0.0033320393998934757
1.3330022499332792 0.8014266973443349 0.4367848461510564 0.0034623238436818577
1.3330022499332792 0.8655408331318818 0.45337761899941 0.003575516660601747
1.3330022499332792 0.9296549689194286 0.44195860742665055 0.0036167593267652054
1.3330022499332792 0.9937691047069753 0.42231974435982705 0.003653723376301988
1.3330022499332792 1.057883240494522 0.39798163658410646 0.0036747607302808323
1.3330022499332792 1.121997376282069 0.37344453799009264 0.0036936807114805875
1.3330022499332792 1.186111512069616 0.3426928030709602 0.0037077678458541275
1.3330022499332792 1.2502256478571625 0.3098133970947037 0.003713577022471821
1.3330022499332792 1.3143397836447095 0.2679028693651925 0.0037183060491296936
1.3330022499332792 1.378453919432256 0.2397992430279454 0.0037325827264469602
1.3330022499332792 1.442568055219803 0.19588350012949113 0.0037307304759692564
1.3330022499332792 1.5066821910073496 0.154600558826901 0.0037179279483526002
1.3330022499332792 1.5707963267948966 0.11925672810102736 0.0037159422880895885
1.3330022499332792 1.6349104625824435 0.08154031454167297 0.003706219301595124
1.3330022499332792 1.69902459836999 0.051722305769910444 0.0037144917704367507
1.3330022499332792 1.763138734157537 0.00408696526799825 0.0036947589269505756
1.3330022499332792 1.8272528699450836 -0.02136855248736165 0.0036794759668104544
1.3330022499332792 1.8913670057326306 -0.05447756325395421 0.003656575932564888
1.3330022499332792 1.9554811415201772 -0.08763249497861415 0.003651381975580737
1.3330022499332792 2.019595277307724 -0.10952148499073969 0.003597141715279445
1.3330022499332792 2.0837094130952707 -0.1327727967588644 0.003552737936046486
1.3330022499332792 2.1478235488828177 -0.1460286466543207 0.003523068352803506
1.3330022499332792 2.2119376846703647 -0.164611327685593 0.003449068512581464
1.3330022499332792 2.276051820457911 -0.17367306341089273 0.0033904196587991064
1.3330022499332792 2.340165956245458 -0.18180107298882328 0.0033112304824639265
1.3330022499332792 2.404280092033005 -0.1833164646050462 0.00321060154879417
1.3330022499332792 2.4683942278205517 -0.1781273963434315 0.003095154331045044
1.3330022499332792 2.5325083636080983 -0.18108164464576612 0.002991487947959356
1.3330022499332792 2.5966224993956453 -0.16710636640725607 0.002843929253739128
1.3330022499332792 2.6607366351831923 -0.15786094684968568 0.002706134868817311
1.3330022499332792 2.724850770970739 -0.14027321990987257 0.002540867467296857
1.3330022499332792 2.788964906758286 -0.13102780035230424 0.0023699643877527496
1.3330022499332792 2.8530790425458328 -0.10780710255622312 0.002127010221288189
1.3330022499332792 2.9171931783333793 -0.08882643988836675 0.001900718447697292
1.3330022499332792 2.981307314120926 -0.059482947683300154 0.0016057021041574935
1.3330022499332792 3.045421449908473 -0.03852768381854546 0.0012651203112270088
1.3330022499332792 3.10953558569602 -0.013026245105118003 0.0007181244392327698
1.6146540241708445 0.0320570678937734 2.4613931685708326 0.006731171509176212
1.6146540241708445 0.09617120368132019 6.404262513731193 0.010853749725935844
1.6146540241708445 0.16028533946886697 5.320015145634002 0.009878884105387358
1.6146540241708445 0.2243994752564138 1.1904100969951832 0.004649680970142093
1.6146540241708445 0.28851361104396056 0.2267189047907174 0.0019919483294358127
1.6146540241708445 0.3526277468315074 0.2143473643085752 0.0019412375667052124
1.6146540241708445 0.4167418826190542 0.2349202630878679 0.002053800122944765
1.6146540241708445 0.48085601840660097 0.2764704419492408 0.0022120739575098667
1.6146540241708445 0.5449701541941478 0.3153163208482244 0.002380709062707857
1.6146540241708445 0.6090842899816946 0.36514367950102067 0.0025612443902833654
1.6146540241708445 0.6731984257692414 0.39854304772809035 0.00270347312187322
1.6146540241708445 0.7373125615567881 0.4111799634401856 0.002786203499602166
1.6146540241708445 0.8014266973443349 0.4159440806636451 0.0028414520164473525
1.6146540241708445 0.8655408331318818 0.40104515703908533 0.0028409742701958076
1.6146540241708445 0.9296549689194286 0.3816727652524425 0.002844372952374402
1.6146540241708445 0.9937691047069753 0.3575362562423387 0.0028282704741333176
1.6146540241708445 1.057883240494522 0.33499199861195894 0.0028304152415143283
1.6146540241708445 1.121997376282069 0.31076703119186916 0.0028187971150625307
1.6146540241708445 1.186111512069616 0.2783912531374795 0.002814034289162241
1.6146540241708445 1.2502256478571625 0.25857656930091244 0.002824117420356889
1.6146540241708445 1.3143397836447095 0.22593541601656758 0.002814686818861253
1.6146540241708445 1.378453919432256 0.19645349166024687 0.002783623123504875
1.6146540241708445 1.442568055219803 0.1699791532434051 0.0027856016256425377
1.6146540241708445 1.5066821910073496 0.14371964239366888 0.0027656374345735183
1.6146540241708445 1.5707963267948966 0.11462946242442282 0.0027669651669103485
1.6146540241708445 1.6349104625824435 0.08590575301082864 0.00274433545053427
1.6146540241708445 1.69902459836999 0.052582206278031424 0.002744248164824565
1.6146540241708445 1.763138734157537 0.03118790797745292 0.0027369354009230138
1.6146540241708445 1.8272528699450836 0.006659654580274601 0.002704447585879327
1.6146540241708445 1.8913670057326306 -0.017742229659782786 0.002692226605986088
1.6146540241708445 1.9554811415201772 -0.0359772990323373 0.002667227551803144
1.6146540241708445 2.019595277307724 -0.056246911834539275 0.002632697513033129
1.6146540241708445 2.0837094130952707 -0.06903547053518018 0.0025851991745019687
1.6146540241708445 2.1478235488828177 -0.080396057760355 0.002554845600192222
1.6146540241708445 2.2119376846703647 -0.08747273055912823 0.0024927737654394863
1.6146540241708445 2.276051820457911 -0.10419137004623132 0.0024665951721732447
1.6146540241708445 2.340165956245458 -0.11390915822883411 0.0023894800377074962
1.6146540241708445 2.404280092033005 -0.11155869190638339 0.0023238872257601074
1.6146540241708445 2.4683942278205517 -0.11221581152341314 0.002258086363308066
1.6146540241708445 2.5325083636080983 -0.10771706952990616 0.0021615406462780857
1.6146540241708445 2.5966224993956453 -0.10189145138663046 0.0020605148867469023
1.6146540241708445 2.6607366351831923 -0.09863112713290895 0.0019606776427493105
1.6146540241708445 2.724850770970739 -0.08877433287747408 0.00183566153430232
1.6146540241708445 2.788964906758286 -0.07922082459913003 0.0016958439555606493
1.6146540241708445 2.8530790425458328 -0.0676706836382738 0.0015545460973121097
1.6146540241708445 2.9171931783333793 -0.0513943362010946 0.0013759158320776092
1.6146540241708445 2.981307314120926 -0.04022330271160143 0.001167051835437045
1.6146540241708445 3.045421449908473 -0.02188713801335036 0.0009038708003160608
1.6146540241708445 3.10953558569602 -0.00748105410156082 0.0005164155658511977
1.9558163670778472 0.0320570678937734 1.6707910750197121 0.0047866985518199125
1.9558163670778472 0.09617120368132019 4.365823368464499 0.007729020682377056
1.9558163670778472 0.16028533946886697 3.604723580845998 0.007024579278972368
1.9558163670778472 0.2243994752564138 0.822683416293502 0.0033390997767587896
1.9558163670778472 0.28851361104396056 0.18196538223609085 0.001526870573099721
1.9558163670778472 0.3526277468315074 0.1902488654086319 0.0015616174659483415
1.9558163670778472 0.4167418826190542 0.22926678362689726 0.0017163447686592665
1.9558163670778472 0.48085601840660097 0.2780809117935458 0.0018853584566213165
1.9558163670778472 0.5449701541941478 0.3100150956614894 0.0020093520456257166
1.9558163670778472 0.6090842899816946 0.3396749730664425 0.0021117445098033792
1.9558163670778472 0.6731984257692414 0.34072866551030473 0.002145364375810697
1.9558163670778472 0.7373125615567881 0.3311828379248209 0.0021372063425242316
1.9558163670778472 0.8014266973443349 0.31814208985721876 0.002128429067766265
1.9558163670778472 0.8655408331318818 0.3038807277704898 0.0021072815921389107
1.9558163670778472 0.9296549689194286 0.28539416330985706 0.002086467527171991
1.9558163670778472 0.9937691047069753 0.2648210791584079 0.002057206837642151
1.9558163670778472 1.057883240494522 0.24387242146261187 0.0020407933267604732
1.9558163670778472 1.121997376282069 0.22224564486729972 0.0019991156291220844
1.9558163670778472 1.186111512069616 0.20611684765729013 0.001991041667542645
1.9558163670778472 1.2502256478571625 0.1894142575323053 0.001985649923103689
1.9558163670778472 1.3143397836447095 0.16628518675960619 0.0019669529381989275
1.9558163670778472 1.378453919432256 0.1429370314193713 0.0019399303915090362
1.9558163670778472 1.442568055219803 0.12517031625207017 0.0019278583831532174
1.9558163670778472 1.5066821910073496 0.10227076264536082 0.0019089374685379024
1.9558163670778472 1.5707963267948966 0.08142643093410541 0.001887031843494626
1.9558163670778472 1.6349104625824435 0.0656314768746263 0.0018728475683343095
1.9558163670778472 1.69902459836999 0.048563745803749066 0.0018553313849318852
1.9558163670778472 1.763138734157537 0.03350950623450957 0.0018321615229470194
1.9558163670778472 1.8272528699450836 0.016493938155902763 0.001811881367566665
1.9558163670778472 1.8913670057326306 0.0024307954398009764 0.001787022199442657
1.9558163670778472 1.9554811415201772 -0.007511470886938642 0.0017695483065469071
1.9558163670778472 2.019595277307724 -0.017130326661601733 0.00174732788218499
1.9558163670778472 2.0837094130952707 -0.031777694891131955 0.001712599296351757
1.9558163670778472 2.1478235488828177 -0.03757821963160146 0.0016954818154832488
1.9558163670778472 2.2119376846703647 -0.04098967932608581 0.0016494396761540053
1.9558163670778472 2.276051820457911 -0.04785432910887138 0.0016153692068180073
1.9558163670778472 2.340165956245458 -0.050514641714662474 0.0015637069599465185
1.9558163670778472 2.404280092033005 -0.055459693381896706 0.001534053208764183
1.9558163670778472 2.4683942278205517 -0.053707016841611395 0.001481649371095524
1.9558163670778472 2.5325083636080983 -0.05460422030866203 0.001417298353722215
1.9558163670778472 2.5966224993956453 -0.05440600093803487 0.0013598042683982904
1.9558163670778472 2.6607366351831923 -0.050003444390412134 0.0012780252467518218
1.9558163670778472 2.724850770970739 -0.04440113902057043 0.001194703350271853
1.9558163670778472 2.788964906758286 -0.0390805138089892 0.0011086077916974669
1.9558163670778472 2.8530790425458328 -0.033499073636055365 0.0010106705952391188
1.9558163670778472 2.9171931783333793 -0.02803239204611692 0.0008927646981268627
1.9558163670778472 2.981307314120926 -0.020239241000917927 0.0007585008491258807
1.9558163670778472 3.045421449908473 -0.011475858299489638 0.0005804876278790999
1.9558163670778472 3.10953558569602 -0.004402556547622359 0.0003466386850836598
2.3690633438912156 0.0320570678937734 1.0799664424569513 0.0033132612263455166
2.3690633438912156 0.09617120368132019 2.8306711886132474 0.005361246040715966
2.3690633438912156 0.16028533946886697 2.3530058147138804 0.004887263573722919
2.3690633438912156 0.2243994752564138 0.5576179102486224 0.0023630302277747525
2.3690633438912156 0.28851361104396056 0.1571748180363516 0.0012240772589711753
2.3690633438912156 0.3526277468315074 0.18413285302203794 0.0013250548311584441
2.3690633438912156 0.4167418826190542 0.22226167758485965 0.0014601157207726355
2.3690633438912156 0.48085601840660097 0.2522169637446734 0.0015554614216828331
2.3690633438912156 0.5449701541941478 0.26398203588219593 0.0016019790758266845
2.3690633438912156 0.6090842899816946 0.2560927195732864 0.0015939946621348574
2.3690633438912156 0.6731984257692414 0.24238115673072652 0.0015613162891380157
2.3690633438912156 0.7373125615567881 0.22840259737552893 0.0015320845063549464
2.3690633438912156 0.8014266973443349 0.21193494149928835 0.0014920525817472684
2.3690633438912156 0.8655408331318818 0.19929997749801015 0.0014620957461302317
2.3690633438912156 0.9296549689194286 0.18368498790406487 0.0014261127447925076
2.3690633438912156 0.9937691047069753 0.17402143670472306 0.001404888475249018
2.3690633438912156 1.057883240494522 0.15160234243387924 0.0013592937611033203
2.3690633438912156 1.121997376282069 0.13795968191716093 0.0013241307942038576
2.3690633438912156 1.186111512069616 0.1233179376757344 0.0012917463422377842
2.3690633438912156 1.2502256478571625 0.11219021205224987 0.0012788181650022134
2.3690633438912156 1.3143397836447095 0.09792743060295399 0.0012478741948256339
2.3690633438912156 1.378453919432256 0.08376800264242105 0.0012130283328674496
2.3690633438912156 1.442568055219803 0.07344126655684992 0.001194448449012697
2.3690633438912156 1.5066821910073496 0.05963496301625751 0.0011778443998161357
2.3690633438912156 1.5707963267948966 0.05019534437590229 0.0011578358807514443
2.3690633438912156 1.6349104625824435 0.03885229898416199 0.0011316236891951038
2.3690633438912156 1.69902459836999 0.030420376859246326 0.0011201264645809492
2.3690633438912156 1.763138734157537 0.022376030317191955 0.0011104155477653364
2.3690633438912156 1.8272528699450836 0.016510719829891062 0.001095721660358925
2.3690633438912156 1.8913670057326306 0.00757064305189059 0.0010673954943604556
2.3690633438912156 1.9554811415201772 0.001998167449418222 0.0010519599274616286
2.3690633438912156 2.019595277307724 -0.004194429085632216 0.0010355067710920878
2.3690633438912156 2.0837094130952707 -0.007432838400206546 0.0010108569440562048
2.3690633438912156 2.1478235488828177 -0.012118196557463129 0.0009958486906636197
2.3690633438912156 2.2119376846703647 -0.015597764012484415 0.0009743118396053396
2.3690633438912156 2.276051820457911 -0.01663991169084477 0.000951391803158982
2.3690633438912156 2.340165956245458 -0.019301264026492432 0.0009215686081368547
2.3690633438912156 2.404280092033005 -0.02024005821608965 0.0008884960928578521
2.3690633438912156 2.4683942278205517 -0.02142001054613417 0.0008585617574110184
2.3690633438912156 2.5325083636080983 -0.02046399077507617 0.0008174441380187213
2.3690633438912156 2.5966224993956453 -0.021273593103719905 0.0007870224715736275
2.3690633438912156 2.6607366351831923 -0.01912900821188728 0.000742450537002949
2.3690633438912156 2.724850770970739 -0.017595931461902622 0.0007038816068383371
2.3690633438912156 2.788964906758286 -0.016321238433825602 0.0006442344437334352
2.3690633438912156 2.8530790425458328 -0.012514384931054588 0.0005816663379875801
2.3690633438912156 2.9171931783333793 -0.011472237252694308 0.0005286878649700127
2.3690633438912156 2.981307314120926 -0.007992669797672863 0.00045264292043339417
2.3690633438912156 3.045421449908473 -0.005150448856690092 0.00034793969005299615
2.3690633438912156 3.10953558569602 -0.0015072383777939126 0.00020143621768990225
2.8696258103998353 0.0320570678937734 0.7027939835077467 0.0023232041593143006
2.8696258103998353 0.09617120368132019 1.8289779685126204 0.0037458017564908287
2.8696258103998353 0.16028533946886697 1.5308451383376405 0.0034291105094344104
2.8696258103998353 0.2243994752564138 0.38826452316307614 0.0017185903049160738
2.8696258103998353 0.28851361104396056 0.14659554388890136 0.0010428105301837265
2.8696258103998353 0.3526277468315074 0.17117626830195568 0.0011256494435975825
2.8696258103998353 0.4167418826190542 0.19110677756715383 0.0011946564853294284
2.8696258103998353 0.48085601840660097 0.1964538139451167 0.001211215871406243
2.8696258103998353 0.5449701541941478 0.18519801795267643 0.001182041951399832
2.8696258103998353 0.6090842899816946 0.17004571140821098 0.0011380449928704924
2.8696258103998353 0.6731984257692414 0.15498584033304497 0.0010908646083168808
2.8696258103998353 0.7373125615567881 0.14093564899946237 0.001044554442726678
2.8696258103998353 0.8014266973443349 0.1266792554651337 0.0010011815762360065
2.8696258103998353 0.8655408331318818 0.11511060096121745 0.0009600647929221952
2.8696258103998353 0.9296549689194286 0.10044891344611252 0.0009114938144742836
2.8696258103998353 0.9937691047069753 0.09244969014131474 0.0008818068454539837
2.8696258103998353 1.057883240494522 0.08067483343665241 0.0008427573473230489
2.8696258103998353 1.121997376282069 0.07129618851307144 0.0008103072384408312
2.8696258103998353 1.186111512069616 0.06211663536952157 0.0007712758272059984
2.8696258103998353 1.2502256478571625 0.052546009086625836 0.0007411910193449585
2.8696258103998353 1.3143397836447095 0.04522227574978892 0.0007120368345903306
2.8696258103998353 1.378453919432256 0.038574032380912726 0.0006864042345031982
2.8696258103998353 1.442568055219803 0.033035014643635126 0.0006605423938926384
2.8696258103998353 1.5066821910073496 0.0263654400126128 0.0006444253965398679
2.8696258103998353 1.5707963267948966 0.02172233528547244 0.0006167239710969246
2.8696258103998353 1.6349104625824435 0.01764095379484692 0.0006114548404695221
2.8696258103998353 1.69902459836999 0.013630676511375077 0.0005942627432426292
2.8696258103998353 1.763138734157537 0.011206023047431986 0.0005742297586273028
2.8696258103998353 1.8272528699450836 0.0068260038867606065 0.0005717591827502121
2.8696258103998353 1.8913670057326306 0.004820865245024681 0.0005545216490664072
2.8696258103998353 1.9554811415201772 0.0016567280266825235 0.000537248633704834
2.8696258103998353 2.019595277307724 -0.00018487093859976641 0.0005348435586201624
2.8696258103998353 2.0837094130952707 -0.000853250485845073 0.0005171578654005068
2.8696258103998353 2.1478235488828177 -0.004287583691371522 0.0005055404121328445
2.8696258103998353 2.2119376846703647 -0.004835086086455414 0.0004983385420236367
2.8696258103998353 2.276051820457911 -0.004586221361417267 0.00048062446887681083
2.8696258103998353 2.340165956245458 -0.004955963238616832 0.00046533887481782764
2.8696258103998353 2.404280092033005 -0.0051977175429395684 0.0004556775678621692
2.8696258103998353 2.4683942278205517 -0.005496355212985383 0.00043210068224249827
2.8696258103998353 2.5325083636080983 -0.006228728546669032 0.0004172793272973978
2.8696258103998353 2.5966224993956453 -0.0058447658280387895 0.00040348113518955407
2.8696258103998353 2.6607366351831923 -0.005354146798677834 0.00037644960611913
2.8696258103998353 2.724850770970739 -0.00521193838437032 0.0003488456753041231
2.8696258103998353 2.788964906758286 -0.004628883885709554 0.0003234264571877385
2.8696258103998353 2.8530790425458328 -0.004252031587794613 0.00029659916382953304
2.8696258103998353 2.9171931783333793 -0.003320566474080432 0.00026173689485008925
2.8696258103998353 2.981307314120926 -0.0024744264089507128 0.00022372416481494827
2.8696258103998353 3.045421449908473 -0.0015358508745211422 0.00017474862511843845
2.8696258103998353 3.10953558569602 -0.0005688336572300485 0.0001015571212713667
3.4759527696660184 0.0320570678937734 0.46829439327594236 0.001677066629669575
3.4759527696660184 0.09617120368132019 1.2198688561306832 0.0027080011185022057
3.4759527696660184 0.16028533946886697 1.0391221069409342 0.0024987603132700185
3.4759527696660184 0.2243994752564138 0.2882461879189401 0.0013137787021466744
3.4759527696660184 0.28851361104396056 0.13385039053698064 0.0008919100283008239
3.4759527696660184 0.3526277468315074 0.14363587431143693 0.000924184509076841
3.4759527696660184 0.4167418826190542 0.14529124709151875 0.0009301680321571396
3.4759527696660184 0.48085601840660097 0.13208348554831167 0.0008882515896735425
3.4759527696660184 0.5449701541941478 0.11500731740200502 0.0008310724742181951
3.4759527696660184 0.6090842899816946 0.10209893178711076 0.000783501107474616
3.4759527696660184 0.6731984257692414 0.09072851662746978 0.0007395414641015525
3.4759527696660184 0.7373125615567881 0.07757945624667686 0.000686326801372957
3.4759527696660184 0.8014266973443349 0.06807573805180904 0.0006450453829814774
3.4759527696660184 0.8655408331318818 0.05756822997965765 0.0005971094244149285
3.4759527696660184 0.9296549689194286 0.04883936712865812 0.000554904544269173
3.4759527696660184 0.9937691047069753 0.04042162043845424 0.0005101938175360198
3.4759527696660184 1.057883240494522 0.0340642845489907 0.00047468156989061134
3.4759527696660184 1.121997376282069 0.028933802953984938 0.0004460902134908372
3.4759527696660184 1.186111512069616 0.0240205156599121 0.0004099005960204619
3.4759527696660184 1.2502256478571625 0.019400734177910443 0.00037992850745552224
3.4759527696660184 1.3143397836447095 0.016495026638404946 0.0003574510392522696
3.4759527696660184 1.378453919432256 0.013237112124413936 0.00033490543674137937
3.4759527696660184 1.442568055219803 0.010378365514839845 0.0003166599915392339
3.4759527696660184 1.5066821910073496 0.009468497497418933 0.0003083348054854709
3.4759527696660184 1.5707963267948966 0.00714393146581451 0.00028727607614868875
3.4759527696660184 1.6349104625824435 0.005594220778078271 0.00027813450743158636
3.4759527696660184 1.69902459836999 0.004032769857859153 0.0002650667872414709
3.4759527696660184 1.763138734157537 0.0028000454471598483 0.00025888477131314196
3.4759527696660184 1.8272528699450836 0.00238913731026008 0.00024856320843058295
3.4759527696660184 1.8913670057326306 0.0013325163868035332 0.00024380423824563015
3.4759527696660184 1.9554811415201772 0.0009509588311108918 0.00023743150808035952
3.4759527696660184 2.019595277307724 8.21816273799536e-5 0.0002318510144748943
3.4759527696660184 2.0837094130952707 0.0003345966257612385 0.00022018805239112552
3.4759527696660184 2.1478235488828177 -0.00044612883434832107 0.00021963963795950585
3.4759527696660184 2.2119376846703647 -0.0005341805779696966 0.00020944061436986355
3.4759527696660184 2.276051820457911 -0.0008981277849380609 0.00020960507502682654
3.4759527696660184 2.340165956245458 -0.0009216082499037686 0.00019845855118438878
3.4759527696660184 2.404280092033005 -0.001191633597009323 0.00019495503571514213
3.4759527696660184 2.4683942278205517 -0.0012972956893549867 0.00018793541791009208
3.4759527696660184 2.5325083636080983 -0.0014323083629077576 0.00018225742003847732
3.4759527696660184 2.5966224993956453 -0.001397087665459216 0.00017194531427803104
3.4759527696660184 2.6607366351831923 -0.0010507508072151175 0.00016362784500950647
3.4759527696660184 2.724850770970739 -0.0008511668550066592 0.00014675290603563095
3.4759527696660184 2.788964906758286 -0.0012151140619750325 0.0001405154285697307
3.4759527696660184 2.8530790425458328 -0.0006809334840053275 0.00012313259707588204
3.4759527696660184 2.9171931783333793 -0.0006398426703153554 0.00011028947109678796
3.4759527696660184 2.981307314120926 -0.0004050380206583414 9.44705803631569e-5
3.4759527696660184 3.045421449908473 -0.0003991679044169187 7.653695183983762e-5
3.4759527696660184 3.10953558569602 -8.21816273799533e-5 4.392792759190085e-5
4.210391338536714 0.0320570678937734 0.32464937056560494 0.0012572690401104608
4.210391338536714 0.09617120368132019 0.8564383277337564 0.0020425589459939267
4.210391338536714 0.16028533946886697 0.7331034546777346 0.0018896622010115577
4.210391338536714 0.2243994752564138 0.22219661805963634 0.001039476754474765
4.210391338536714 0.28851361104396056 0.11114677066952913 0.0007350050858609373
4.210391338536714 0.3526277468315074 0.10965415216653314 0.0007299069455607409
4.210391338536714 0.4167418826190542 0.09701535653077396 0.0006867375148882157
4.210391338536714 0.48085601840660097 0.0809793999515076 0.0006277980506468184
4.210391338536714 0.5449701541941478 0.06751675644071808 0.000573405853860736
4.210391338536714 0.6090842899816946 0.05686004186900261 0.0005265396739643644
4.210391338536714 0.6731984257692414 0.04687694408922358 0.00047859396352581553
4.210391338536714 0.7373125615567881 0.0385512343874467 0.00043396850421641717
4.210391338536714 0.8014266973443349 0.0316599892210168 0.00039462774736507883
4.210391338536714 0.8655408331318818 0.025364822222991315 0.0003539358954741819
4.210391338536714 0.9296549689194286 0.020256965397803535 0.0003163027035711546
4.210391338536714 0.9937691047069753 0.01609895671088597 0.0002840695491875553
4.210391338536714 1.057883240494522 0.012895642326209388 0.00025482713545705443
4.210391338536714 1.121997376282069 0.010210867486404769 0.00023012901446179025
4.210391338536714 1.186111512069616 0.007414630875272594 0.0001969713792471585
4.210391338536714 1.2502256478571625 0.0061207050950779695 0.00018190875479552984
4.210391338536714 1.3143397836447095 0.004594163444286553 0.00016305019325998856
4.210391338536714 1.378453919432256 0.003387468615565719 0.00014449372426113144
4.210391338536714 1.442568055219803 0.002587851560389262 0.00013499850687946974
4.210391338536714 1.5066821910073496 0.002287389394201744 0.00012581373425054866
4.210391338536714 1.5707963267948966 0.0017203882096220684 0.00011681165326941067
4.210391338536714 1.6349104625824435 0.001323002764019229 0.00010803794102111786
4.210391338536714 1.69902459836999 0.0011485408610716387 0.00010694551719341489
4.210391338536714 1.763138734157537 0.0007269245956149609 9.570407013448396e-5
4.210391338536714 1.8272528699450836 0.00039253928163207884 8.790145289573663e-5
4.210391338536714 1.8913670057326306 0.00036830846177824685 9.271257581767921e-5
4.210391338536714 1.9554811415201772 0.0003440776419244148 8.628349644284678e-5
4.210391338536714 2.019595277307724 0.00024230819853832028 8.560032261764543e-5
4.210391338536714 2.0837094130952707 9.207711544456141e-5 7.91869717619318e-5
4.210391338536714 2.1478235488828177 0.00016961573897682477 7.918697176193235e-5
4.210391338536714 2.2119376846703647 -0.00012600026323992617 7.992498372213007e-5
4.210391338536714 2.276051820457911 -7.269245956149583e-5 7.301482238260131e-5
4.210391338536714 2.340165956245458 -6.784629559072991e-5 7.317547125092155e-5
4.210391338536714 2.404280092033005 -0.00016961573897682363 6.801915267493553e-5
4.210391338536714 2.4683942278205517 -0.0001938465588306569 6.887693123807147e-5
4.210391338536714 2.5325083636080983 -0.0001647695750060572 6.537832631799987e-5
4.210391338536714 2.5966224993956453 -0.00024230819853832112 6.168159731647555e-5
4.210391338536714 2.6607366351831923 -0.0002229235426552539 5.482808650353343e-5
4.210391338536714 2.724850770970739 -0.00010661560735686057 5.082699652223186e-5
4.210391338536714 2.788964906758286 -0.00015023108309375908 4.821872269071324e-5
4.210391338536714 2.8530790425458328 -0.0001793080669183564 4.415065496930939e-5
4.210391338536714 2.9171931783333793 -0.00013084642721069344 3.784975058206896e-5
4.210391338536714 2.981307314120926 -0.00012600026323992614 3.3575208876708494e-5
4.210391338536714 3.045421449908473 -3.876931176613138e-5 2.2730523863171322e-5
4.210391338536714 3.10953558569602 -4.8461639707663885e-6 1.2821744679289155e-5
5.100010385160754 0.0320570678937734 0.23304002899871096 0.0009657496588329063
5.100010385160754 0.09617120368132019 0.609765671262479 0.0015624231608112934
5.100010385160754 0.16028533946886697 0.5297931891230754 0.001456327617945397
5.100010385160754 0.2243994752564138 0.17060716173245832 0.0008264099958160009
5.100010385160754 0.28851361104396056 0.08576967692752685 0.0005858442253573507
5.100010385160754 0.3526277468315074 0.07421529559686638 0.0005449645894695564
5.100010385160754 0.4167418826190542 0.05968430079321018 0.0004888542683196992
5.100010385160754 0.48085601840660097 0.04700968858561587 0.00043371595528418855
5.100010385160754 0.5449701541941478 0.03726367995629135 0.0003863644977852947
5.100010385160754 0.6090842899816946 0.029350048975665968 0.0003427658430791043
5.100010385160754 0.6731984257692414 0.023264794819179053 0.00030545450539702824
5.100010385160754 0.7373125615567881 0.017767661873082406 0.000266858297194232
5.100010385160754 0.8014266973443349 0.013206721874137567 0.00023035162165207918
5.100010385160754 0.8655408331318818 0.010086078716964823 0.0002011981218278549
5.100010385160754 0.9296549689194286 0.007417528735126056 0.00017282450725376826
5.100010385160754 0.9937691047069753 0.0056091560337900425 0.00015065641300044194
5.100010385160754 1.057883240494522 0.003808784981574981 0.00012447644779027157
5.100010385160754 1.121997376282069 0.0027445656484878446 0.00010585186826223835
5.100010385160754 1.186111512069616 0.0020004122802389605 9.03513395224382e-5
5.100010385160754 1.2502256478571625 0.001320272104957714 7.54874068324347e-5
5.100010385160754 1.3143397836447095 0.0008601772805027529 6.159191122056882e-5
5.100010385160754 1.378453919432256 0.0007041451226441138 5.629659171226286e-5
5.100010385160754 1.442568055219803 0.0005761187367088205 5.123555342582559e-5
5.100010385160754 1.5066821910073496 0.0003720766841244466 4.1769834699766824e-5
5.100010385160754 1.5707963267948966 0.000300061842035843 3.940355218608031e-5
5.100010385160754 1.6349104625824435 0.00013202721049577137 3.556010652309895e-5
5.100010385160754 1.69902459836999 0.00011602391225385972 2.9126442448011695e-5
5.100010385160754 1.763138734157537 0.0001360280350562493 2.8850356193877643e-5
5.100010385160754 1.8272528699450836 9.601978945147011e-5 3.0990253787657197e-5
5.100010385160754 1.8913670057326306 3.600742104430128e-5 2.4985141372127765e-5
5.100010385160754 1.9554811415201772 1.6003298241911682e-5 2.040028250433819e-5
5.100010385160754 2.019595277307724 5.2010719286212974e-5 1.9187280546383767e-5
5.100010385160754 2.0837094130952707 1.2002473681433719e-5 2.154509962260499e-5
5.100010385160754 2.1478235488828177 8.001649120955867e-6 2.1913418603944563e-5
5.100010385160754 2.2119376846703647 3.600742104430115e-5 2.2275648409763974e-5
5.100010385160754 2.276051820457911 -3.200659648382325e-5 2.117037365244767e-5
5.100010385160754 2.340165956245458 -2.4004947362867607e-5 1.7892231366558755e-5
5.100010385160754 2.404280092033005 -1.2002473681433724e-5 2.0788894232751468e-5
5.100010385160754 2.4683942278205517 -2.000412280238967e-5 1.918728054638383e-5
5.100010385160754 2.5325083636080983 -4.000824560477908e-6 1.549512689382854e-5
5.100010385160754 2.5966224993956453 -1.6003298241911737e-5 1.4969714769898868e-5
5.100010385160754 2.6607366351831923 -8.001649120955814e-6 1.4969714769898766e-5
5.100010385160754 2.724850770970739 2.000412280238953e-5 1.3269233919143771e-5
5.100010385160754 2.788964906758286 -8.00164912095587e-6 9.799978723565716e-6
5.100010385160754 2.8530790425458328 -2.8005771923345347e-5 1.3269233919143771e-5
5.100010385160754 2.9171931783333793 -2.4004947362867603e-5 9.799978723565716e-6
5.100010385160754 2.981307314120926 -4.000824560477906e-6 6.929631410917157e-6
5.100010385160754 3.045421449908473 -4.000824560477934e-6 6.9296314109172045e-6
5.100010385160754 3.10953558569602 4.000824560477906e-6 4.000824560477906e-6
6.177598193945348 0.0320570678937734 0.1693715484886373 0.0007479467586527493
6.177598193945348 0.09617120368132019 0.4445098967531072 0.0012117070276613955
6.177598193945348 0.16028533946886697 0.3879701403805385 0.001132066109413563
6.177598193945348 0.2243994752564138 0.12826643877626068 0.0006509225834751212
6.177598193945348 0.28851361104396056 0.06244541616892468 0.00045415148389290174
6.177598193945348 0.3526277468315074 0.04754584606747427 0.00039628418920722037
6.177598193945348 0.4167418826190542 0.035229176391502436 0.00034111569369422263
6.177598193945348 0.48085601840660097 0.02666464851008792 0.00029680565843002304
6.177598193945348 0.5449701541941478 0.01981104443992406 0.0002558021211962688
6.177598193945348 0.6090842899816946 0.014972234819302415 0.0002224280510248809
6.177598193945348 0.6731984257692414 0.01106155182215835 0.00019114303808287925
6.177598193945348 0.7373125615567881 0.007897333653861041 0.00016150675777355924
6.177598193945348 0.8014266973443349 0.005456459722366552 0.0001342474151094333
6.177598193945348 0.8655408331318818 0.003712506493910424 0.00011073478489882897
6.177598193945348 0.9296549689194286 0.0025201445327879485 9.135485409767536e-5
6.177598193945348 0.9937691047069753 0.0018364355966318466 7.788221715666824e-5
6.177598193945348 1.057883240494522 0.0010470325254177974 5.88072054342549e-5
6.177598193945348 1.121997376282069 0.0006969207030383422 4.797799981228843e-5
6.177598193945348 1.186111512069616 0.0004756236077607661 4.0182020275172846e-5
6.177598193945348 1.2502256478571625 0.00024772062904206555 2.8604314372252012e-5
6.177598193945348 1.3143397836447095 0.00016514708602804375 2.3817851466702977e-5
6.177598193945348 1.378453919432256 9.248236817570454e-5 1.8090956864761164e-5
6.177598193945348 1.442568055219803 6.605883441121751e-5 1.618104373104897e-5
6.177598193945348 1.5066821910073496 7.596765957290015e-5 1.5840352023130597e-5
6.177598193945348 1.5707963267948966 2.642353376448691e-5 9.342129953890198e-6
6.177598193945348 1.6349104625824435 1.32117668822435e-5 6.60588344112175e-6
6.177598193945348 1.69902459836999 9.908825161682627e-6 7.385602212894233e-6
6.177598193945348 1.763138734157537 1.32117668822435e-5 6.60588344112175e-6
6.177598193945348 1.8272528699450836 6.605883441121752e-6 6.60588344112175e-6
6.177598193945348 1.8913670057326306 -3.302941720560875e-6 3.302941720560875e-6
6.177598193945348 1.9554811415201772 9.908825161682627e-6 5.720862874450402e-6
6.177598193945348 2.019595277307724 3.302941720560875e-6 3.302941720560875e-6
6.177598193945348 2.0837094130952707 0.0 4.671064976945099e-6
6.177598193945348 2.1478235488828177 9.908825161682661e-6 7.385602212894258e-6
6.177598193945348 2.2119376846703647 0.0 0.0
6.177598193945348 2.276051820457911 0.0 0.0
6.177598193945348 2.340165956245458 0.0 0.0
6.177598193945348 2.404280092033005 3.3029417205608636e-6 3.3029417205608636e-6
6.177598193945348 2.4683942278205517 3.302941720560887e-6 3.302941720560887e-6
6.177598193945348 2.5325083636080983 0.0 4.671064976945099e-6
6.177598193945348 2.5966224993956453 3.302941720560887e-6 5.720862874450421e-6
6.177598193945348 2.6607366351831923 0.0 4.671064976945099e-6
6.177598193945348 2.724850770970739 0.0 4.671064976945099e-6
6.177598193945348 2.788964906758286 0.0 0.0
6.177598193945348 2.8530790425458328 0.0 4.671064976945099e-6
6.177598193945348 2.9171931783333793 -6.605883441121774e-6 4.671064976945131e-6
6.177598193945348 2.981307314120926 0.0 0.0
6.177598193945348 3.045421449908473 -3.302941720560887e-6 3.302941720560887e-6
6.177598193945348 3.10953558569602 0.0 0.0
7.4828709284351635 0.0320570678937734 0.12535344241068258 0.0005846604766969838
7.4828709284351635 0.09617120368132019 0.3268335169421012 0.0009440379444457712
7.4828709284351635 0.16028533946886697 0.2887811080573405 0.0008873902382312619
7.4828709284351635 0.2243994752564138 0.09620128881792811 0.0005121729079047091
7.4828709284351635 0.28851361104396056 0.042128965766354776 0.00033893510720485166
7.4828709284351635 0.3526277468315074 0.02870768618693725 0.00027978553143211636
7.4828709284351635 0.4167418826190542 0.020281893033666194 0.000235169177868952
7.4828709284351635 0.48085601840660097 0.014495636376306744 0.00019881300978101088
7.4828709284351635 0.5449701541941478 0.010389084761799963 0.00016831189192298356
7.4828709284351635 0.6090842899816946 0.007534131547730541 0.00014333186649062425
7.4828709284351635 0.6731984257692414 0.00504729551026031 0.0001173155344043769
7.4828709284351635 0.7373125615567881 0.0032803330625840945 9.457691149235834e-5
7.4828709284351635 0.8014266973443349 0.0021432600059776356 7.644755268802837e-5
7.4828709284351635 0.8655408331318818 0.001426113210084358 6.235957667444118e-5
7.4828709284351635 0.9296549689194286 0.0007089664141910766 4.39682305084265e-5
7.4828709284351635 0.9937691047069753 0.00047173534482713926 3.586537412373839e-5
7.4828709284351635 1.057883240494522 0.0002563186266690815 2.643724773583664e-5
7.4828709284351635 1.121997376282069 0.00011997893163233559 1.808750449873454e-5
7.4828709284351635 1.186111512069616 8.725740482351714e-5 1.5425075664862175e-5
7.4828709284351635 1.2502256478571625 3.8175114610288734e-5 1.0202728540894903e-5
7.4828709284351635 1.3143397836447095 2.1814351205879274e-5 7.712537832431088e-6
7.4828709284351635 1.378453919432256 8.180381702204728e-6 4.722945577841789e-6
7.4828709284351635 1.442568055219803 0.0 0.0
7.4828709284351635 1.5066821910073496 8.180381702204728e-6 4.722945577841789e-6
7.4828709284351635 1.5707963267948966 0.0 0.0
7.4828709284351635 1.6349104625824435 0.0 0.0
7.4828709284351635 1.69902459836999 2.7267939007349093e-6 2.7267939007349093e-6
7.4828709284351635 1.763138734157537 0.0 0.0
7.4828709284351635 1.8272528699450836 -2.7267939007349093e-6 2.7267939007349093e-6
7.4828709284351635 1.8913670057326306 0.0 0.0
7.4828709284351635 1.9554811415201772 0.0 0.0
7.4828709284351635 2.019595277307724 0.0 0.0
7.4828709284351635 2.0837094130952707 0.0 0.0
7.4828709284351635 2.1478235488828177 0.0 0.0
7.4828709284351635 2.2119376846703647 0.0 0.0
7.4828709284351635 2.276051820457911 0.0 0.0
7.4828709284351635 2.340165956245458 0.0 0.0
7.4828709284351635 2.404280092033005 0.0 0.0
7.4828709284351635 2.4683942278205517 0.0 0.0
7.4828709284351635 2.5325083636080983 0.0 0.0
7.4828709284351635 2.5966224993956453 0.0 0.0
7.4828709284351635 2.6607366351831923 0.0 0.0
7.4828709284351635 2.724850770970739 0.0 0.0
7.4828709284351635 2.788964906758286 0.0 0.0
7.4828709284351635 2.8530790425458328 0.0 0.0
7.4828709284351635 2.9171931783333793 0.0 0.0
7.4828709284351635 2.981307314120926 0.0 0.0
7.4828709284351635 3.045421449908473 0.0 0.0
7.4828709284351635 3.10953558569602 0.0 0.0
9.063936431880453 0.0320570678937734 0.09425549486767384 0.0004606331587285489
9.063936431880453 0.09617120368132019 0.24179337110681698 0.0007377820707576377
9.063936431880453 0.16028533946886697 0.21163251320767026 0.0006902361050979546
9.063936431880453 0.2243994752564138 0.07028303810039928 0.0003977782488953564
9.063936431880453 0.28851361104396056 0.027860186397954366 0.00025043433281485153
9.063936431880453 0.3526277468315074 0.01709070258025757 0.0001961470662201671
9.063936431880453 0.4167418826190542 0.011278242877646255 0.00015933918078228905
9.063936431880453 0.48085601840660097 0.007962304402841286 0.00013388170883387593
9.063936431880453 0.5449701541941478 0.00526318000956825 0.00010884938270429682
9.063936431880453 0.6090842899816946 0.003399230887274626 8.74766596117069e-5
9.063936431880453 0.6731984257692414 0.001972004143875878 6.662784551878041e-5
9.063936431880453 0.7373125615567881 0.001231377016780942 5.264987933749604e-5
9.063936431880453 0.8014266973443349 0.0007406271270949347 4.083209527101896e-5
9.063936431880453 0.8655408331318818 0.0003601834052741329 2.847499840154411e-5
9.063936431880453 0.9296549689194286 0.00016208253237335978 1.910160962551514e-5
9.063936431880453 0.9937691047069753 9.905043645038656e-5 1.4932415137585189e-5
9.063936431880453 1.057883240494522 4.277177937630329e-5 9.812519154564375e-6
9.063936431880453 1.121997376282069 2.7013755395559872e-5 7.798199474724597e-6
9.063936431880453 1.186111512069616 9.004585131853322e-6 4.502292565926661e-6
9.063936431880453 1.2502256478571625 4.502292565926661e-6 3.1836016042525228e-6
9.063936431880453 1.3143397836447095 0.0 0.0
9.063936431880453 1.378453919432256 4.502292565926661e-6 3.1836016042525228e-6
9.063936431880453 1.442568055219803 0.0 0.0
9.063936431880453 1.5066821910073496 0.0 0.0
9.063936431880453 1.5707963267948966 0.0 0.0
9.063936431880453 1.6349104625824435 0.0 0.0
9.063936431880453 1.69902459836999 0.0 0.0
9.063936431880453 1.763138734157537 0.0 0.0
9.063936431880453 1.8272528699450836 0.0 0.0
9.063936431880453 1.8913670057326306 0.0 0.0
9.063936431880453 1.9554811415201772 0.0 0.0
9.063936431880453 2.019595277307724 0.0 0.0
9.063936431880453 2.0837094130952707 0.0 0.0
9.063936431880453 2.1478235488828177 0.0 0.0
9.063936431880453 2.2119376846703647 0.0 0.0
9.063936431880453 2.276051820457911 0.0 0.0
9.063936431880453 2.340165956245458 0.0 0.0
9.063936431880453 2.404280092033005 0.0 0.0
9.063936431880453 2.4683942278205517 0.0 0.0
9.063936431880453 2.5325083636080983 0.0 0.0
9.063936431880453 2.5966224993956453 0.0 0.0
9.063936431880453 2.6607366351831923 0.0 0.0
9.063936431880453 2.724850770970739 0.0 0.0
9.063936431880453 2.788964906758286 0.0 0.0
9.063936431880453 2.8530790425458328 0.0 0.0
9.063936431880453 2.9171931783333793 0.0 0.0
9.063936431880453 2.981307314120926 0.0 0.0
9.063936431880453 3.045421449908473 0.0 0.0
9.063936431880453 3.10953558569602 0.0 0.0
10.979067316125711 0.0320570678937734 0.06930413538737111 0.0003588961344952254
10.979067316125711 0.09617120368132019 0.18019521233070396 0.0005786942724737116
10.979067316125711 0.16028533946886697 0.15664842100416118 0.0005395674261252474
10.979067316125711 0.2243994752564138 0.050725029397520494 0.0003070355858964662
10.979067316125711 0.28851361104396056 0.017872888096869183 0.00018225310172278192
10.979067316125711 0.3526277468315074 0.010030152548487327 0.00013653101825210237
10.979067316125711 0.4167418826190542 0.006372687250095058 0.00010882755265480394
10.979067316125711 0.48085601840660097 0.004096063779297032 8.724909186280605e-5
10.979067316125711 0.5449701541941478 0.0024810549661349974 6.79040617837324e-5
10.979067316125711 0.6090842899816946 0.0014774821708444404 5.24008925600107e-5
10.979067316125711 0.6731984257692414 0.0007563965327467764 3.749318413902601e-5
10.979067316125711 0.7373125615567881 0.00045718316229903424 2.914893378865209e-5
10.979067316125711 0.8014266973443349 0.00019142221836097745 1.8861391624222957e-5
10.979067316125711 0.8655408331318818 9.664034325020237e-5 1.3401604341040186e-5
10.979067316125711 0.9296549689194286 4.0886299067393315e-5 8.716988250297979e-6
10.979067316125711 0.9937691047069753 2.4160085812550593e-5 6.700802170520093e-6
10.979067316125711 1.057883240494522 5.5754044182809055e-6 3.2189612417355095e-6
10.979067316125711 1.121997376282069 7.433872557707849e-6 3.7169362788539244e-6
10.979067316125711 1.186111512069616 0.0 0.0
10.979067316125711 1.2502256478571625 1.8584681394269684e-6 1.8584681394269684e-6
10.979067316125711 1.3143397836447095 0.0 0.0
10.979067316125711 1.378453919432256 0.0 0.0
10.979067316125711 1.442568055219803 0.0 0.0
10.979067316125711 1.5066821910073496 0.0 0.0
10.979067316125711 1.5707963267948966 0.0 0.0
10.979067316125711 1.6349104625824435 0.0 0.0
10.979067316125711 1.69902459836999 0.0 0.0
10.979067316125711 1.763138734157537 0.0 0.0
10.979067316125711 1.8272528699450836 0.0 0.0
10.979067316125711 1.8913670057326306 0.0 0.0
10.979067316125711 1.9554811415201772 0.0 0.0
10.979067316125711 2.019595277307724 0.0 0.0
10.979067316125711 2.0837094130952707 0.0 0.0
10.979067316125711 2.1478235488828177 0.0 0.0
10.979067316125711 2.2119376846703647 0.0 0.0
10.979067316125711 2.276051820457911 0.0 0.0
10.979067316125711 2.340165956245458 0.0 0.0
10.979067316125711 2.404280092033005 0.0 0.0
10.979067316125711 2.4683942278205517 0.0 0.0
10.979067316125711 2.5325083636080983 0.0 0.0
10.979067316125711 2.5966224993956453 0.0 0.0
10.979067316125711 2.6607366351831923 0.0 0.0
10.979067316125711 2.724850770970739 0.0 0.0
10.979067316125711 2.788964906758286 0.0 0.0
10.979067316125711 2.8530790425458328 0.0 0.0
10.979067316125711 2.9171931783333793 0.0 0.0
10.979067316125711 2.981307314120926 0.0 0.0
10.979067316125711 3.045421449908473 0.0 0.0
10.979067316125711 3.10953558569602 0.0 0.0
13.298848688749242 0.0320570678937734 0.05193713943597852 0.00028228790766915846
13.298848688749242 0.09617120368132019 0.13374223826459566 0.0004529940914280643
13.298848688749242 0.16028533946886697 0.11618539543673315 0.0004222105022009728
13.298848688749242 0.2243994752564138 0.03634264931080412 0.00023613564716214497
13.298848688749242 0.28851361104396056 0.010781432714443191 0.00012861496387882502
13.298848688749242 0.3526277468315074 0.006042021065814334 9.628183954221789e-5
13.298848688749242 0.4167418826190542 0.0034828308327573736 7.310034925703298e-5
13.298848688749242 0.48085601840660097 0.002059012765445112 5.6206013225471604e-5
13.298848688749242 0.5449701541941478 0.0011323035923237635 4.168067122678137e-5
13.298848688749242 0.6090842899816946 0.0005676860828723487 2.951259413652814e-5
13.298848688749242 0.6731984257692414 0.0002715687477524478 2.0412357057782955e-5
13.298848688749242 0.7373125615567881 0.0001258115102581961 1.3893557075593816e-5
13.298848688749242 0.8014266973443349 3.835716776164511e-5 7.67143355232902e-6
13.298848688749242 0.8655408331318818 1.6877153815123874e-5 5.088653339443733e-6
13.298848688749242 0.9296549689194286 1.534286710465807e-5 4.851840588799251e-6
13.298848688749242 0.9937691047069753 1.5342867104658069e-6 1.5342867104658069e-6
13.298848688749242 1.057883240494522 0.0 0.0
13.298848688749242 1.121997376282069 0.0 0.0
13.298848688749242 1.186111512069616 0.0 0.0
13.298848688749242 1.2502256478571625 0.0 0.0
13.298848688749242 1.3143397836447095 0.0 0.0
13.298848688749242 1.378453919432256 0.0 0.0
13.298848688749242 1.442568055219803 0.0 0.0
13.298848688749242 1.5066821910073496 0.0 0.0
13.298848688749242 1.5707963267948966 0.0 0.0
13.298848688749242 1.6349104625824435 0.0 0.0
13.298848688749242 1.69902459836999 0.0 0.0
13.298848688749242 1.763138734157537 0.0 0.0
13.298848688749242 1.8272528699450836 0.0 0.0
13.298848688749242 1.8913670057326306 0.0 0.0
13.298848688749242 1.9554811415201772 0.0 0.0
13.298848688749242 2.019595277307724 0.0 0.0
13.298848688749242 2.0837094130952707 0.0 0.0
13.298848688749242 2.1478235488828177 0.0 0.0
13.298848688749242 2.2119376846703647 0.0 0.0
13.298848688749242 2.276051820457911 0.0 0.0
13.298848688749242 2.340165956245458 0.0 0.0
13.298848688749242 2.404280092033005 0.0 0.0
13.298848688749242 2.4683942278205517 0.0 0.0
13.298848688749242 2.5325083636080983 0.0 0.0
13.298848688749242 2.5966224993956453 0.0 0.0
13.298848688749242 2.6607366351831923 0.0 0.0
13.298848688749242 2.724850770970739 0.0 0.0
13.298848688749242 2.788964906758286 0.0 0.0
13.298848688749242 2.8530790425458328 0.0 0.0
13.298848688749242 2.9171931783333793 0.0 0.0
13.298848688749242 2.981307314120926 0.0 0.0
13.298848688749242 3.045421449908473 0.0 0.0
13.298848688749242 3.10953558569602 0.0 0.0
16.108779676255548 0.0320570678937734 0.03922320121969482 0.00022289507941711224
16.108779676255548 0.09617120368132019 0.10088897426689426 0.00035747923224901067
16.108779676255548 0.16028533946886697 0.08696338251434708 0.0003318922987003889
16.108779676255548 0.2243994752564138 0.026394531648130163 0.00018284620179826323
16.108779676255548 0.28851361104396056 0.006829797228463164 9.301069043514918e-5
16.108779676255548 0.3526277468315074 0.003314832964927323 6.479772938772983e-5
16.108779676255548 0.4167418826190542 0.0018493145314458894 4.8398773307624587e-5
16.108779676255548 0.48085601840660097 0.0009613902255941317 3.489625440689887e-5
16.108779676255548 0.5449701541941478 0.00045979532528414937 2.4132995893175918e-5
16.108779676255548 0.6090842899816946 0.00020139795239718967 1.5971896550897853e-5
16.108779676255548 0.6731984257692414 7.853253489701734e-5 9.973641905568097e-6
16.108779676255548 0.7373125615567881 3.1666344716539254e-5 6.33326894330785e-6
16.108779676255548 0.8014266973443349 1.0133230309292543e-5 3.582637933512907e-6
16.108779676255548 0.8655408331318818 3.7999613659847105e-6 2.1939087175614507e-6
16.108779676255548 0.9296549689194286 0.0 0.0
16.108779676255548 0.9937691047069753 0.0 0.0
16.108779676255548 1.057883240494522 0.0 0.0
16.108779676255548 1.121997376282069 0.0 0.0
16.108779676255548 1.186111512069616 0.0 0.0
16.108779676255548 1.2502256478571625 0.0 0.0
16.108779676255548 1.3143397836447095 0.0 0.0
16.108779676255548 1.378453919432256 0.0 0.0
16.108779676255548 1.442568055219803 0.0 0.0
16.108779676255548 1.5066821910073496 0.0 0.0
16.108779676255548 1.5707963267948966 0.0 0.0
16.108779676255548 1.6349104625824435 0.0 0.0
16.108779676255548 1.69902459836999 0.0 0.0
16.108779676255548 1.763138734157537 0.0 0.0
16.108779676255548 1.8272528699450836 0.0 0.0
16.108779676255548 1.8913670057326306 0.0 0.0
16.108779676255548 1.9554811415201772 0.0 0.0
16.108779676255548 2.019595277307724 0.0 0.0
16.108779676255548 2.0837094130952707 0.0 0.0
16.108779676255548 2.1478235488828177 0.0 0.0
16.108779676255548 2.2119376846703647 0.0 0.0
16.108779676255548 2.276051820457911 0.0 0.0
16.108779676255548 2.340165956245458 0.0 0.0
16.108779676255548 2.404280092033005 0.0 0.0
16.108779676255548 2.4683942278205517 0.0 0.0
16.108779676255548 2.5325083636080983 0.0 0.0
16.108779676255548 2.5966224993956453 0.0 0.0
16.108779676255548 2.6607366351831923 0.0 0.0
16.108779676255548 2.724850770970739 0.0 0.0
16.108779676255548 2.788964906758286 0.0 0.0
16.108779676255548 2.8530790425458328 0.0 0.0
16.108779676255548 2.9171931783333793 0.0 0.0
16.108779676255548 2.981307314120926 0.0 0.0
16.108779676255548 3.045421449908473 0.0 0.0
16.108779676255548 3.10953558569602 0.0 0.0
19.51242462647713 0.0320570678937734 0.030181147788425466 0.0001776529979683926
19.51242462647713 0.09617120368132019 0.07670457877404639 0.00028321438581340195
19.51242462647713 0.16028533946886697 0.06565461034911654 0.0002620217113929605
19.51242462647713 0.2243994752564138 0.019283852344478967 0.0001420043222922471
19.51242462647713 0.28851361104396056 0.004279026288900096 6.68924560742298e-5
19.51242462647713 0.3526277468315074 0.001917823610421014 4.478256812898289e-5
19.51242462647713 0.4167418826190542 0.0009317234661314745 3.121391056088393e-5
19.51242462647713 0.48085601840660097 0.00043605913061372083 2.1353907498335468e-5
19.51242462647713 0.5449701541941478 0.00018195273075968172 1.3793800921275366e-5
19.51242462647713 0.6090842899816946 5.8559499554840195e-5 7.825342288398328e-6
19.51242462647713 0.6731984257692414 3.0325455126613682e-5 5.6312956451095366e-6
19.51242462647713 0.7373125615567881 5.228526745967875e-6 2.3382682452319884e-6
19.51242462647713 0.8014266973443349 0.0 0.0
19.51242462647713 0.8655408331318818 0.0 0.0
19.51242462647713 0.9296549689194286 0.0 0.0
19.51242462647713 0.9937691047069753 0.0 0.0
19.51242462647713 1.057883240494522 0.0 0.0
19.51242462647713 1.121997376282069 0.0 0.0
19.51242462647713 1.186111512069616 0.0 0.0
19.51242462647713 1.2502256478571625 0.0 0.0
19.51242462647713 1.3143397836447095 0.0 0.0
19.51242462647713 1.378453919432256 0.0 0.0
19.51242462647713 1.442568055219803 0.0 0.0
19.51242462647713 1.5066821910073496 0.0 0.0
19.51242462647713 1.5707963267948966 0.0 0.0
19.51242462647713 1.6349104625824435 0.0 0.0
19.51242462647713 1.69902459836999 0.0 0.0
19.51242462647713 1.763138734157537 0.0 0.0
19.51242462647713 1.8272528699450836 0.0 0.0
19.51242462647713 1.8913670057326306 0.0 0.0
19.51242462647713 1.9554811415201772 0.0 0.0
19.51242462647713 2.019595277307724 0.0 0.0
19.51242462647713 2.0837094130952707 0.0 0.0
19.51242462647713 2.1478235488828177 0.0 0.0
19.51242462647713 2.2119376846703647 0.0 0.0
19.51242462647713 2.276051820457911 0.0 0.0
19.51242462647713 2.340165956245458 0.0 0.0
19.51242462647713 2.404280092033005 0.0 0.0
19.51242462647713 2.4683942278205517 0.0 0.0
19.51242462647713 2.5325083636080983 0.0 0.0
19.51242462647713 2.5966224993956453 0.0 0.0
19.51242462647713 2.6607366351831923 0.0 0.0
19.51242462647713 2.724850770970739 0.0 0.0
19.51242462647713 2.788964906758286 0.0 0.0
19.51242462647713 2.8530790425458328 0.0 0.0
19.51242462647713 2.9171931783333793 0.0 0.0
19.51242462647713 2.981307314120926 0.0 0.0
19.51242462647713 3.045421449908473 0.0 0.0
19.51242462647713 3.10953558569602 0.0 0.0
23.635230132618723 0.0320570678937734 0.02307681873012072 0.0001411459222327839
23.635230132618723 0.09617120368132019 0.05974281121471291 0.0002271031686149147
23.635230132618723 0.16028533946886697 0.05027415879497657 0.00020833045993443928
23.635230132618723 0.2243994752564138 0.013841256769294964 0.00010931207266610023
23.635230132618723 0.28851361104396056 0.00268917325742863 4.818254750362199e-5
23.635230132618723 0.3526277468315074 0.0009979724833346722 2.935213186278449e-5
23.635230132618723 0.4167418826190542 0.00043078569998616017 1.9284616446486776e-5
23.635230132618723 0.48085601840660097 0.0001648899172291717 1.1931015677579797e-5
23.635230132618723 0.5449701541941478 4.661809178206939e-5 6.343918758239098e-6
23.635230132618723 0.6090842899816946 1.7265959919284995e-5 3.860786007630802e-6
23.635230132618723 0.6731984257692414 2.5898939878927484e-6 1.4952759910824717e-6
23.635230132618723 0.7373125615567881 8.632979959642495e-7 8.632979959642495e-7
23.635230132618723 0.8014266973443349 0.0 0.0
23.635230132618723 0.8655408331318818 0.0 0.0
23.635230132618723 0.9296549689194286 0.0 0.0
23.635230132618723 0.9937691047069753 0.0 0.0
23.635230132618723 1.057883240494522 0.0 0.0
23.635230132618723 1.121997376282069 0.0 0.0
23.635230132618723 1.186111512069616 0.0 0.0
23.635230132618723 1.2502256478571625 0.0 0.0
23.635230132618723 1.3143397836447095 0.0 0.0
23.635230132618723 1.378453919432256 0.0 0.0
23.635230132618723 1.442568055219803 0.0 0.0
23.635230132618723 1.5066821910073496 0.0 0.0
23.635230132618723 1.5707963267948966 0.0 0.0
23.635230132618723 1.6349104625824435 0.0 0.0
23.635230132618723 1.69902459836999 0.0 0.0
23.635230132618723 1.763138734157537 0.0 0.0
23.635230132618723 1.8272528699450836 0.0 0.0
23.635230132618723 1.8913670057326306 0.0 0.0
23.635230132618723 1.9554811415201772 0.0 0.0
23.635230132618723 2.019595277307724 0.0 0.0
23.635230132618723 2.0837094130952707 0.0 0.0
23.635230132618723 2.1478235488828177 0.0 0.0
23.635230132618723 2.2119376846703647 0.0 0.0
23.635230132618723 2.276051820457911 0.0 0.0
23.635230132618723 2.340165956245458 0.0 0.0
23.635230132618723 2.404280092033005 0.0 0.0
23.635230132618723 2.4683942278205517 0.0 0.0
23.635230132618723 2.5325083636080983 0.0 0.0
23.635230132618723 2.5966224993956453 0.0 0.0
23.635230132618723 2.6607366351831923 0.0 0.0
23.635230132618723 2.724850770970739 0.0 0.0
23.635230132618723 2.788964906758286 0.0 0.0
23.635230132618723 2.8530790425458328 0.0 0.0
23.635230132618723 2.9171931783333793 0.0 0.0
23.635230132618723 2.981307314120926 0.0 0.0
23.635230132618723 3.045421449908473 0.0 0.0
23.635230132618723 3.10953558569602 0.0 0.0
28.62914856126236 0.0320570678937734 0.018254611113071122 0.00011406236198586933
28.62914856126236 0.09617120368132019 0.0471898766649208 0.00018339204320214238
28.62914856126236 0.16028533946886697 0.03987392058497424 0.00016857786051125302
28.62914856126236 0.2243994752564138 0.01035922275908668 8.592502238454035e-5
28.62914856126236 0.28851361104396056 0.0016278269543690185 3.406121892380613e-5
28.62914856126236 0.3526277468315074 0.0005031724298531218 1.893714420992809e-5
28.62914856126236 0.4167418826190542 0.0001895805472251137 1.1623929150480456e-5
28.62914856126236 0.48085601840660097 4.846420004251029e-5 5.877147524598058e-6
28.62914856126236 0.5449701541941478 1.2116050010627557e-5 2.9385737622990234e-6
28.62914856126236 0.6090842899816946 3.5635441207728166e-6 1.5936653789735478e-6
28.62914856126236 0.6731984257692414 0.0 0.0
28.62914856126236 0.7373125615567881 0.0 0.0
28.62914856126236 0.8014266973443349 0.0 0.0
28.62914856126236 0.8655408331318818 0.0 0.0
28.62914856126236 0.9296549689194286 0.0 0.0
28.62914856126236 0.9937691047069753 0.0 0.0
28.62914856126236 1.057883240494522 0.0 0.0
28.62914856126236 1.121997376282069 0.0 0.0
28.62914856126236 1.186111512069616 0.0 0.0
28.62914856126236 1.2502256478571625 0.0 0.0
28.62914856126236 1.3143397836447095 0.0 0.0
28.62914856126236 1.378453919432256 0.0 0.0
28.62914856126236 1.442568055219803 0.0 0.0
28.62914856126236 1.5066821910073496 0.0 0.0
28.62914856126236 1.5707963267948966 0.0 0.0
28.62914856126236 1.6349104625824435 0.0 0.0
28.62914856126236 1.69902459836999 0.0 0.0
28.62914856126236 1.763138734157537 0.0 0.0
28.62914856126236 1.8272528699450836 0.0 0.0
28.62914856126236 1.8913670057326306 0.0 0.0
28.62914856126236 1.9554811415201772 0.0 0.0
28.62914856126236 2.019595277307724 0.0 0.0
28.62914856126236 2.0837094130952707 0.0 0.0
28.62914856126236 2.1478235488828177 0.0 0.0
28.62914856126236 2.2119376846703647 0.0 0.0
28.62914856126236 2.276051820457911 0.0 0.0
28.62914856126236 2.340165956245458 0.0 0.0
28.62914856126236 2.404280092033005 0.0 0.0
28.62914856126236 2.4683942278205517 0.0 0.0
28.62914856126236 2.5325083636080983 0.0 0.0
28.62914856126236 2.5966224993956453 0.0 0.0
28.62914856126236 2.6607366351831923 0.0 0.0
28.62914856126236 2.724850770970739 0.0 0.0
28.62914856126236 2.788964906758286 0.0 0.0
28.62914856126236 2.8530790425458328 0.0 0.0
28.62914856126236 2.9171931783333793 0.0 0.0
28.62914856126236 2.981307314120926 0.0 0.0
28.62914856126236 3.045421449908473 0.0 0.0
28.62914856126236 3.10953558569602 0.0 0.0
34.678238491601185 0.0320570678937734 0.015288075976852543 9.484363395110385e-5
34.678238491601185 0.09617120368132019 0.038978327412636446 0.00015144096528864782
34.678238491601185 0.16028533946886697 0.032955003170823116 0.00013924911651047182
34.678238491601185 0.2243994752564138 0.008146815224396678 6.923500097801777e-5
34.678238491601185 0.28851361104396056 0.0011038152073499926 2.5484725263110065e-5
34.678238491601185 0.3526277468315074 0.0002853680040323815 1.2957893564134318e-5
34.678238491601185 0.4167418826190542 7.94323310193226e-5 6.836446559739362e-6
34.678238491601185 0.48085601840660097 2.235873021284638e-5 3.6270649898072566e-6
34.678238491601185 0.5449701541941478 3.530325823081001e-6 1.441249482053249e-6
34.678238491601185 0.6090842899816946 5.883876371801679e-7 5.883876371801679e-7
34.678238491601185 0.6731984257692414 0.0 0.0
34.678238491601185 0.7373125615567881 0.0 0.0
34.678238491601185 0.8014266973443349 0.0 0.0
34.678238491601185 0.8655408331318818 0.0 0.0
34.678238491601185 0.9296549689194286 0.0 0.0
34.678238491601185 0.9937691047069753 0.0 0.0
34.678238491601185 1.057883240494522 0.0 0.0
34.678238491601185 1.121997376282069 0.0 0.0
34.678238491601185 1.186111512069616 0.0 0.0
34.678238491601185 1.2502256478571625 0.0 0.0
34.678238491601185 1.3143397836447095 0.0 0.0
34.678238491601185 1.378453919432256 0.0 0.0
34.678238491601185 1.442568055219803 0.0 0.0
34.678238491601185 1.5066821910073496 0.0 0.0
34.678238491601185 1.5707963267948966 0.0 0.0
34.678238491601185 1.6349104625824435 0.0 0.0
34.678238491601185 1.69902459836999 0.0 0.0
34.678238491601185 1.763138734157537 0.0 0.0
34.678238491601185 1.8272528699450836 0.0 0.0
34.678238491601185 1.8913670057326306 0.0 0.0
34.678238491601185 1.9554811415201772 0.0 0.0
34.678238491601185 2.019595277307724 0.0 0.0
34.678238491601185 2.0837094130952707 0.0 0.0
34.678238491601185 2.1478235488828177 0.0 0.0
34.678238491601185 2.2119376846703647 0.0 0.0
34.678238491601185 2.276051820457911 0.0 0.0
34.678238491601185 2.340165956245458 0.0 0.0
34.678238491601185 2.404280092033005 0.0 0.0
34.678238491601185 2.4683942278205517 0.0 0.0
34.678238491601185 2.5325083636080983 0.0 0.0
34.678238491601185 2.5966224993956453 0.0 0.0
34.678238491601185 2.6607366351831923 0.0 0.0
34.678238491601185 2.724850770970739 0.0 0.0
34.678238491601185 2.788964906758286 0.0 0.0
34.678238491601185 2.8530790425458328 0.0 0.0
34.678238491601185 2.9171931783333793 0.0 0.0
34.678238491601185 2.981307314120926 0.0 0.0
34.678238491601185 3.045421449908473 0.0 0.0
34.678238491601185 3.10953558569602 0.0 0.0
42.005448478742466 0.0320570678937734 0.013541319253966426 8.11031943395221e-5
42.005448478742466 0.09617120368132019 0.03512281199473647 0.00013061772359130187
42.005448478742466 0.16028533946886697 0.028972701040384144 0.00011863203044819583
42.005448478742466 0.2243994752564138 0.007134731040006365 5.887030340884694e-5
42.005448478742466 0.28851361104396056 0.0007111414925496461 1.858598064456955e-5
42.005448478742466 0.3526277468315074 0.00013892518228770436 8.21481824017625e-6
42.005448478742466 0.4167418826190542 1.7001333496747015e-5 2.873749868166838e-6
42.005448478742466 0.48085601840660097 5.343276241834781e-6 1.6110584041260243e-6
42.005448478742466 0.5449701541941478 4.857523856213429e-7 4.857523856213429e-7
42.005448478742466 0.6090842899816946 0.0 0.0
42.005448478742466 0.6731984257692414 0.0 0.0
42.005448478742466 0.7373125615567881 0.0 0.0
42.005448478742466 0.8014266973443349 0.0 0.0
42.005448478742466 0.8655408331318818 0.0 0.0
42.005448478742466 0.9296549689194286 0.0 0.0
42.005448478742466 0.9937691047069753 0.0 0.0
42.005448478742466 1.057883240494522 0.0 0.0
42.005448478742466 1.121997376282069 0.0 0.0
42.005448478742466 1.186111512069616 0.0 0.0
42.005448478742466 1.2502256478571625 0.0 0.0
42.005448478742466 1.3143397836447095 0.0 0.0
42.005448478742466 1.378453919432256 0.0 0.0
42.005448478742466 1.442568055219803 0.0 0.0
42.005448478742466 1.5066821910073496 0.0 0.0
42.005448478742466 1.5707963267948966 0.0 0.0
42.005448478742466 1.6349104625824435 0.0 0.0
42.005448478742466 1.69902459836999 0.0 0.0
42.005448478742466 1.763138734157537 0.0 0.0
42.005448478742466 1.8272528699450836 0.0 0.0
42.005448478742466 1.8913670057326306 0.0 0.0
42.005448478742466 1.9554811415201772 0.0 0.0
42.005448478742466 2.019595277307724 0.0 0.0
42.005448478742466 2.0837094130952707 0.0 0.0
42.005448478742466 2.1478235488828177 0.0 0.0
42.005448478742466 2.2119376846703647 0.0 0.0
42.005448478742466 2.276051820457911 0.0 0.0
42.005448478742466 2.340165956245458 0.0 0.0
42.005448478742466 2.404280092033005 0.0 0.0
42.005448478742466 2.4683942278205517 0.0 0.0
42.005448478742466 2.5325083636080983 0.0 0.0
42.005448478742466 2.5966224993956453 0.0 0.0
42.005448478742466 2.6607366351831923 0.0 0.0
42.005448478742466 2.724850770970739 0.0 0.0
42.005448478742466 2.788964906758286 0.0 0.0
42.005448478742466 2.8530790425458328 0.0 0.0
42.005448478742466 2.9171931783333793 0.0 0.0
42.005448478742466 2.981307314120926 0.0 0.0
42.005448478742466 3.045421449908473 0.0 0.0
42.005448478742466 3.10953558569602 0.0 0.0
50.8808341671572 0.0320570678937734 0.013794696911419617 7.437710224335327e-5
50.8808341671572 0.09617120368132019 0.03551475778866369 0.00011934043079343359
50.8808341671572 0.16028533946886697 0.029489828971047044 0.0001087475044681501
50.8808341671572 0.2243994752564138 0.006868274484778183 5.2481591218655394e-5
50.8808341671572 0.28851361104396056 0.0005233314767697444 1.448677120363661e-5
50.8808341671572 0.3526277468315074 7.258467225695314e-5 5.395176199586238e-6
50.8808341671572 0.4167418826190542 4.812243464549377e-6 1.3891750298317996e-6
50.8808341671572 0.48085601840660097 8.020405774248966e-7 5.671283310839186e-7
50.8808341671572 0.5449701541941478 0.0 0.0
50.8808341671572 0.6090842899816946 0.0 0.0
50.8808341671572 0.6731984257692414 0.0 0.0
50.8808341671572 0.7373125615567881 0.0 0.0
50.8808341671572 0.8014266973443349 0.0 0.0
50.8808341671572 0.8655408331318818 0.0 0.0
50.8808341671572 0.9296549689194286 0.0 0.0
50.8808341671572 0.9937691047069753 0.0 0.0
50.8808341671572 1.057883240494522 0.0 0.0
50.8808341671572 1.121997376282069 0.0 0.0
50.8808341671572 1.186111512069616 0.0 0.0
50.8808341671572 1.2502256478571625 0.0 0.0
50.8808341671572 1.3143397836447095 0.0 0.0
50.8808341671572 1.378453919432256 0.0 0.0
50.8808341671572 1.442568055219803 0.0 0.0
50.8808341671572 1.5066821910073496 0.0 0.0
50.8808341671572 1.5707963267948966 0.0 0.0
50.8808341671572 1.6349104625824435 0.0 0.0
50.8808341671572 1.69902459836999 0.0 0.0
50.8808341671572 1.763138734157537 0.0 0.0
50.8808341671572 1.8272528699450836 0.0 0.0
50.8808341671572 1.8913670057326306 0.0 0.0
50.8808341671572 1.9554811415201772 0.0 0.0
50.8808341671572 2.019595277307724 0.0 0.0
50.8808341671572 2.0837094130952707 0.0 0.0
50.8808341671572 2.1478235488828177 0.0 0.0
50.8808341671572 2.2119376846703647 0.0 0.0
50.8808341671572 2.276051820457911 0.0 0.0
50.8808341671572 2.340165956245458 0.0 0.0
50.8808341671572 2.404280092033005 0.0 0.0
50.8808341671572 2.4683942278205517 0.0 0.0
50.8808341671572 2.5325083636080983 0.0 0.0
50.8808341671572 2.5966224993956453 0.0 0.0
50.8808341671572 2.6607366351831923 0.0 0.0
50.8808341671572 2.724850770970739 0.0 0.0
50.8808341671572 2.788964906758286 0.0 0.0
50.8808341671572 2.8530790425458328 0.0 0.0
50.8808341671572 2.9171931783333793 0.0 0.0
50.8808341671572 2.981307314120926 0.0 0.0
50.8808341671572 3.045421449908473 0.0 0.0
50.8808341671572 3.10953558569602 0.0 0.0
61.63151160868775 0.0320570678937734 0.016689489823824216 7.433278501657462e-5
61.63151160868775 0.09617120368132019 0.04341498755305739 0.00011988882799453544
61.63151160868775 0.16028533946886697 0.03571168769348701 0.00010873367376283429
61.63151160868775 0.2243994752564138 0.007876448640150293 5.106508944604877e-5
61.63151160868775 0.28851361104396056 0.00045091518002120663 1.2218173904019678e-5
61.63151160868775 0.3526277468315074 3.145149934068625e-5 3.2268557464164596e-6
61.63151160868775 0.4167418826190542 2.648547312899893e-6 9.364028826224616e-7
61.63151160868775 0.48085601840660097 0.0 0.0
61.63151160868775 0.5449701541941478 0.0 0.0
61.63151160868775 0.6090842899816946 0.0 0.0
61.63151160868775 0.6731984257692414 0.0 0.0
61.63151160868775 0.7373125615567881 0.0 0.0
61.63151160868775 0.8014266973443349 0.0 0.0
61.63151160868775 0.8655408331318818 0.0 0.0
61.63151160868775 0.9296549689194286 0.0 0.0
61.63151160868775 0.9937691047069753 0.0 0.0
61.63151160868775 1.057883240494522 0.0 0.0
61.63151160868775 1.121997376282069 0.0 0.0
61.63151160868775 1.186111512069616 0.0 0.0
61.63151160868775 1.2502256478571625 0.0 0.0
61.63151160868775 1.3143397836447095 0.0 0.0
61.63151160868775 1.378453919432256 0.0 0.0
61.63151160868775 1.442568055219803 0.0 0.0
61.63151160868775 1.5066821910073496 0.0 0.0
61.63151160868775 1.5707963267948966 0.0 0.0
61.63151160868775 1.6349104625824435 0.0 0.0
61.63151160868775 1.69902459836999 0.0 0.0
61.63151160868775 1.763138734157537 0.0 0.0
61.63151160868775 1.8272528699450836 0.0 0.0
61.63151160868775 1.8913670057326306 0.0 0.0
61.63151160868775 1.9554811415201772 0.0 0.0
61.63151160868775 2.019595277307724 0.0 0.0
61.63151160868775 2.0837094130952707 0.0 0.0
61.63151160868775 2.1478235488828177 0.0 0.0
61.63151160868775 2.2119376846703647 0.0 0.0
61.63151160868775 2.276051820457911 0.0 0.0
61.63151160868775 2.340165956245458 0.0 0.0
61.63151160868775 2.404280092033005 0.0 0.0
61.63151160868775 2.4683942278205517 0.0 0.0
61.63151160868775 2.5325083636080983 0.0 0.0
61.63151160868775 2.5966224993956453 0.0 0.0
61.63151160868775 2.6607366351831923 0.0 0.0
61.63151160868775 2.724850770970739 0.0 0.0
61.63151160868775 2.788964906758286 0.0 0.0
61.63151160868775 2.8530790425458328 0.0 0.0
61.63151160868775 2.9171931783333793 0.0 0.0
61.63151160868775 2.981307314120926 0.0 0.0
61.63151160868775 3.045421449908473 0.0 0.0
61.63151160868775 3.10953558569602 0.0 0.0
74.65371363002633 0.0320570678937734 0.02821877652457365 8.782206929874323e-5
74.65371363002633 0.09617120368132019 0.072724880395517 0.00014098603069782922
74.65371363002633 0.16028533946886697 0.05995242995462793 0.0001280082531222146
74.65371363002633 0.2243994752564138 0.012700840973609864 5.891838241841645e-5
74.65371363002633 0.28851361104396056 0.0004835005634361869 1.1495637701960588e-5
74.65371363002633 0.3526277468315074 9.292831631899598e-6 1.5937074768383323e-6
74.65371363002633 0.4167418826190542 0.0 0.0
74.65371363002633 0.48085601840660097 0.0 0.0
74.65371363002633 0.5449701541941478 0.0 0.0
74.65371363002633 0.6090842899816946 0.0 0.0
74.65371363002633 0.6731984257692414 0.0 0.0
74.65371363002633 0.7373125615567881 0.0 0.0
74.65371363002633 0.8014266973443349 0.0 0.0
74.65371363002633 0.8655408331318818 0.0 0.0
74.65371363002633 0.9296549689194286 0.0 0.0
74.65371363002633 0.9937691047069753 0.0 0.0
74.65371363002633 1.057883240494522 0.0 0.0
74.65371363002633 1.121997376282069 0.0 0.0
74.65371363002633 1.186111512069616 0.0 0.0
74.65371363002633 1.2502256478571625 0.0 0.0
74.65371363002633 1.3143397836447095 0.0 0.0
74.65371363002633 1.378453919432256 0.0 0.0
74.65371363002633 1.442568055219803 0.0 0.0
74.65371363002633 1.5066821910073496 0.0 0.0
74.65371363002633 1.5707963267948966 0.0 0.0
74.65371363002633 1.6349104625824435 0.0 0.0
74.65371363002633 1.69902459836999 0.0 0.0
74.65371363002633 1.763138734157537 0.0 0.0
74.65371363002633 1.8272528699450836 0.0 0.0
74.65371363002633 1.8913670057326306 0.0 0.0
74.65371363002633 1.9554811415201772 0.0 0.0
74.65371363002633 2.019595277307724 0.0 0.0
74.65371363002633 2.0837094130952707 0.0 0.0
74.65371363002633 2.1478235488828177 0.0 0.0
74.65371363002633 2.2119376846703647 0.0 0.0
74.65371363002633 2.276051820457911 0.0 0.0
74.65371363002633 2.340165956245458 0.0 0.0
74.65371363002633 2.404280092033005 0.0 0.0
74.65371363002633 2.4683942278205517 0.0 0.0
74.65371363002633 2.5325083636080983 0.0 0.0
74.65371363002633 2.5966224993956453 0.0 0.0
74.65371363002633 2.6607366351831923 0.0 0.0
74.65371363002633 2.724850770970739 0.0 0.0
74.65371363002633 2.788964906758286 0.0 0.0
74.65371363002633 2.8530790425458328 0.0 0.0
74.65371363002633 2.9171931783333793 0.0 0.0
74.65371363002633 2.981307314120926 0.0 0.0
74.65371363002633 3.045421449908473 0.0 0.0
74.65371363002633 3.10953558569602 0.0 0.0
90.42739360571466 0.0320570678937734 0.0888171040204415 0.00014156587629483847
90.42739360571466 0.09617120368132019 0.2311840945056894 0.0002283963993460756
90.42739360571466 0.16028533946886697 0.18940890118102666 0.00020673331548070586
90.42739360571466 0.2243994752564138 0.037044376461380236 9.142635843187251e-5
90.42739360571466 0.28851361104396056 0.0008836153217810148 1.4120234078824573e-5
90.42739360571466 0.3526277468315074 2.933350148915532e-6 8.135649516003753e-7
90.42739360571466 0.4167418826190542 0.0 0.0
90.42739360571466 0.48085601840660097 0.0 0.0
90.42739360571466 0.5449701541941478 0.0 0.0
90.42739360571466 0.6090842899816946 0.0 0.0
90.42739360571466 0.6731984257692414 0.0 0.0
90.42739360571466 0.7373125615567881 0.0 0.0
90.42739360571466 0.8014266973443349 0.0 0.0
90.42739360571466 0.8655408331318818 0.0 0.0
90.42739360571466 0.9296549689194286 0.0 0.0
90.42739360571466 0.9937691047069753 0.0 0.0
90.42739360571466 1.057883240494522 0.0 0.0
90.42739360571466 1.121997376282069 0.0 0.0
90.42739360571466 1.186111512069616 0.0 0.0
90.42739360571466 1.2502256478571625 0.0 0.0
90.42739360571466 1.3143397836447095 0.0 0.0
90.42739360571466 1.378453919432256 0.0 0.0
90.42739360571466 1.442568055219803 0.0 0.0
90.42739360571466 1.5066821910073496 0.0 0.0
90.42739360571466 1.5707963267948966 0.0 0.0
90.42739360571466 1.6349104625824435 0.0 0.0
90.42739360571466 1.69902459836999 0.0 0.0
90.42739360571466 1.763138734157537 0.0 0.0
90.42739360571466 1.8272528699450836 0.0 0.0
90.42739360571466 1.8913670057326306 0.0 0.0
90.42739360571466 1.9554811415201772 0.0 0.0
90.42739360571466 2.019595277307724 0.0 0.0
90.42739360571466 2.0837094130952707 0.0 0.0
90.42739360571466 2.1478235488828177 0.0 0.0
90.42739360571466 2.2119376846703647 0.0 0.0
90.42739360571466 2.276051820457911 0.0 0.0
90.42739360571466 2.340165956245458 0.0 0.0
90.42739360571466 2.404280092033005 0.0 0.0
90.42739360571466 2.4683942278205517 0.0 0.0
90.42739360571466 2.5325083636080983 0.0 0.0
90.42739360571466 2.5966224993956453 0.0 0.0
90.42739360571466 2.6607366351831923 0.0 0.0
90.42739360571466 2.724850770970739 0.0 0.0
90.42739360571466 2.788964906758286 0.0 0.0
90.42739360571466 2.8530790425458328 0.0 0.0
90.42739360571466 2.9171931783333793 0.0 0.0
90.42739360571466 2.981307314120926 0.0 0.0
90.42739360571466 3.045421449908473 0.0 0.0
90.42739360571466 3.10953558569602 0.0 0.0
109.53391488128118 0.0320570678937734 0.008749314448407108 4.037132390708832e-5
109.53391488128118 0.09617120368132019 0.02297365659552831 6.541856923548042e-5
109.53391488128118 0.16028533946886697 0.018734985565058947 5.907621472405059e-5
109.53391488128118 0.2243994752564138 0.003518503051045784 2.5601472495003827e-5
109.53391488128118 0.28851361104396056 5.66298669799822e-5 3.2479456230512263e-6
109.53391488128118 0.3526277468315074 0.0 0.0
109.53391488128118 0.4167418826190542 0.0 0.0
109.53391488128118 0.48085601840660097 0.0 0.0
109.53391488128118 0.5449701541941478 0.0 0.0
109.53391488128118 0.6090842899816946 0.0 0.0
109.53391488128118 0.6731984257692414 0.0 0.0
109.53391488128118 0.7373125615567881 0.0 0.0
109.53391488128118 0.8014266973443349 0.0 0.0
109.53391488128118 0.8655408331318818 0.0 0.0
109.53391488128118 0.9296549689194286 0.0 0.0
109.53391488128118 0.9937691047069753 0.0 0.0
109.53391488128118 1.057883240494522 0.0 0.0
109.53391488128118 1.121997376282069 0.0 0.0
109.53391488128118 1.186111512069616 0.0 0.0
109.53391488128118 1.2502256478571625 0.0 0.0
109.53391488128118 1.3143397836447095 0.0 0.0
109.53391488128118 1.378453919432256 0.0 0.0
109.53391488128118 1.442568055219803 0.0 0.0
109.53391488128118 1.5066821910073496 0.0 0.0
109.53391488128118 1.5707963267948966 0.0 0.0
109.53391488128118 1.6349104625824435 0.0 0.0
109.53391488128118 1.69902459836999 0.0 0.0
109.53391488128118 1.763138734157537 0.0 0.0
109.53391488128118 1.8272528699450836 0.0 0.0
109.53391488128118 1.8913670057326306 0.0 0.0
109.53391488128118 1.9554811415201772 0.0 0.0
109.53391488128118 2.019595277307724 0.0 0.0
109.53391488128118 2.0837094130952707 0.0 0.0
109.53391488128118 2.1478235488828177 0.0 0.0
109.53391488128118 2.2119376846703647 0.0 0.0
109.53391488128118 2.276051820457911 0.0 0.0
109.53391488128118 2.340165956245458 0.0 0.0
109.53391488128118 2.404280092033005 0.0 0.0
109.53391488128118 2.4683942278205517 0.0 0.0
109.53391488128118 2.5325083636080983 0.0 0.0
109.53391488128118 2.5966224993956453 0.0 0.0
109.53391488128118 2.6607366351831923 0.0 0.0
109.53391488128118 2.724850770970739 0.0 0.0
109.53391488128118 2.788964906758286 0.0 0.0
109.53391488128118 2.8530790425458328 0.0 0.0
109.53391488128118 2.9171931783333793 0.0 0.0
109.53391488128118 2.981307314120926 0.0 0.0
109.53391488128118 3.045421449908473 0.0 0.0
109.53391488128118 3.10953558569602 0.0 0.0


==> anc/data/gluon_shower_2d_L1fm.txt <==
# p_center theta_center dN/dpdtheta error
0.011056456484794617 0.0320570678937734 0.0 0.0
0.011056456484794617 0.09617120368132019 0.0 0.0
0.011056456484794617 0.16028533946886697 0.0 0.0
0.011056456484794617 0.2243994752564138 0.0 0.0
0.011056456484794617 0.28851361104396056 0.0 0.0
0.011056456484794617 0.3526277468315074 0.0 0.0
0.011056456484794617 0.4167418826190542 0.0 0.0
0.011056456484794617 0.48085601840660097 0.0 0.0
0.011056456484794617 0.5449701541941478 0.0 0.0
0.011056456484794617 0.6090842899816946 0.0 0.0
0.011056456484794617 0.6731984257692414 0.0 0.0
0.011056456484794617 0.7373125615567881 0.0 0.0
0.011056456484794617 0.8014266973443349 0.0 0.0
0.011056456484794617 0.8655408331318818 0.0 0.0
0.011056456484794617 0.9296549689194286 0.0 0.0
0.011056456484794617 0.9937691047069753 0.0 0.0
0.011056456484794617 1.057883240494522 0.0 0.0
0.011056456484794617 1.121997376282069 0.0 0.0
0.011056456484794617 1.186111512069616 0.0 0.0
0.011056456484794617 1.2502256478571625 0.0 0.0
0.011056456484794617 1.3143397836447095 0.0 0.0
0.011056456484794617 1.378453919432256 0.0 0.0
0.011056456484794617 1.442568055219803 0.0 0.0
0.011056456484794617 1.5066821910073496 0.0 0.0
0.011056456484794617 1.5707963267948966 0.0 0.0
0.011056456484794617 1.6349104625824435 0.0 0.0
0.011056456484794617 1.69902459836999 0.0 0.0
0.011056456484794617 1.763138734157537 0.0 0.0
0.011056456484794617 1.8272528699450836 0.0 0.0
0.011056456484794617 1.8913670057326306 0.0 0.0
0.011056456484794617 1.9554811415201772 0.0 0.0
0.011056456484794617 2.019595277307724 0.0 0.0
0.011056456484794617 2.0837094130952707 0.0 0.0
0.011056456484794617 2.1478235488828177 0.0 0.0
0.011056456484794617 2.2119376846703647 0.0 0.0
0.011056456484794617 2.276051820457911 0.0 0.0
0.011056456484794617 2.340165956245458 0.0 0.0
0.011056456484794617 2.404280092033005 0.0 0.0
0.011056456484794617 2.4683942278205517 -0.0001845459875476795 0.0001845459875476795
0.011056456484794617 2.5325083636080983 0.0 0.0
0.011056456484794617 2.5966224993956453 0.0 0.0
0.011056456484794617 2.6607366351831923 0.0 0.0
0.011056456484794617 2.724850770970739 0.0 0.0
0.011056456484794617 2.788964906758286 0.0 0.0
0.011056456484794617 2.8530790425458328 0.0 0.0
0.011056456484794617 2.9171931783333793 0.0 0.0
0.011056456484794617 2.981307314120926 0.0 0.0
0.011056456484794617 3.045421449908473 0.0 0.0
0.011056456484794617 3.10953558569602 0.0 0.0
0.013392589515236768 0.0320570678937734 0.0 0.0
0.013392589515236768 0.09617120368132019 0.0 0.0
0.013392589515236768 0.16028533946886697 0.0 0.0
0.013392589515236768 0.2243994752564138 0.0 0.0
0.013392589515236768 0.28851361104396056 0.0 0.0
0.013392589515236768 0.3526277468315074 0.0 0.0
0.013392589515236768 0.4167418826190542 0.0 0.0
0.013392589515236768 0.48085601840660097 0.0 0.0
0.013392589515236768 0.5449701541941478 0.0 0.0
0.013392589515236768 0.6090842899816946 0.0 0.0
0.013392589515236768 0.6731984257692414 0.0 0.0
0.013392589515236768 0.7373125615567881 0.0 0.0
0.013392589515236768 0.8014266973443349 0.0 0.0
0.013392589515236768 0.8655408331318818 0.0 0.0
0.013392589515236768 0.9296549689194286 0.0 0.0
0.013392589515236768 0.9937691047069753 0.0 0.0
0.013392589515236768 1.057883240494522 0.0 0.0
0.013392589515236768 1.121997376282069 0.0 0.0
0.013392589515236768 1.186111512069616 0.0 0.0
0.013392589515236768 1.2502256478571625 0.0 0.0
0.013392589515236768 1.3143397836447095 0.0 0.0
0.013392589515236768 1.378453919432256 0.0 0.0
0.013392589515236768 1.442568055219803 0.0 0.0
0.013392589515236768 1.5066821910073496 0.0 0.0
0.013392589515236768 1.5707963267948966 0.0 0.0
0.013392589515236768 1.6349104625824435 0.0 0.0
0.013392589515236768 1.69902459836999 0.0 0.0
0.013392589515236768 1.763138734157537 0.0 0.0
0.013392589515236768 1.8272528699450836 0.0 0.0
0.013392589515236768 1.8913670057326306 0.0 0.0
0.013392589515236768 1.9554811415201772 0.0 0.0
0.013392589515236768 2.019595277307724 0.0 0.0
0.013392589515236768 2.0837094130952707 0.0 0.0
0.013392589515236768 2.1478235488828177 0.0 0.0
0.013392589515236768 2.2119376846703647 0.0 0.0
0.013392589515236768 2.276051820457911 -0.00030470950796228943 0.00021546215937215111
0.013392589515236768 2.340165956245458 -0.00015235475398114577 0.00015235475398114577
0.013392589515236768 2.404280092033005 -0.00015235475398114472 0.00015235475398114472
0.013392589515236768 2.4683942278205517 0.0 0.0
0.013392589515236768 2.5325083636080983 0.0 0.0
0.013392589515236768 2.5966224993956453 0.0 0.0
0.013392589515236768 2.6607366351831923 0.0 0.0
0.013392589515236768 2.724850770970739 -0.00015235475398114472 0.00015235475398114472
0.013392589515236768 2.788964906758286 -0.00015235475398114577 0.00015235475398114577
0.013392589515236768 2.8530790425458328 -0.00015235475398114472 0.00015235475398114472
0.013392589515236768 2.9171931783333793 0.0 0.0
0.013392589515236768 2.981307314120926 0.0 0.0
0.013392589515236768 3.045421449908473 -0.00015235475398114577 0.00015235475398114577
0.013392589515236768 3.10953558569602 0.0 0.0
0.01622232712354963 0.0320570678937734 0.0 0.0
0.01622232712354963 0.09617120368132019 0.0 0.0
0.01622232712354963 0.16028533946886697 0.0 0.0
0.01622232712354963 0.2243994752564138 0.0 0.0
0.01622232712354963 0.28851361104396056 0.0 0.0
0.01622232712354963 0.3526277468315074 0.0 0.0
0.01622232712354963 0.4167418826190542 0.0 0.0
0.01622232712354963 0.48085601840660097 0.0 0.0
0.01622232712354963 0.5449701541941478 0.0 0.0
0.01622232712354963 0.6090842899816946 0.0 0.0
0.01622232712354963 0.6731984257692414 0.0 0.0
0.01622232712354963 0.7373125615567881 0.0 0.0
0.01622232712354963 0.8014266973443349 0.0 0.0
0.01622232712354963 0.8655408331318818 0.0 0.0
0.01622232712354963 0.9296549689194286 0.0 0.0
0.01622232712354963 0.9937691047069753 0.0 0.0
0.01622232712354963 1.057883240494522 0.0 0.0
0.01622232712354963 1.121997376282069 0.0 0.0
0.01622232712354963 1.186111512069616 0.0 0.0
0.01622232712354963 1.2502256478571625 -0.00012577879025767543 0.00012577879025767543
0.01622232712354963 1.3143397836447095 0.0 0.0
0.01622232712354963 1.378453919432256 0.0 0.0
0.01622232712354963 1.442568055219803 0.0 0.0
0.01622232712354963 1.5066821910073496 0.0 0.0
0.01622232712354963 1.5707963267948966 0.0 0.0
0.01622232712354963 1.6349104625824435 -0.00025155758051535087 0.0001778780710412855
0.01622232712354963 1.69902459836999 -0.00012577879025767543 0.00012577879025767543
0.01622232712354963 1.763138734157537 0.0 0.0
0.01622232712354963 1.8272528699450836 0.0 0.0
0.01622232712354963 1.8913670057326306 0.0 0.0
0.01622232712354963 1.9554811415201772 -0.00012577879025767543 0.00012577879025767543
0.01622232712354963 2.019595277307724 -0.00025155758051535087 0.0001778780710412855
0.01622232712354963 2.0837094130952707 0.0 0.0
0.01622232712354963 2.1478235488828177 -0.00012577879025767587 0.00012577879025767587
0.01622232712354963 2.2119376846703647 0.0 0.0
0.01622232712354963 2.276051820457911 -0.00012577879025767497 0.00012577879025767497
0.01622232712354963 2.340165956245458 -0.00012577879025767587 0.00012577879025767587
0.01622232712354963 2.404280092033005 0.0 0.0
0.01622232712354963 2.4683942278205517 -0.00012577879025767587 0.00012577879025767587
0.01622232712354963 2.5325083636080983 -0.00012577879025767497 0.00012577879025767497
0.01622232712354963 2.5966224993956453 0.0 0.0
0.01622232712354963 2.6607366351831923 -0.00012577879025767497 0.00012577879025767497
0.01622232712354963 2.724850770970739 0.0 0.0
0.01622232712354963 2.788964906758286 -0.00012577879025767587 0.00012577879025767587
0.01622232712354963 2.8530790425458328 0.0 0.0
0.01622232712354963 2.9171931783333793 0.0 0.0
0.01622232712354963 2.981307314120926 0.0 0.0
0.01622232712354963 3.045421449908473 0.0 0.0
0.01622232712354963 3.10953558569602 0.0 0.0
0.019649963661176363 0.0320570678937734 0.0 0.0
0.019649963661176363 0.09617120368132019 0.0 0.0
0.019649963661176363 0.16028533946886697 0.0 0.0
0.019649963661176363 0.2243994752564138 0.0 0.0
0.019649963661176363 0.28851361104396056 0.0 0.0
0.019649963661176363 0.3526277468315074 0.0 0.0
0.019649963661176363 0.4167418826190542 0.0 0.0
0.019649963661176363 0.48085601840660097 0.0 0.0
0.019649963661176363 0.5449701541941478 0.0 0.0
0.019649963661176363 0.6090842899816946 0.0 0.0
0.019649963661176363 0.6731984257692414 0.0 0.0
0.019649963661176363 0.7373125615567881 0.0 0.0
0.019649963661176363 0.8014266973443349 0.0 0.0
0.019649963661176363 0.8655408331318818 0.0 0.0
0.019649963661176363 0.9296549689194286 0.0 0.0
0.019649963661176363 0.9937691047069753 0.0 0.0
0.019649963661176363 1.057883240494522 0.0 0.0
0.019649963661176363 1.121997376282069 0.0 0.0
0.019649963661176363 1.186111512069616 0.0 0.0
0.019649963661176363 1.2502256478571625 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.3143397836447095 0.0 0.0
0.019649963661176363 1.378453919432256 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.442568055219803 0.0 0.0
0.019649963661176363 1.5066821910073496 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.5707963267948966 -0.00010383859817490386 0.00010383859817490386
0.019649963661176363 1.6349104625824435 -0.0005191929908745211 0.00023219016420737143
0.019649963661176363 1.69902459836999 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.763138734157537 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.8272528699450836 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 1.8913670057326306 -0.00020767719634980845 0.00014684995383675966
0.019649963661176363 1.9554811415201772 -0.0003115157945247127 0.00017985372782566302
0.019649963661176363 2.019595277307724 -0.00010383859817490423 0.00010383859817490423
0.019649963661176363 2.0837094130952707 0.0 0.0
0.019649963661176363 2.1478235488828177 -0.00010383859817490458 0.00010383859817490458
0.019649963661176363 2.2119376846703647 -0.00020767719634980772 0.00014684995383675915
0.019649963661176363 2.276051820457911 -0.00020767719634980772 0.00014684995383675915
0.019649963661176363 2.340165956245458 -0.00010383859817490458 0.00010383859817490458
0.019649963661176363 2.404280092033005 -0.00020767719634980772 0.00014684995383675915
0.019649963661176363 2.4683942278205517 0.0 0.0
0.019649963661176363 2.5325083636080983 -0.00020767719634980772 0.00014684995383675915
0.019649963661176363 2.5966224993956453 0.0 0.0
0.019649963661176363 2.6607366351831923 -0.00020767719634980772 0.00014684995383675915
0.019649963661176363 2.724850770970739 -0.00010383859817490386 0.00010383859817490386
0.019649963661176363 2.788964906758286 0.0 0.0
0.019649963661176363 2.8530790425458328 -0.00010383859817490386 0.00010383859817490386
0.019649963661176363 2.9171931783333793 0.0 0.0
0.019649963661176363 2.981307314120926 0.0 0.0
0.019649963661176363 3.045421449908473 0.0 0.0
0.019649963661176363 3.10953558569602 0.0 0.0
0.023801829968342025 0.0320570678937734 0.0 0.0
0.023801829968342025 0.09617120368132019 0.0 0.0
0.023801829968342025 0.16028533946886697 0.0 0.0
0.023801829968342025 0.2243994752564138 0.0 0.0
0.023801829968342025 0.28851361104396056 0.0 0.0
0.023801829968342025 0.3526277468315074 0.0 0.0
0.023801829968342025 0.4167418826190542 0.0 0.0
0.023801829968342025 0.48085601840660097 0.0 0.0
0.023801829968342025 0.5449701541941478 0.0 0.0
0.023801829968342025 0.6090842899816946 0.0 0.0
0.023801829968342025 0.6731984257692414 0.0 0.0
0.023801829968342025 0.7373125615567881 0.0 0.0
0.023801829968342025 0.8014266973443349 0.0 0.0
0.023801829968342025 0.8655408331318818 0.0 0.0
0.023801829968342025 0.9296549689194286 0.0 0.0
0.023801829968342025 0.9937691047069753 0.0 0.0
0.023801829968342025 1.057883240494522 0.0 0.0
0.023801829968342025 1.121997376282069 -8.572553805645412e-5 8.572553805645412e-5
0.023801829968342025 1.186111512069616 0.0 0.0
0.023801829968342025 1.2502256478571625 0.0 0.0
0.023801829968342025 1.3143397836447095 -8.572553805645444e-5 8.572553805645444e-5
0.023801829968342025 1.378453919432256 -8.572553805645444e-5 8.572553805645444e-5
0.023801829968342025 1.442568055219803 -0.00034290215222581774 0.00017145107611290887
0.023801829968342025 1.5066821910073496 -0.00042862769028227215 0.0001916881305019773
0.023801829968342025 1.5707963267948966 -0.00017145107611290825 0.00012123421856116832
0.023801829968342025 1.6349104625824435 -0.00017145107611290887 0.00012123421856116874
0.023801829968342025 1.69902459836999 -0.00034290215222581774 0.00017145107611290887
0.023801829968342025 1.763138734157537 -0.0005143532283387266 0.0002099838261638541
0.023801829968342025 1.8272528699450836 -0.000600078766395181 0.00022680845470458177
0.023801829968342025 1.8913670057326306 -0.00042862769028227215 0.0001916881305019773
0.023801829968342025 1.9554811415201772 -8.572553805645444e-5 8.572553805645444e-5
0.023801829968342025 2.019595277307724 -8.572553805645444e-5 8.572553805645444e-5
0.023801829968342025 2.0837094130952707 -8.572553805645412e-5 8.572553805645412e-5
0.023801829968342025 2.1478235488828177 -0.00017145107611290944 0.00012123421856116915
0.023801829968342025 2.2119376846703647 -0.00017145107611290825 0.00012123421856116832
0.023801829968342025 2.276051820457911 -0.0002571766141693624 0.0001484809874199579
0.023801829968342025 2.340165956245458 -8.572553805645472e-5 8.572553805645472e-5
0.023801829968342025 2.404280092033005 -0.0003429021522258165 0.00017145107611290825
0.023801829968342025 2.4683942278205517 -0.00025717661416936415 0.0001484809874199589
0.023801829968342025 2.5325083636080983 -0.0005143532283387248 0.00020998382616385335
0.023801829968342025 2.5966224993956453 -8.572553805645472e-5 8.572553805645472e-5
0.023801829968342025 2.6607366351831923 0.0 0.0
0.023801829968342025 2.724850770970739 -0.00017145107611290825 0.00012123421856116832
0.023801829968342025 2.788964906758286 -0.00017145107611290944 0.00012123421856116915
0.023801829968342025 2.8530790425458328 0.0 0.0
0.023801829968342025 2.9171931783333793 -8.572553805645472e-5 8.572553805645472e-5
0.023801829968342025 2.981307314120926 0.0 0.0
0.023801829968342025 3.045421449908473 -0.00017145107611290944 0.00012123421856116915
0.023801829968342025 3.10953558569602 0.0 0.0
0.02883094949234878 0.0320570678937734 0.0 0.0
0.02883094949234878 0.09617120368132019 0.0 0.0
0.02883094949234878 0.16028533946886697 0.0 0.0
0.02883094949234878 0.2243994752564138 0.0 0.0
0.02883094949234878 0.28851361104396056 0.0 0.0
0.02883094949234878 0.3526277468315074 0.0 0.0
0.02883094949234878 0.4167418826190542 0.0 0.0
0.02883094949234878 0.48085601840660097 0.0 0.0
0.02883094949234878 0.5449701541941478 0.0 0.0
0.02883094949234878 0.6090842899816946 0.0 0.0
0.02883094949234878 0.6731984257692414 0.0 0.0
0.02883094949234878 0.7373125615567881 0.0 0.0
0.02883094949234878 0.8014266973443349 0.0 0.0
0.02883094949234878 0.8655408331318818 0.0 0.0
0.02883094949234878 0.9296549689194286 -7.077202508734066e-5 7.077202508734066e-5
0.02883094949234878 0.9937691047069753 0.0 0.0
0.02883094949234878 1.057883240494522 -7.077202508734066e-5 7.077202508734066e-5
0.02883094949234878 1.121997376282069 -0.00021231607526202124 0.00012258074320581282
0.02883094949234878 1.186111512069616 -0.00028308810034936263 0.00014154405017468132
0.02883094949234878 1.2502256478571625 0.0 0.0
0.02883094949234878 1.3143397836447095 -0.00021231607526202197 0.00012258074320581323
0.02883094949234878 1.378453919432256 -0.00021231607526202197 0.00012258074320581323
0.02883094949234878 1.442568055219803 -7.077202508734066e-5 7.077202508734066e-5
0.02883094949234878 1.5066821910073496 -0.00014154405017468132 0.00010008675771512608
0.02883094949234878 1.5707963267948966 -0.00028308810034936166 0.00014154405017468083
0.02883094949234878 1.6349104625824435 -0.0003538601254367033 0.0001582510590006142
0.02883094949234878 1.69902459836999 -0.0003538601254367033 0.0001582510590006142
0.02883094949234878 1.763138734157537 -0.00042463215052404395 0.00017335534952743467
0.02883094949234878 1.8272528699450836 -0.0005661762006987253 0.00020017351543025216
0.02883094949234878 1.8913670057326306 -0.00042463215052404395 0.00017335534952743467
0.02883094949234878 1.9554811415201772 -7.077202508734066e-5 7.077202508734066e-5
0.02883094949234878 2.019595277307724 -0.00021231607526202197 0.00012258074320581323
0.02883094949234878 2.0837094130952707 -0.00028308810034936166 0.00014154405017468083
0.02883094949234878 2.1478235488828177 -7.07720250873409e-5 7.07720250873409e-5
0.02883094949234878 2.2119376846703647 -0.0004954041756113829 0.000187245178161527
0.02883094949234878 2.276051820457911 -0.00028308810034936166 0.00014154405017468083
0.02883094949234878 2.340165956245458 -0.0002830881003493636 0.0001415440501746818
0.02883094949234878 2.404280092033005 -0.00021231607526202124 0.00012258074320581282
0.02883094949234878 2.4683942278205517 -0.0002830881003493636 0.0001415440501746818
0.02883094949234878 2.5325083636080983 -0.00021231607526202124 0.00012258074320581282
0.02883094949234878 2.5966224993956453 -0.0004954041756113864 0.0001872451781615283
0.02883094949234878 2.6607366351831923 -0.00014154405017468083 0.00010008675771512574
0.02883094949234878 2.724850770970739 -7.077202508734041e-5 7.077202508734041e-5
0.02883094949234878 2.788964906758286 -0.00035386012543670454 0.00015825105900061474
0.02883094949234878 2.8530790425458328 -0.00021231607526202124 0.00012258074320581282
0.02883094949234878 2.9171931783333793 0.0 0.0
0.02883094949234878 2.981307314120926 -0.0003538601254367021 0.00015825105900061365
0.02883094949234878 3.045421449908473 0.0 0.0
0.02883094949234878 3.10953558569602 0.0 0.0
0.03492267820314436 0.0320570678937734 0.0 0.0
0.03492267820314436 0.09617120368132019 0.0 0.0
0.03492267820314436 0.16028533946886697 0.0 0.0
0.03492267820314436 0.2243994752564138 0.0 0.0
0.03492267820314436 0.28851361104396056 0.0 0.0
0.03492267820314436 0.3526277468315074 0.0 0.0
0.03492267820314436 0.4167418826190542 0.0 0.0
0.03492267820314436 0.48085601840660097 0.0 0.0
0.03492267820314436 0.5449701541941478 0.0 0.0
0.03492267820314436 0.6090842899816946 0.0 0.0
0.03492267820314436 0.6731984257692414 0.0 0.0
0.03492267820314436 0.7373125615567881 0.0 0.0
0.03492267820314436 0.8014266973443349 0.0 0.0
0.03492267820314436 0.8655408331318818 -0.00011685384888840776 8.262814895674122e-5
0.03492267820314436 0.9296549689194286 -0.00011685384888840776 8.262814895674122e-5
0.03492267820314436 0.9937691047069753 -0.00011685384888840776 8.262814895674122e-5
0.03492267820314436 1.057883240494522 -5.842692444420388e-5 5.842692444420388e-5
0.03492267820314436 1.121997376282069 -0.00011685384888840736 8.262814895674094e-5
0.03492267820314436 1.186111512069616 -0.0002337076977768155 0.00011685384888840776
0.03492267820314436 1.2502256478571625 -0.0003505615466652233 0.00014311615212844514
0.03492267820314436 1.3143397836447095 -0.0002921346222210194 0.00013064657477348398
0.03492267820314436 1.378453919432256 -0.0002337076977768155 0.00011685384888840776
0.03492267820314436 1.442568055219803 -0.0002921346222210194 0.00013064657477348398
0.03492267820314436 1.5066821910073496 -0.000467415395553631 0.00016525629791348245
0.03492267820314436 1.5707963267948966 -0.0005258423199978331 0.00017528077333261102
0.03492267820314436 1.6349104625824435 -0.000467415395553631 0.00016525629791348245
0.03492267820314436 1.69902459836999 -0.0003505615466652233 0.00014311615212844514
0.03492267820314436 1.763138734157537 -0.0005258423199978349 0.00017528077333261161
0.03492267820314436 1.8272528699450836 -0.00011685384888840776 8.262814895674122e-5
0.03492267820314436 1.8913670057326306 -0.0006426961688862428 0.00019378018603586844
0.03492267820314436 1.9554811415201772 -0.0003505615466652233 0.00014311615212844514
0.03492267820314436 2.019595277307724 -0.000467415395553631 0.00016525629791348245
0.03492267820314436 2.0837094130952707 -0.00017528077333261104 0.00010119840166734876
0.03492267820314436 2.1478235488828177 -0.0005258423199978367 0.00017528077333261224
0.03492267820314436 2.2119376846703647 -0.0005258423199978331 0.00017528077333261102
0.03492267820314436 2.276051820457911 -0.0007011230933304442 0.0002023968033346975
0.03492267820314436 2.340165956245458 -0.000701123093330449 0.00020239680333469887
0.03492267820314436 2.404280092033005 -0.0006426961688862405 0.0001937801860358678
0.03492267820314436 2.4683942278205517 -0.000701123093330449 0.00020239680333469887
0.03492267820314436 2.5325083636080983 -0.00040898847110942577 0.00015458311194972365
0.03492267820314436 2.5966224993956453 -0.0005842692444420408 0.00018476215792225233
0.03492267820314436 2.6607366351831923 -0.0002921346222210184 0.00013064657477348352
0.03492267820314436 2.724850770970739 -0.0005842692444420368 0.00018476215792225109
0.03492267820314436 2.788964906758286 -0.00011685384888840816 8.262814895674151e-5
0.03492267820314436 2.8530790425458328 -0.00023370769777681473 0.00011685384888840736
0.03492267820314436 2.9171931783333793 0.0 0.0
0.03492267820314436 2.981307314120926 -0.00011685384888840736 8.262814895674094e-5
0.03492267820314436 3.045421449908473 -5.842692444420408e-5 5.842692444420408e-5
0.03492267820314436 3.10953558569602 -5.842692444420368e-5 5.842692444420368e-5
0.04230153617396588 0.0320570678937734 0.0 0.0
0.04230153617396588 0.09617120368132019 0.0 0.0
0.04230153617396588 0.16028533946886697 0.0 0.0
0.04230153617396588 0.2243994752564138 0.0 0.0
0.04230153617396588 0.28851361104396056 0.0 0.0
0.04230153617396588 0.3526277468315074 0.0 0.0
0.04230153617396588 0.4167418826190542 0.0 0.0
0.04230153617396588 0.48085601840660097 0.0 0.0
0.04230153617396588 0.5449701541941478 0.0 0.0
0.04230153617396588 0.6090842899816946 0.0 0.0
0.04230153617396588 0.6731984257692414 -4.823523836990377e-5 4.823523836990377e-5
0.04230153617396588 0.7373125615567881 0.0 0.0
0.04230153617396588 0.8014266973443349 -9.647047673980737e-5 6.821492828701688e-5
0.04230153617396588 0.8655408331318818 -0.00014470571510971132 8.354588357186913e-5
0.04230153617396588 0.9296549689194286 -4.823523836990377e-5 4.823523836990377e-5
0.04230153617396588 0.9937691047069753 -0.00014470571510971132 8.354588357186913e-5
0.04230153617396588 1.057883240494522 -0.0003858819069592302 0.00013642985657403404
0.04230153617396588 1.121997376282069 -0.00038588190695922883 0.00013642985657403355
0.04230153617396588 1.186111512069616 -9.647047673980755e-5 6.821492828701702e-5
0.04230153617396588 1.2502256478571625 -0.00043411714532913396 0.0001447057151097113
0.04230153617396588 1.3143397836447095 -0.0003376466685893264 0.00012761844515668595
0.04230153617396588 1.378453919432256 -0.00048235238369903773 0.0001525332167300433
0.04230153617396588 1.442568055219803 -0.00043411714532913396 0.0001447057151097113
0.04230153617396588 1.5066821910073496 -0.0005305876220689416 0.0001599781873463248
0.04230153617396588 1.5707963267948966 -0.0007717638139184577 0.00019294095347961441
0.04230153617396588 1.6349104625824435 -0.0006752933371786527 0.0001804797359495523
0.04230153617396588 1.69902459836999 -0.0008199990522883639 0.0001988789826759591
0.04230153617396588 1.763138734157537 -0.001012940005767979 0.00022104163099432239
0.04230153617396588 1.8272528699450836 -0.0007235285755485566 0.00018681427490698231
0.04230153617396588 1.8913670057326306 -0.00043411714532913396 0.00014470571510971132
0.04230153617396588 1.9554811415201772 -0.0005305876220689416 0.00015997818734632483
0.04230153617396588 2.019595277307724 -0.000868234290658268 0.00020464478486105104
0.04230153617396588 2.0837094130952707 -0.0006752933371786503 0.00018047973594955167
0.04230153617396588 2.1478235488828177 -0.0009647047673980787 0.00021571454381202266
0.04230153617396588 2.2119376846703647 -0.000819999052288361 0.00019887898267595842
0.04230153617396588 2.276051820457911 -0.0007235285755485539 0.00018681427490698164
0.04230153617396588 2.340165956245458 -0.0010129400057679826 0.00022104163099432314
0.04230153617396588 2.404280092033005 -0.0008682342906582648 0.00020464478486105034
0.04230153617396588 2.4683942278205517 -0.0004341171453291354 0.00014470571510971178
0.04230153617396588 2.5325083636080983 -0.0005788228604388432 0.00016709176714373766
0.04230153617396588 2.5966224993956453 -0.0009164695290281746 0.00021025252957200684
0.04230153617396588 2.6607366351831923 -0.0008199990522883614 0.0001988789826759584
0.04230153617396588 2.724850770970739 -0.0005788228604388432 0.00016709176714373763
0.04230153617396588 2.788964906758286 -0.00048235238369903936 0.00015253321673004382
0.04230153617396588 2.8530790425458328 -0.0002894114302194216 0.00011815172162778045
0.04230153617396588 2.9171931783333793 -0.0002894114302194236 0.00011815172162778127
0.04230153617396588 2.981307314120926 -9.647047673980721e-5 6.821492828701678e-5
0.04230153617396588 3.045421449908473 -4.8235238369903936e-5 4.8235238369903936e-5
0.04230153617396588 3.10953558569602 -4.8235238369903604e-5 4.8235238369903604e-5
0.05123948261551796 0.0320570678937734 0.0 0.0
0.05123948261551796 0.09617120368132019 0.0 0.0
0.05123948261551796 0.16028533946886697 0.0 0.0
0.05123948261551796 0.2243994752564138 0.0 0.0
0.05123948261551796 0.28851361104396056 0.0 0.0
0.05123948261551796 0.3526277468315074 0.0 0.0
0.05123948261551796 0.4167418826190542 0.0 0.0
0.05123948261551796 0.48085601840660097 0.0 0.0
0.05123948261551796 0.5449701541941478 0.0 0.0
0.05123948261551796 0.6090842899816946 0.0 0.0
0.05123948261551796 0.6731984257692414 0.0 0.0
0.05123948261551796 0.7373125615567881 0.0 0.0
0.05123948261551796 0.8014266973443349 -7.964267305643756e-5 5.631587419003014e-5
0.05123948261551796 0.8655408331318818 -7.96426730564377e-5 5.631587419003023e-5
0.05123948261551796 0.9296549689194286 -3.982133652821885e-5 3.982133652821885e-5
0.05123948261551796 0.9937691047069753 -0.00027874935569753193 0.00010535735332787928
0.05123948261551796 1.057883240494522 -0.00039821336528218847 0.00012592612290123352
0.05123948261551796 1.121997376282069 -0.00043803470181040587 0.0001320724319145752
0.05123948261551796 1.186111512069616 -0.0005973200479232828 0.0001542273731975127
0.05123948261551796 1.2502256478571625 -0.0006371413844515014 0.0001592853461128754
0.05123948261551796 1.3143397836447095 -0.0005973200479232826 0.0001542273731975127
0.05123948261551796 1.378453919432256 -0.0004380347018104074 0.00013207243191457567
0.05123948261551796 1.442568055219803 -0.0006769627209797205 0.0001641875766591132
0.05123948261551796 1.5066821910073496 -0.0009557120766772522 0.00019508391073957832
0.05123948261551796 1.5707963267948966 -0.0008362480670925927 0.00018248428891487223
0.05123948261551796 1.6349104625824435 -0.0009158907401490336 0.00019097642102247625
0.05123948261551796 1.69902459836999 -0.0007964267305643768 0.00017808643086398565
0.05123948261551796 1.763138734157537 -0.0013539254419594404 0.00023219629768449012
0.05123948261551796 1.8272528699450836 -0.000517677374866845 0.0001435778707100002
0.05123948261551796 1.8913670057326306 -0.0010751760862619088 0.00020691773427652048
0.05123948261551796 1.9554811415201772 -0.0011946400958465651 0.00021811044286509923
0.05123948261551796 2.019595277307724 -0.0013937467784876593 0.0002355862039706018
0.05123948261551796 2.0837094130952707 -0.0010353547497336864 0.0002030497720147324
0.05123948261551796 2.1478235488828177 -0.0013141041054312264 0.00022875616235522713
0.05123948261551796 2.2119376846703647 -0.0010751760862619051 0.00020691773427651978
0.05123948261551796 2.276051820457911 -0.0009557120766772487 0.00019508391073957764
0.05123948261551796 2.340165956245458 -0.0011548187593183503 0.0002144444600448246
0.05123948261551796 2.404280092033005 -0.0009557120766772487 0.00019508391073957767
0.05123948261551796 2.4683942278205517 -0.0008760694036208175 0.00018677862442919077
0.05123948261551796 2.5325083636080983 -0.000955712076677249 0.00019508391073957764
0.05123948261551796 2.5966224993956453 -0.0009158907401490367 0.0001909764210224769
0.05123948261551796 2.6607366351831923 -0.0009955334132054673 0.0001991066826410936
0.05123948261551796 2.724850770970739 -0.0009158907401490301 0.0001909764210224756
0.05123948261551796 2.788964906758286 -0.0007566053940361606 0.0001735771817232314
0.05123948261551796 2.8530790425458328 -0.0005574987113950619 0.00014899779797202052
0.05123948261551796 2.9171931783333793 -0.0005574987113950657 0.00014899779797202155
0.05123948261551796 2.981307314120926 -0.0003583920287539684 0.00011946400958465611
0.05123948261551796 3.045421449908473 -0.00011946400958465695 6.897257809217373e-5
0.05123948261551796 3.10953558569602 -3.9821336528218714e-5 3.9821336528218714e-5
0.06206593935285494 0.0320570678937734 0.0 0.0
0.06206593935285494 0.09617120368132019 0.0 0.0
0.06206593935285494 0.16028533946886697 0.0 0.0
0.06206593935285494 0.2243994752564138 0.0 0.0
0.06206593935285494 0.28851361104396056 0.0 0.0
0.06206593935285494 0.3526277468315074 0.0 0.0
0.06206593935285494 0.4167418826190542 0.0 0.0
0.06206593935285494 0.48085601840660097 0.0 0.0
0.06206593935285494 0.5449701541941478 0.0 0.0
0.06206593935285494 0.6090842899816946 -0.0001315004462698433 6.575022313492164e-5
0.06206593935285494 0.6731984257692414 -3.287511156746082e-5 3.287511156746082e-5
0.06206593935285494 0.7373125615567881 -9.862533470238247e-5 5.694136353933746e-5
0.06206593935285494 0.8014266973443349 -0.00026300089253968614 9.298485728646327e-5
0.06206593935285494 0.8655408331318818 -0.0002630008925396866 9.298485728646342e-5
0.06206593935285494 0.9296549689194286 -0.00039450133880952987 0.0001138827270786749
0.06206593935285494 0.9937691047069753 -0.000526001785079373 0.0001315004462698433
0.06206593935285494 1.057883240494522 -0.0006903773429166774 0.00015065268723800756
0.06206593935285494 1.121997376282069 -0.0007561275660515961 0.0001576634963876507
0.06206593935285494 1.186111512069616 -0.0005260017850793732 0.0001315004462698433
0.06206593935285494 1.2502256478571625 -0.0007561275660515988 0.00015766349638765125
0.06206593935285494 1.3143397836447095 -0.001052003570158746 0.0001859697145729269
0.06206593935285494 1.378453919432256 -0.0010848786817262068 0.0001888531379112057
0.06206593935285494 1.442568055219803 -0.0014136297974008147 0.00021557652308319393
0.06206593935285494 1.5066821910073496 -0.0013150044626984326 0.0002079204617706489
0.06206593935285494 1.5707963267948966 -0.0010520035701587424 0.00018596971457292624
0.06206593935285494 1.6349104625824435 -0.0014793800205357365 0.00022053295269819622
0.06206593935285494 1.69902459836999 -0.001413629797400815 0.00021557652308319399
0.06206593935285494 1.763138734157537 -0.0018081311362103448 0.00024380835266970408
0.06206593935285494 1.8272528699450836 -0.002202632475019875 0.00026909438559433147
0.06206593935285494 1.8913670057326306 -0.0018410062477778055 0.0002460148080748145
0.06206593935285494 1.9554811415201772 -0.00161088046680558 0.00023012578097222577
0.06206593935285494 2.019595277307724 -0.0015122551321031974 0.0002229698548825779
0.06206593935285494 2.0837094130952707 -0.0022355075865873276 0.00027109511489321094
0.06206593935285494 2.1478235488828177 -0.0020053818056151164 0.0002567628294651569
0.06206593935285494 2.2119376846703647 -0.0015122551321031929 0.0002229698548825771
0.06206593935285494 2.276051820457911 -0.0018081311362103383 0.00024380835266970326
0.06206593935285494 2.340165956245458 -0.0018081311362103507 0.00024380835266970494
0.06206593935285494 2.404280092033005 -0.0017095058015079566 0.00023706580088615783
0.06206593935285494 2.4683942278205517 -0.0017752560246428895 0.00024158174573204452
0.06206593935285494 2.5325083636080983 -0.0008218777891865175 0.00016437555783730358
0.06206593935285494 2.5966224993956453 -0.0012163791279960544 0.00019997149682192498
0.06206593935285494 2.6607366351831923 -0.0014465049089682708 0.00021806882002067953
0.06206593935285494 2.724850770970739 -0.0011177537932936636 0.00019169319408753573
0.06206593935285494 2.788964906758286 -0.0005917520082142967 0.00013947728592969563
0.06206593935285494 2.8530790425458328 -0.0008547529007539784 0.00016763083539402207
0.06206593935285494 2.9171931783333793 -0.0005917520082142967 0.00013947728592969563
0.06206593935285494 2.981307314120926 -0.00036162622724206787 0.00010903441001033974
0.06206593935285494 3.045421449908473 -0.0002958760041071484 9.86253347023828e-5
0.06206593935285494 3.10953558569602 -9.862533470238213e-5 5.694136353933727e-5
0.07517993217569353 0.0320570678937734 0.0 0.0
0.07517993217569353 0.09617120368132019 0.0 0.0
0.07517993217569353 0.16028533946886697 0.0 0.0
0.07517993217569353 0.2243994752564138 0.0 0.0
0.07517993217569353 0.28851361104396056 0.0 0.0
0.07517993217569353 0.3526277468315074 0.0 0.0
0.07517993217569353 0.4167418826190542 0.0 0.0
0.07517993217569353 0.48085601840660097 0.0 0.0
0.07517993217569353 0.5449701541941478 0.0 0.0
0.07517993217569353 0.6090842899816946 -5.428109926984081e-5 3.8382533383964586e-5
0.07517993217569353 0.6731984257692414 -0.00018998384744444284 7.180714477960425e-5
0.07517993217569353 0.7373125615567881 -0.00024426494671428363 8.142164890476122e-5
0.07517993217569353 0.8014266973443349 -0.0003528271452539646 9.78566433529808e-5
0.07517993217569353 0.8655408331318818 -0.00046138934379364696 0.00011190335288209566
0.07517993217569353 0.9296549689194286 -0.0005699515423333284 0.00012437362310472886
0.07517993217569353 0.9937691047069753 -0.0005699515423333284 0.00012437362310472883
0.07517993217569353 1.057883240494522 -0.0008413570386825322 0.00015111218504492924
0.07517993217569353 1.121997376282069 -0.0007327948401428482 0.0001410264327390808
0.07517993217569353 1.186111512069616 -0.0015470113291904627 0.00020490665622589703
0.07517993217569353 1.2502256478571625 -0.0008413570386825324 0.0001511121850449292
0.07517993217569353 1.3143397836447095 -0.0011941841839364976 0.00018003003948609646
0.07517993217569353 1.378453919432256 -0.001601292428460303 0.00020847051742308576
0.07517993217569353 1.442568055219803 -0.0018455573751745868 0.00022380670576419132
0.07517993217569353 1.5066821910073496 -0.0017098546269999847 0.00021542143433881278
0.07517993217569353 1.5707963267948966 -0.0020626817722539433 0.00023660582626153475
0.07517993217569353 1.6349104625824435 -0.0016827140773650645 0.00021370490153037168
0.07517993217569353 1.69902459836999 -0.002306946718968234 0.00025022350395451293
0.07517993217569353 1.763138734157537 -0.0024426494671428373 0.00025747786138559956
0.07517993217569353 1.8272528699450836 -0.0024155089175079167 0.00025604343316948483
0.07517993217569353 1.8913670057326306 -0.0021983845204285525 0.00024426494671428363
0.07517993217569353 1.9554811415201772 -0.0024426494671428364 0.0002574778613855996
0.07517993217569353 2.019595277307724 -0.0028768982613015634 0.0002794290608642402
0.07517993217569353 2.0837094130952707 -0.002225525070063466 0.0002457681298049383
0.07517993217569353 2.1478235488828177 -0.002388368367873003 0.00025460092347580224
0.07517993217569353 2.2119376846703647 -0.0026869144138571112 0.0002700450592291437
0.07517993217569353 2.276051820457911 -0.00257835221531743 0.0002645333556966483
0.07517993217569353 2.340165956245458 -0.0022526656196984016 0.00024726217475041227
0.07517993217569353 2.404280092033005 -0.0018726979248095013 0.0002254463372501415
0.07517993217569353 2.4683942278205517 -0.0017912762759047525 0.0002204908675570226
0.07517993217569353 2.5325083636080983 -0.002578352215317429 0.0002645333556966483
0.07517993217569353 2.5966224993956453 -0.0016555735277301498 0.00021197446899006624
0.07517993217569353 2.6607366351831923 -0.001492730229920617 0.00020127970314144075
0.07517993217569353 2.724850770970739 -0.0018455573751745807 0.00022380670576419058
0.07517993217569353 2.788964906758286 -0.0010856219853968196 0.0001716519075904003
0.07517993217569353 2.8530790425458328 -0.0010856219853968125 0.00017165190759039917
0.07517993217569353 2.9171931783333793 -0.000651373191238092 0.00013296099588847097
0.07517993217569353 2.981307314120926 -0.000678513740873008 0.00013570274817460156
0.07517993217569353 3.045421449908473 -0.000597092091968251 0.00012730046173790115
0.07517993217569353 3.10953558569602 -8.142164890476094e-5 4.700881091302693e-5
0.09106479755037977 0.0320570678937734 0.0 0.0
0.09106479755037977 0.09617120368132019 0.0 0.0
0.09106479755037977 0.16028533946886697 0.0 0.0
0.09106479755037977 0.2243994752564138 0.0 0.0
0.09106479755037977 0.28851361104396056 0.0 0.0
0.09106479755037977 0.3526277468315074 0.0 0.0
0.09106479755037977 0.4167418826190542 -2.2406294590788756e-5 2.2406294590788756e-5
0.09106479755037977 0.48085601840660097 -4.481258918157755e-5 3.16872856928204e-5
0.09106479755037977 0.5449701541941478 -6.721888377236621e-5 3.88088406406018e-5
0.09106479755037977 0.6090842899816946 -0.00022406294590788774 7.085492483160294e-5
0.09106479755037977 0.6731984257692414 -0.00022406294590788774 7.085492483160292e-5
0.09106479755037977 0.7373125615567881 -0.00029128182968025403 8.078704404024034e-5
0.09106479755037977 0.8014266973443349 -0.000425719597224986 9.766677382045012e-5
0.09106479755037977 0.8655408331318818 -0.0009410643728131285 0.00014520938525504072
0.09106479755037977 0.9296549689194286 -0.0007394077214960293 0.0001287143629535723
0.09106479755037977 0.9937691047069753 -0.0008290328998591845 0.00013629216917967362
0.09106479755037977 1.057883240494522 -0.0011203147295394383 0.00015843642846410203
0.09106479755037977 1.121997376282069 -0.001389190264628899 0.00017642734003529842
0.09106479755037977 1.186111512069616 -0.001523628032173636 0.00018476703855305548
0.09106479755037977 1.2502256478571625 -0.0018373161564446798 0.00020289762703815743
0.09106479755037977 1.3143397836447095 -0.001747690978081524 0.00019788703572634156
0.09106479755037977 1.378453919432256 -0.002240629459078877 0.00022406294590788774
0.09106479755037977 1.442568055219803 -0.0023078483428512434 0.0002273990541774276
0.09106479755037977 1.5066821910073496 -0.002352660932032821 0.00022959619751939943
0.09106479755037977 1.5707963267948966 -0.00291281829680253 0.0002554710645994902
0.09106479755037977 1.6349104625824435 -0.003002443475165696 0.00025937161177884166
0.09106479755037977 1.69902459836999 -0.002711161645485441 0.00024646924049867656
0.09106479755037977 1.763138734157537 -0.00291281829680254 0.000255471064599491
0.09106479755037977 1.8272528699450836 -0.0036970386074801458 0.0002878140652447682
0.09106479755037977 1.8913670057326306 -0.003136881242710429 0.00026511485288547947
0.09106479755037977 1.9554811415201772 -0.0036970386074801484 0.00028781406524476825
0.09106479755037977 2.019595277307724 -0.0035626008399354146 0.0002825326245391573
0.09106479755037977 2.0837094130952707 -0.003898695258797233 0.0002955593248204529
0.09106479755037977 2.1478235488828177 -0.0037194449020709498 0.0002886849116078107
0.09106479755037977 2.2119376846703647 -0.0034953819561630364 0.0002798545297420005
0.09106479755037977 2.276051820457911 -0.003719444902070922 0.00028868491160780865
0.09106479755037977 2.340165956245458 -0.0035401945453446384 0.00028164275579481136
0.09106479755037977 2.404280092033005 -0.003360944188618305 0.0002744199438695756
0.09106479755037977 2.4683942278205517 -0.003383350483209116 0.00027533315752134043
0.09106479755037977 2.5325083636080983 -0.0032489127156643616 0.0002698075154752643
0.09106479755037977 2.5966224993956453 -0.003450569366981483 0.00027805480348761994
0.09106479755037977 2.6607366351831923 -0.002442286110395968 0.00023392858325677843
0.09106479755037977 2.724850770970739 -0.002285442048260447 0.0002262924828700659
0.09106479755037977 2.788964906758286 -0.0019941602185802078 0.00021138056040880397
0.09106479755037977 2.8530790425458328 -0.001232346202493378 0.00016616952804562686
0.09106479755037977 2.9171931783333793 -0.0014115965592196972 0.00017784444986903715
0.09106479755037977 2.981307314120926 -0.001008283256585491 0.0001503059934866681
0.09106479755037977 3.045421449908473 -0.0006273762485420878 0.0001185629665793581
0.09106479755037977 3.10953558569602 -0.0003585007134526191 8.962517836315478e-5
0.11030599673210134 0.0320570678937734 0.0 0.0
0.11030599673210134 0.09617120368132019 0.0 0.0
0.11030599673210134 0.16028533946886697 0.0 0.0
0.11030599673210134 0.2243994752564138 0.0 0.0
0.11030599673210134 0.28851361104396056 0.0 0.0
0.11030599673210134 0.3526277468315074 -5.5493574453252435e-5 3.2039230148879835e-5
0.11030599673210134 0.4167418826190542 -5.549357445325239e-5 3.203923014887981e-5
0.11030599673210134 0.48085601840660097 -3.699571630216829e-5 2.61599218721169e-5
0.11030599673210134 0.5449701541941478 -9.248929075542057e-5 4.136246826397265e-5
0.11030599673210134 0.6090842899816946 -0.0002774678722662621 7.164189655965601e-5
0.11030599673210134 0.6731984257692414 -0.0003699571630216828 8.272493652794546e-5
0.11030599673210134 0.7373125615567881 -0.0006844207515901132 0.00011251807845218615
0.11030599673210134 0.8014266973443349 -0.0006474250352879438 0.00010943480463827319
0.11030599673210134 0.8655408331318818 -0.0006844207515901132 0.00011251807845218615
0.11030599673210134 0.9296549689194286 -0.000980386482007459 0.00013466644005621591
0.11030599673210134 0.9937691047069753 -0.0015723179428421524 0.00017054182558861786
0.11030599673210134 1.057883240494522 -0.001757296524352993 0.00018029481921806532
0.11030599673210134 1.121997376282069 -0.0021087558292235855 0.0001975030789741
0.11030599673210134 1.186111512069616 -0.0023122322688855176 0.00020681234131986358
0.11030599673210134 1.2502256478571625 -0.002441717275943108 0.00021252420995135395
0.11030599673210134 1.3143397836447095 -0.0027746787226626216 0.00022655156902269408
0.11030599673210134 1.378453919432256 -0.0028856658715691267 0.0002310381742563559
0.11030599673210134 1.442568055219803 -0.0033851080416483987 0.0002502343868865874
0.11030599673210134 1.5066821910073496 -0.003810558779123334 0.00026549421043139867
0.11030599673210134 1.5707963267948966 -0.003718069488367901 0.00026225240130779205
0.11030599673210134 1.6349104625824435 -0.004032533076936344 0.00027311760259405356
0.11030599673210134 1.69902459836999 -0.004624464537771036 0.00029247681796068476
0.11030599673210134 1.763138734157537 -0.004642962395922121 0.0002930611878099609
0.11030599673210134 1.8272528699450836 -0.004864936693735131 0.0002999848477418763
0.11030599673210134 1.8913670057326306 -0.0046614602540732035 0.00029364439473070615
0.11030599673210134 1.9554811415201772 -0.005327383147512233 0.00031391906246540276
0.11030599673210134 2.019595277307724 -0.004531975247015616 0.000289537277847809
0.11030599673210134 2.0837094130952707 -0.00553085958717414 0.000319857868587144
0.11030599673210134 2.1478235488828177 -0.006011803899102368 0.0003334748802499681
0.11030599673210134 2.2119376846703647 -0.004587468821468853 0.00029130456146797925
0.11030599673210134 2.276051820457911 -0.0050129195589437864 0.0003045131769302227
0.11030599673210134 2.340165956245458 -0.005456868154569842 0.00031771114722716544
0.11030599673210134 2.404280092033005 -0.005086910991548123 0.0003067522745618158
0.11030599673210134 2.4683942278205517 -0.004901932410037317 0.0003011233142536005
0.11030599673210134 2.5325083636080983 -0.004217511658447171 0.00027931153289561665
0.11030599673210134 2.5966224993956453 -0.003958541644332021 0.0002706003359606439
0.11030599673210134 2.6607366351831923 -0.0034775973324038074 0.00025362985266209106
0.11030599673210134 2.724850770970739 -0.003348112325346218 0.00024886322924078325
0.11030599673210134 2.788964906758286 -0.0027561808645115474 0.0002257951342931624
0.11030599673210134 2.8530790425458328 -0.002349227985187678 0.0002084602744758788
0.11030599673210134 2.9171931783333793 -0.0019237772477127587 0.00018864187934409946
0.11030599673210134 2.981307314120926 -0.0012763522124248016 0.00015365474993066865
0.11030599673210134 3.045421449908473 -0.0007029186097411997 0.00011402845581147735
0.11030599673210134 3.10953558569602 -0.00024047215596409305 6.669497604999316e-5
0.13361269384397378 0.0320570678937734 0.0 0.0
0.13361269384397378 0.09617120368132019 0.0 0.0
0.13361269384397378 0.16028533946886697 0.0 0.0
0.13361269384397378 0.2243994752564138 0.0 0.0
0.13361269384397378 0.28851361104396056 0.0 0.0
0.13361269384397378 0.3526277468315074 -1.5271188852363587e-5 1.5271188852363587e-5
0.13361269384397378 0.4167418826190542 -0.00012216951081890856 4.3193444777146765e-5
0.13361269384397378 0.48085601840660097 -9.162713311418151e-5 3.740662045396941e-5
0.13361269384397378 0.5449701541941478 -0.0002137966439330898 5.713955657426598e-5
0.13361269384397378 0.6090842899816946 -0.0005650339875374525 9.289101534426511e-5
0.13361269384397378 0.6731984257692414 -0.00041232209901381675 7.935142495281956e-5
0.13361269384397378 0.7373125615567881 -0.0008093730091752695 0.00011117593298516258
0.13361269384397378 0.8014266973443349 -0.0009010001422894494 0.00011730022731823087
0.13361269384397378 0.8655408331318818 -0.0013591358078603592 0.0001440681074972712
0.13361269384397378 0.9296549689194286 -0.0015118476963839951 0.0001519464105778443
0.13361269384397378 0.9937691047069753 -0.0017561867180218127 0.0001637652558723116
0.13361269384397378 1.057883240494522 -0.0024433902163781738 0.00019316695740816703
0.13361269384397378 1.121997376282069 -0.002519746160639983 0.00019616197256132779
0.13361269384397378 1.186111512069616 -0.0028709835042443543 0.00020938799221859912
0.13361269384397378 1.2502256478571625 -0.0031153225258821722 0.00021811620441583197
0.13361269384397378 1.3143397836447095 -0.0035276446248959877 0.0002321019760166034
0.13361269384397378 1.378453919432256 -0.004107949801285805 0.000250466119887431
0.13361269384397378 1.442568055219803 -0.004566085466856713 0.0002640635406117278
0.13361269384397378 1.5066821910073496 -0.004840966866199257 0.00027189578746601343
0.13361269384397378 1.5707963267948966 -0.005176933020951236 0.0002811724058989132
0.13361269384397378 1.6349104625824435 -0.005589255119965073 0.00029215504527737787
0.13361269384397378 1.69902459836999 -0.005909950085864709 0.0003004196462771407
0.13361269384397378 1.763138734157537 -0.006490255262254524 0.00031482362333525
0.13361269384397378 1.8272528699450836 -0.006368085751435614 0.0003118465009234815
0.13361269384397378 1.8913670057326306 -0.007055289249791974 0.0003282417623362754
0.13361269384397378 1.9554811415201772 -0.006872034983563612 0.00032395083582860103
0.13361269384397378 2.019595277307724 -0.006917848550120702 0.0003250288781953734
0.13361269384397378 2.0837094130952707 -0.007360713026839222 0.00033527129122684233
0.13361269384397378 2.1478235488828177 -0.006627695961925818 0.00031813958680210967
0.13361269384397378 2.2119376846703647 -0.006841492605858861 0.0003232301434212462
0.13361269384397378 2.276051820457911 -0.007574509670772312 0.0003401055242809471
0.13361269384397378 2.340165956245458 -0.006688780717335272 0.00031960230525838714
0.13361269384397378 2.404280092033005 -0.0067804078504494075 0.0003217839162858535
0.13361269384397378 2.4683942278205517 -0.00645971288454982 0.00031408198832789974
0.13361269384397378 2.5325083636080983 -0.006276458618321413 0.0003095948721869129
0.13361269384397378 2.5966224993956453 -0.005451814420293819 0.0002885406168988108
0.13361269384397378 2.6607366351831923 -0.0051922042098036 0.00028158680908016225
0.13361269384397378 2.724850770970739 -0.004291204067514153 0.00025599177275654615
0.13361269384397378 2.788964906758286 -0.003909424346205092 0.00024433902163781816
0.13361269384397378 2.8530790425458328 -0.003145864903586889 0.00021918279368303014
0.13361269384397378 2.9171931783333793 -0.0021379664393309096 0.0001806911432667295
0.13361269384397378 2.981307314120926 -0.0020921528727738036 0.000178744682796842
0.13361269384397378 3.045421449908473 -0.0010537120308130906 0.00012685202173617227
0.13361269384397378 3.10953558569602 -0.0003359661547519977 7.162822486436579e-5
0.16184389321644252 0.0320570678937734 0.0 0.0
0.16184389321644252 0.09617120368132019 0.0 0.0
0.16184389321644252 0.16028533946886697 0.0 0.0
0.16184389321644252 0.2243994752564138 -1.260736281248247e-5 1.260736281248247e-5
0.16184389321644252 0.28851361104396056 0.0 0.0
0.16184389321644252 0.3526277468315074 -2.5214725624964953e-5 1.7829503475170925e-5
0.16184389321644252 0.4167418826190542 -8.825153968737726e-5 3.335594669019245e-5
0.16184389321644252 0.48085601840660097 -0.00023953989343716698 5.495422044416384e-5
0.16184389321644252 0.5449701541941478 -0.0003782208843744735 6.905337003048415e-5
0.16184389321644252 0.6090842899816946 -0.0006177607778116412 8.825153968737734e-5
0.16184389321644252 0.6731984257692414 -0.0008573006712488081 0.00010396297707269877
0.16184389321644252 0.7373125615567881 -0.0011472700159359053 0.00012026657613313232
0.16184389321644252 0.8014266973443349 -0.0014120246349980353 0.00013342378676076965
0.16184389321644252 0.8655408331318818 -0.001979355961559749 0.00015796980326136342
0.16184389321644252 0.9296549689194286 -0.0019793559615597493 0.00015796980326136342
0.16184389321644252 0.9937691047069753 -0.0026601535534338024 0.00018313252301285654
0.16184389321644252 1.057883240494522 -0.0032653069684329614 0.00020289630268972768
0.16184389321644252 1.121997376282069 -0.0034165953221827394 0.00020754338536842868
0.16184389321644252 1.186111512069616 -0.003845245657807156 0.00022017812586880116
0.16184389321644252 1.2502256478571625 -0.004475613798431278 0.0002375409164025767
0.16184389321644252 1.3143397836447095 -0.004601687426556102 0.00024086332833420616
0.16184389321644252 1.378453919432256 -0.005421166009367464 0.00026143183958116773
0.16184389321644252 1.442568055219803 -0.005685920628429596 0.0002677395456139984
0.16184389321644252 1.5066821910073496 -0.007060123174990184 0.00029834465701251793
0.16184389321644252 1.5707963267948966 -0.007072730537802642 0.0002986109173573564
0.16184389321644252 1.6349104625824435 -0.007488773510614588 0.00030726809900936063
0.16184389321644252 1.69902459836999 -0.008358681544675879 0.0003246242918632713
0.16184389321644252 1.763138734157537 -0.008434325721550773 0.0003260898717382122
0.16184389321644252 1.8272528699450836 -0.00934205584404951 0.0003431889966773475
0.16184389321644252 1.8913670057326306 -0.009127730676237308 0.0003392294390083942
0.16184389321644252 1.9554811415201772 -0.009846350356548808 0.00035233011696962147
0.16184389321644252 2.019595277307724 -0.009795920905298877 0.00035142670492648226
0.16184389321644252 2.0837094130952707 -0.00977070617967388 0.00035097412688304085
0.16184389321644252 2.1478235488828177 -0.009707669365611536 0.00034984012027765873
0.16184389321644252 2.2119376846703647 -0.009543773649049197 0.00034687435332375426
0.16184389321644252 2.276051820457911 -0.009480736834986783 0.00034572689945728093
0.16184389321644252 2.340165956245458 -0.00948073683498685 0.00034618633740013155
0.16184389321644252 2.404280092033005 -0.008661258252175423 0.00033044761339398886
0.16184389321644252 2.4683942278205517 -0.008270430004988527 0.0003229060415788656
0.16184389321644252 2.5325083636080983 -0.008308252093425918 0.00032364355158010996
0.16184389321644252 2.5966224993956453 -0.007425736696552203 0.0003059721501761215
0.16184389321644252 2.6607366351831923 -0.006896227458427891 0.00029486139388838956
0.16184389321644252 2.724850770970739 -0.005660705902804612 0.00026833254644146486
0.16184389321644252 2.788964906758286 -0.005458988097804931 0.00026234222599126237
0.16184389321644252 2.8530790425458328 -0.004236073904994096 0.00023109677760788834
0.16184389321644252 2.9171931783333793 -0.003164448065933114 0.00019973819081106484
0.16184389321644252 2.981307314120926 -0.0023953989343716625 0.00017378050364254713
0.16184389321644252 3.045421449908473 -0.0016893866168726577 0.00014594077569160028
0.16184389321644252 3.10953558569602 -0.00042865033562440255 7.351292608044662e-5
0.1960400993190261 0.0320570678937734 0.0 0.0
0.1960400993190261 0.09617120368132019 0.0 0.0
0.1960400993190261 0.16028533946886697 0.0 0.0
0.1960400993190261 0.2243994752564138 0.0 0.0
0.1960400993190261 0.28851361104396056 -5.204100303591135e-5 2.327344408111414e-5
0.1960400993190261 0.3526277468315074 -8.326560485745824e-5 2.943883691715412e-5
0.1960400993190261 0.4167418826190542 -0.0001665312097149163 4.163280242872908e-5
0.1960400993190261 0.48085601840660097 -0.00042673622489447337 6.664500157591215e-5
0.1960400993190261 0.5449701541941478 -0.00044755262610883707 6.825113563020044e-5
0.1960400993190261 0.6090842899816946 -0.000863880650396129 9.482322031014351e-5
0.1960400993190261 0.6731984257692414 -0.0010928610637541394 0.0001066523191840276
0.1960400993190261 0.7373125615567881 -0.0012177594710403269 0.00011258190292353338
0.1960400993190261 0.8014266973443349 -0.0017173531001850731 0.00013369575752465975
0.1960400993190261 0.8655408331318818 -0.002258579531758555 0.00015332236905885212
0.1960400993190261 0.9296549689194286 -0.0030496027779044078 0.00017815969657767556
0.1960400993190261 0.9937691047069753 -0.0032889913918696004 0.00018502022106211652
0.1960400993190261 1.057883240494522 -0.004152872042265729 0.0002079036442967282
0.1960400993190261 1.121997376282069 -0.004829405081732559 0.00022419950246157518
0.1960400993190261 1.186111512069616 -0.005433080716949148 0.0002377994827938456
0.1960400993190261 1.2502256478571625 -0.0058598169418436225 0.0002469618396677386
0.1960400993190261 1.3143397836447095 -0.006505125379488921 0.000260205015179557
0.1960400993190261 1.378453919432256 -0.007868599659029798 0.0002865564953522202
0.1960400993190261 1.442568055219803 -0.008357785087567364 0.0002949398308521888
0.1960400993190261 1.5066821910073496 -0.00870125570760438 0.00030093922133735953
0.1960400993190261 1.5707963267948966 -0.009565136358000477 0.00031552473444901525
0.1960400993190261 1.6349104625824435 -0.010085546388359621 0.0003239944290309477
0.1960400993190261 1.69902459836999 -0.010095954588966803 0.0003241615657090907
0.1960400993190261 1.763138734157537 -0.01112636644907785 0.0003403020041536998
0.1960400993190261 1.8272528699450836 -0.011199223853328125 0.0003420483753355621
0.1960400993190261 1.8913670057326306 -0.012146370108581711 0.00035586306076770553
0.1960400993190261 1.9554811415201772 -0.012385758722546903 0.0003590452080956186
0.1960400993190261 2.019595277307724 -0.012385758722546904 0.0003596481391804265
0.1960400993190261 2.0837094130952707 -0.012021471701295482 0.00035403184933054625
0.1960400993190261 2.1478235488828177 -0.01284371954926297 0.0003662148715858434
0.1960400993190261 2.2119376846703647 -0.012677188339547962 0.0003635428181835059
0.1960400993190261 2.276051820457911 -0.012469024327404321 0.0003605506453401778
0.1960400993190261 2.340165956245458 -0.012333717719511035 0.00035949750120976495
0.1960400993190261 2.404280092033005 -0.011001468041791623 0.0003396647339237716
0.1960400993190261 2.4683942278205517 -0.011563510874579543 0.00034692267280470187
0.1960400993190261 2.5325083636080983 -0.010959835239362897 0.00033902626581430105
0.1960400993190261 2.5966224993956453 -0.00995023978046629 0.00032248630092482426
0.1960400993190261 2.6607366351831923 -0.008534724497889435 0.0002987715636746299
0.1960400993190261 2.724850770970739 -0.008305744084531424 0.0002947561249291315
0.1960400993190261 2.788964906758286 -0.006359410570988392 0.0002581149812114757
0.1960400993190261 2.8530790425458328 -0.005443488917556313 0.0002380271510918438
0.1960400993190261 2.9171931783333793 -0.004204913045301655 0.00020971943112410024
0.1960400993190261 2.981307314120926 -0.002862255166975118 0.00017322698186650838
0.1960400993190261 3.045421449908473 -0.0017589859026138114 0.00013530660789337008
0.1960400993190261 3.10953558569602 -0.0007389822431099391 8.77010571853827e-5
0.2374616661600994 0.0320570678937734 0.0 0.0
0.2374616661600994 0.09617120368132019 0.0 0.0
0.2374616661600994 0.16028533946886697 0.0 0.0
0.2374616661600994 0.2243994752564138 -1.7185297431448752e-5 1.2151840350485168e-5
0.2374616661600994 0.28851361104396056 -7.733383844151935e-5 2.577794614717311e-5
0.2374616661600994 0.3526277468315074 -0.00018044562303021197 3.9376463159972056e-5
0.2374616661600994 0.4167418826190542 -0.00033511329991325054 5.366107403063928e-5
0.2374616661600994 0.48085601840660097 -0.0004897809767962895 6.487307516416089e-5
0.2374616661600994 0.5449701541941478 -0.0009108207638667827 8.8466733108525e-5
0.2374616661600994 0.6090842899816946 -0.000988154602308304 9.214589179372881e-5
0.2374616661600994 0.6731984257692414 -0.001460750281673144 0.00011203443234922365
0.2374616661600994 0.7373125615567881 -0.0016497885534190809 0.0001190632331778087
0.2374616661600994 0.8014266973443349 -0.0026637211018745526 0.00015128919229432836
0.2374616661600994 0.8655408331318818 -0.0034370594862897516 0.0001718529743144876
0.2374616661600994 0.9296549689194286 -0.003376910945279681 0.00017034262384110752
0.2374616661600994 0.9937691047069753 -0.004373658196303708 0.0001942394803004532
0.2374616661600994 1.057883240494522 -0.005525073124210773 0.00021788761434517805
0.2374616661600994 1.121997376282069 -0.0065218203752347775 0.00023672708225179066
0.2374616661600994 1.186111512069616 -0.006891304270010949 0.00024334041338293063
0.2374616661600994 1.2502256478571625 -0.007724791195436213 0.00025763621085690577
0.2374616661600994 1.3143397836447095 -0.008455166336272784 0.00026954085805422974
0.2374616661600994 1.378453919432256 -0.00988154602308303 0.00029164416841164425
0.2374616661600994 1.442568055219803 -0.010972812409980026 0.0003070594770765096
0.2374616661600994 1.5066821910073496 -0.01162585371237508 0.0003160646721334723
0.2374616661600994 1.5707963267948966 -0.012115634689171324 0.00032265367323508574
0.2374616661600994 1.6349104625824435 -0.013232679022215536 0.0003376375228757028
0.2374616661600994 1.69902459836999 -0.013232679022215536 0.0003380745942857109
0.2374616661600994 1.763138734157537 -0.015260544119126487 0.00036374418568232395
0.2374616661600994 1.8272528699450836 -0.015320692660136557 0.00036425128781852797
0.2374616661600994 1.8913670057326306 -0.015784695690785677 0.0003696836698081963
0.2374616661600994 1.9554811415201772 -0.016136994288130375 0.0003737555267991108
0.2374616661600994 2.019595277307724 -0.016523663480337968 0.0003777834987170645
0.2374616661600994 2.0837094130952707 -0.015870622177942866 0.00037107908360641976
0.2374616661600994 2.1478235488828177 -0.016592404670063822 0.0003791491032169706
0.2374616661600994 2.2119376846703647 -0.015922178070237207 0.0003724692696820855
0.2374616661600994 2.276051820457911 -0.016085438395835972 0.00037395301982573107
0.2374616661600994 2.340165956245458 -0.015466767688303922 0.0003661718712634027
0.2374616661600994 2.404280092033005 -0.015526916229313887 0.0003670781140467336
0.2374616661600994 2.4683942278205517 -0.014641873411594382 0.0003580155727735803
0.2374616661600994 2.5325083636080983 -0.013576384970844459 0.00034434979424221223
0.2374616661600994 2.5966224993956453 -0.012012522904582715 0.0003244791682732874
0.2374616661600994 2.6607366351831923 -0.01113607273557875 0.00031147610840113706
0.2374616661600994 2.724850770970739 -0.010732218245939704 0.000304645450029148
0.2374616661600994 2.788964906758286 -0.008944947313069104 0.0002798883032227368
0.2374616661600994 2.8530790425458328 -0.007020194000746792 0.0002474026360168275
0.2374616661600994 2.9171931783333793 -0.005928927613849839 0.0002273401160514533
0.2374616661600994 2.981307314120926 -0.0042705464117150016 0.0001934777539139385
0.2374616661600994 3.045421449908473 -0.00239734899168711 0.00014403903970266923
0.2374616661600994 3.10953558569602 -0.0007303751408365695 7.922030684052127e-5
0.2876352495810938 0.0320570678937734 0.0 0.0
0.2876352495810938 0.09617120368132019 0.0 0.0
0.2876352495810938 0.16028533946886697 0.0 0.0
0.2876352495810938 0.2243994752564138 -4.256275300894433e-5 1.7376171153337164e-5
0.2876352495810938 0.28851361104396056 -7.803171384973125e-5 2.3527446962539764e-5
0.2876352495810938 0.3526277468315074 -0.00016315721986762002 3.40206320998781e-5
0.2876352495810938 0.4167418826190542 -0.00042562753008944297 5.494827785746032e-5
0.2876352495810938 0.48085601840660097 -0.0005391282047799616 6.265067606459541e-5
0.2876352495810938 0.5449701541941478 -0.0008654426445152003 7.835349547819382e-5
0.2876352495810938 0.6090842899816946 -0.0012839763824364881 9.596304174252208e-5
0.2876352495810938 0.6731984257692414 -0.0016173846143398855 0.00010758268487425178
0.2876352495810938 0.7373125615567881 -0.002553765180536661 0.00013496860083609828
0.2876352495810938 0.8014266973443349 -0.002972298918457942 0.00014624227197746097
0.2876352495810938 0.8655408331318818 -0.0036745843431055273 0.00016145196695722163
0.2876352495810938 0.9296549689194286 -0.0047031842074883486 0.00018265653915609594
0.2876352495810938 0.9937691047069753 -0.0056892213188622235 0.00020089338872809868
0.2876352495810938 1.057883240494522 -0.006341850198332704 0.00021234031892980194
0.2876352495810938 1.121997376282069 -0.007753514839795998 0.00023516750236839037
0.2876352495810938 1.186111512069616 -0.009023303637896196 0.0002537952241000888
0.2876352495810938 1.2502256478571625 -0.010087372463119802 0.00026787872503329917
0.2876352495810938 1.3143397836447095 -0.010995377860643946 0.000279822902346676
0.2876352495810938 1.378453919432256 -0.012477980423788842 0.0002983612218066294
0.2876352495810938 1.442568055219803 -0.012903607953878283 0.0003042070853722764
0.2876352495810938 1.5066821910073496 -0.014896963553130513 0.00032723840885144216
0.2876352495810938 1.5707963267948966 -0.015641811730786985 0.00033596427380005615
0.2876352495810938 1.6349104625824435 -0.016386659908443568 0.00034300520778244155
0.2876352495810938 1.69902459836999 -0.017252102552958767 0.00035412165030385763
0.2876352495810938 1.763138734157537 -0.018784361661280773 0.0003676473709344047
0.2876352495810938 1.8272528699450836 -0.019344771242565208 0.00037409246002941004
0.2876352495810938 1.8913670057326306 -0.02065712279367433 0.00038685564866573026
0.2876352495810938 1.9554811415201772 -0.02055071591115197 0.0003874405630422659
0.2876352495810938 2.019595277307724 -0.020373371106948042 0.00038463794500222216
0.2876352495810938 2.0837094130952707 -0.020330808353939026 0.00038542212103540664
0.2876352495810938 2.1478235488828177 -0.0205081531581431 0.0003865303137762404
0.2876352495810938 2.2119376846703647 -0.019969024953362995 0.00038168293622574493
0.2876352495810938 2.276051820457911 -0.01962852292929144 0.00037837252733206655
0.2876352495810938 2.340165956245458 -0.019543397423273687 0.00037837252733206915
0.2876352495810938 2.404280092033005 -0.01906101955583885 0.00037193395684779096
0.2876352495810938 2.4683942278205517 -0.017181164631277262 0.0003556813528076482
0.2876352495810938 2.5325083636080983 -0.016954163281896098 0.00035383732938262276
0.2876352495810938 2.5966224993956453 -0.015230371785033961 0.0003337099588718477
0.2876352495810938 2.6607366351831923 -0.013882551273083956 0.0003179570279706782
0.2876352495810938 2.724850770970739 -0.012307729411753022 0.00029920333813511203
0.2876352495810938 2.788964906758286 -0.010789657887767423 0.00027991280528950955
0.2876352495810938 2.8530790425458328 -0.009150991896923002 0.00025831535493068224
0.2876352495810938 2.9171931783333793 -0.0073704500627155495 0.0002308481723496792
0.2876352495810938 2.981307314120926 -0.0055260640989945875 0.0002002661833611297
0.2876352495810938 3.045421449908473 -0.003270238189520568 0.000154279787090631
0.2876352495810938 3.10953558569602 -0.0008725364366833563 8.056999109424298e-5
0.3484100745161867 0.0320570678937734 0.0 0.0
0.3484100745161867 0.09617120368132019 0.0 8.282183747254674e-6
0.3484100745161867 0.16028533946886697 -1.1712776581433583e-5 1.1712776581433583e-5
0.3484100745161867 0.2243994752564138 -4.685110632573433e-5 1.851952586100539e-5
0.3484100745161867 0.28851361104396056 -0.00015226609555863652 2.9861838173541208e-5
0.3484100745161867 0.3526277468315074 -0.0003865216271873083 4.8293015014511607e-5
0.3484100745161867 0.4167418826190542 -0.0004567982866759095 5.172222092397317e-5
0.3484100745161867 0.48085601840660097 -0.000825750748991068 6.954075795849447e-5
0.3484100745161867 0.5449701541941478 -0.0012239851527598075 8.54711732216208e-5
0.3484100745161867 0.6090842899816946 -0.0016749270511450035 0.00010007400697983605
0.3484100745161867 0.6731984257692414 -0.0021961456090187972 0.00011461177818993975
0.3484100745161867 0.7373125615567881 -0.0030394655228820158 0.00013393087557949518
0.3484100745161867 0.8014266973443349 -0.003660242681697989 0.0001475763369256547
0.3484100745161867 0.8655408331318818 -0.0049076533876206705 0.0001699362026450071
0.3484100745161867 0.9296549689194286 -0.00600279799798471 0.00018822617824688752
0.3484100745161867 0.9937691047069753 -0.006851974300138644 0.00020100298587363713
0.3484100745161867 1.057883240494522 -0.008034964734863436 0.00021802760229599298
0.3484100745161867 1.121997376282069 -0.009639615126519806 0.0002386073995653318
0.3484100745161867 1.186111512069616 -0.010787467231500326 0.0002533860992544757
0.3484100745161867 1.2502256478571625 -0.012310128187086688 0.00027002967500546436
0.3484100745161867 1.3143397836447095 -0.013370134467706431 0.0002825062467091609
0.3484100745161867 1.378453919432256 -0.015173902061247212 0.00030119149337556043
0.3484100745161867 1.442568055219803 -0.01584153032638893 0.0003091707133333522
0.3484100745161867 1.5066821910073496 -0.017739000132581187 0.0003261224878782667
0.3484100745161867 1.5707963267948966 -0.01858232004644435 0.0003352494579425281
0.3484100745161867 1.6349104625824435 -0.02031581098049659 0.0003503569305178312
0.3484100745161867 1.69902459836999 -0.02168034945223361 0.00036328494065569083
0.3484100745161867 1.763138734157537 -0.021779908053175798 0.00036605940481306557
0.3484100745161867 1.8272528699450836 -0.02272864295627193 0.00037357147619911004
0.3484100745161867 1.8913670057326306 -0.024134176146043965 0.0003849656651574484
0.3484100745161867 1.9554811415201772 -0.024081468651427525 0.0003854553585981712
0.3484100745161867 2.019595277307724 -0.02442699556057982 0.00039045028690316077
0.3484100745161867 2.0837094130952707 -0.025094623825721443 0.0003938611616801888
0.3484100745161867 2.1478235488828177 -0.025311310192478138 0.00039719957896952336
0.3484100745161867 2.2119376846703647 -0.024649538315626964 0.00039018667691233347
0.3484100745161867 2.276051820457911 -0.023806218401763737 0.00038576665804437437
0.3484100745161867 2.340165956245458 -0.024116606981171906 0.00038652162718730916
0.3484100745161867 2.404280092033005 -0.0221547169037816 0.00037015895075969676
0.3484100745161867 2.4683942278205517 -0.02129382782504638 0.0003650743005088857
0.3484100745161867 2.5325083636080983 -0.020386087639985125 0.00035589305853922325
0.3484100745161867 2.5966224993956453 -0.018277787855327195 0.00033718762704998975
0.3484100745161867 2.6607366351831923 -0.01625147750673905 0.00031802938537270353
0.3484100745161867 2.724850770970739 -0.015203184002700744 0.00030677637910887546
0.3484100745161867 2.788964906758286 -0.013375990855997192 0.00028678369301674846
0.3484100745161867 2.8530790425458328 -0.010693765018848821 0.0002574147476818242
0.3484100745161867 2.9171931783333793 -0.008503475798120809 0.00022922355637988034
0.3484100745161867 2.981307314120926 -0.006348324907136979 0.0001980810255438955
0.3484100745161867 3.045421449908473 -0.003695381011442308 0.0001501110104697546
0.3484100745161867 3.10953558569602 -0.0012708362590855397 8.90093959112738e-5
0.4220260910342669 0.0320570678937734 -4.8348306517349554e-6 4.8348306517349554e-6
0.4220260910342669 0.09617120368132019 -1.9339322606939822e-5 9.669661303469911e-6
0.4220260910342669 0.16028533946886697 -1.4504491955204867e-5 1.0811009996978972e-5
0.4220260910342669 0.2243994752564138 -7.735729042775929e-5 2.0512449238382177e-5
0.4220260910342669 0.28851361104396056 -0.00012570559694510873 2.8191664949990068e-5
0.4220260910342669 0.3526277468315074 -0.0004109606053974713 4.612134490902217e-5
0.4220260910342669 0.4167418826190542 -0.0006865459525463635 5.999867052166404e-5
0.4220260910342669 0.48085601840660097 -0.0009476268077400516 7.072747493177283e-5
0.4220260910342669 0.5449701541941478 -0.001431109872913545 8.540013629063015e-5
0.4220260910342669 0.6090842899816946 -0.00214666480937032 0.00010392074573010731
0.4220260910342669 0.6731984257692414 -0.002799366947354539 0.00011813223817519354
0.4220260910342669 0.7373125615567881 -0.003394051117517938 0.00013062993081448753
0.4220260910342669 0.8014266973443349 -0.004568914965889524 0.00014925459732182753
0.4220260910342669 0.8655408331318818 -0.005526211434933052 0.0001661522457144618
0.4220260910342669 0.9296549689194286 -0.006589874178314744 0.00018174076328644783
0.4220260910342669 0.9937691047069753 -0.008011314389924817 0.00019905180404977544
0.4220260910342669 1.057883240494522 -0.009220022052858556 0.00021333604648083047
0.4220260910342669 1.121997376282069 -0.010684975740334212 0.00023055603617774405
0.4220260910342669 1.186111512069616 -0.012541550710600478 0.00025141119389021757
0.4220260910342669 1.2502256478571625 -0.013498847179644002 0.0002609913059352845
0.4220260910342669 1.3143397836447095 -0.015582659190541782 0.0002812940871290854
0.4220260910342669 1.378453919432256 -0.017545600435146195 0.0003005771871261095
0.4220260910342669 1.442568055219803 -0.018647941823741774 0.0003129969439517514
0.4220260910342669 1.5066821910073496 -0.019967850591665424 0.00032237844487190755
0.4220260910342669 1.5707963267948966 -0.021316768343499416 0.00033583807013851336
0.4220260910342669 1.6349104625824435 -0.022390100748184653 0.000344564375061939
0.4220260910342669 1.69902459836999 -0.024178988089326583 0.00035885388552603907
0.4220260910342669 1.763138734157537 -0.02440622512995812 0.00036083517288427395
0.4220260910342669 1.8272528699450836 -0.026388505697169454 0.00037711679083532636
0.4220260910342669 1.8913670057326306 -0.025706794575274826 0.00037634118063820945
0.4220260910342669 1.9554811415201772 -0.027258775214481733 0.0003834480994094406
0.4220260910342669 2.019595277307724 -0.0274763425938098 0.0003869375110987201
0.4220260910342669 2.0837094130952707 -0.02790180769116239 0.0003897665233364469
0.4220260910342669 2.1478235488828177 -0.027756762771610526 0.00038760147112563227
0.4220260910342669 2.2119376846703647 -0.02745700327120278 0.00038584856660062476
0.4220260910342669 2.276051820457911 -0.02714273927884 0.000381798589860465
0.4220260910342669 2.340165956245458 -0.026083911366110244 0.00037509686848456107
0.4220260910342669 2.404280092033005 -0.025566584486374427 0.00037017251859134824
0.4220260910342669 2.4683942278205517 -0.02406295215368503 0.0003598946095107942
0.4220260910342669 2.5325083636080983 -0.022892923135965002 0.00035035012430417105
0.4220260910342669 2.5966224993956453 -0.021205567238509658 0.0003349668933918525
0.4220260910342669 2.6607366351831923 -0.019242625993905107 0.0003182185487222577
0.4220260910342669 2.724850770970739 -0.01689289829716191 0.0003017801992030014
0.4220260910342669 2.788964906758286 -0.01503148849624405 0.000282951209488534
0.4220260910342669 2.8530790425458328 -0.012725274275366362 0.00025856175288029975
0.4220260910342669 2.9171931783333793 -0.009601973674345654 0.00022718560044058882
0.4220260910342669 2.981307314120926 -0.007102366227398622 0.00019453810950741067
0.4220260910342669 3.045421449908473 -0.00421113749766116 0.00014987975020378422
0.4220260910342669 3.10953558569602 -0.001455284026172217 8.928087877006977e-5
0.5111965311594018 0.0320570678937734 0.40502624922281527 0.0015804651543613768
0.5111965311594018 0.09617120368132019 1.0572042072928418 0.0025470133530897873
0.5111965311594018 0.16028533946886697 0.8628276905382167 0.0023016481995358053
0.5111965311594018 0.2243994752564138 0.161690383942201 0.0009969166194952089
0.5111965311594018 0.28851361104396056 0.004526324900403674 0.0001789495862634057
0.5111965311594018 0.3526277468315074 0.001428945603478411 0.00012250621482308237
0.5111965311594018 0.4167418826190542 0.0013810479854847188 0.00013274257358577513
0.5111965311594018 0.48085601840660097 0.0008661485920525564 0.0001347083547526966
0.5111965311594018 0.5449701541941478 0.00037519800761723565 0.00014913355791825115
0.5111965311594018 0.6090842899816946 1.1974404498422415e-5 0.00016129680403562932
0.5111965311594018 0.6731984257692414 -0.0007464045470683318 0.00016749904988278767
0.5111965311594018 0.7373125615567881 -0.001608561670954747 0.000181732382820143
0.5111965311594018 0.8014266973443349 -0.002837933866126111 0.00019121590568888067
0.5111965311594018 0.8655408331318818 -0.003751980076172361 0.00020570587966855467
0.5111965311594018 0.9296549689194286 -0.005152985402487783 0.00021491007592407937
0.5111965311594018 0.9937691047069753 -0.0062147159346812395 0.00022856165824519523
0.5111965311594018 1.057883240494522 -0.007683576219821059 0.00024660038477070773
0.5111965311594018 1.121997376282069 -0.00971124204822056 0.0002591382128929352
0.5111965311594018 1.186111512069616 -0.01100846920221636 0.00027165452607665714
0.5111965311594018 1.2502256478571625 -0.01280862134514588 0.0002850757868301518
0.5111965311594018 1.3143397836447095 -0.014401217143436076 0.0003007141494120064
0.5111965311594018 1.378453919432256 -0.016293173054186837 0.00031615854708220883
0.5111965311594018 1.442568055219803 -0.018113282537947056 0.0003295318987820245
0.5111965311594018 1.5066821910073496 -0.01817714602860531 0.00033428396955718193
0.5111965311594018 1.5707963267948966 -0.020500180501299186 0.0003544549586402952
0.5111965311594018 1.6349104625824435 -0.02161779158781868 0.000355935131310048
0.5111965311594018 1.69902459836999 -0.0232542935359364 0.0003703256545100329
0.5111965311594018 1.763138734157537 -0.024810966120731304 0.00037583440431070657
0.5111965311594018 1.8272528699450836 -0.02592857720725072 0.00038537826680665806
0.5111965311594018 1.8913670057326306 -0.026814683140133973 0.0003881792572915284
0.5111965311594018 1.9554811415201772 -0.027265719042907876 0.000392322947162194
0.5111965311594018 2.019595277307724 -0.026726870840478874 0.0003863279334457764
0.5111965311594018 2.0837094130952707 -0.028000149185477684 0.00039341786061207197
0.5111965311594018 2.1478235488828177 -0.029065871185837467 0.0003954173276964379
0.5111965311594018 2.2119376846703647 -0.027209838488581824 0.00038519218860694833
0.5111965311594018 2.276051820457911 -0.027832507522499772 0.00038378334842924244
0.5111965311594018 2.340165956245458 -0.027341556938064653 0.0003796723460586301
0.5111965311594018 2.404280092033005 -0.025721020862611313 0.00036699807955573917
0.5111965311594018 2.4683942278205517 -0.02454353775359996 0.0003576542572038578
0.5111965311594018 2.5325083636080983 -0.023617517139055133 0.00034936178758902266
0.5111965311594018 2.5966224993956453 -0.02191715170027931 0.00033449836870454175
0.5111965311594018 2.6607366351831923 -0.019550211077757684 0.00031716478306707574
0.5111965311594018 2.724850770970739 -0.017750058934828183 0.00029989183599228765
0.5111965311594018 2.788964906758286 -0.015311271885316243 0.0002797446882639634
0.5111965311594018 2.8530790425458328 -0.012640979682167923 0.00025454803927626226
0.5111965311594018 2.9171931783333793 -0.010278030527812626 0.00022695278801154495
0.5111965311594018 2.981307314120926 -0.007348292893865205 0.00019012968026393086
0.5111965311594018 3.045421449908473 -0.004262888001438399 0.00014784604987095538
0.5111965311594018 3.10953558569602 -0.0014329370716445462 8.363054558746735e-5
0.6192079092289746 0.0320570678937734 0.5595279156320685 0.0016091326348679758
0.6192079092289746 0.09617120368132019 1.4587894506619798 0.0025998889454647398
0.6192079092289746 0.16028533946886697 1.1945953950917354 0.002351252499083199
0.6192079092289746 0.2243994752564138 0.22398581277538374 0.0010154350250470873
0.6192079092289746 0.28851361104396056 0.0065080543779349655 0.00018069693542938797
0.6192079092289746 0.3526277468315074 0.002497774794164409 0.00012685517094317882
0.6192079092289746 0.4167418826190542 0.002039739574654047 0.00013217888836757993
0.6192079092289746 0.48085601840660097 0.001878273921733131 0.00014003704762706573
0.6192079092289746 0.5449701541941478 0.0012950204407738929 0.00014974216262302108
0.6192079092289746 0.6090842899816946 0.0008435756560766345 0.00015755137076899544
0.6192079092289746 0.6731984257692414 -3.295217406549358e-5 0.00016176799186794113
0.6192079092289746 0.7373125615567881 -0.0010742408745350893 0.0001770853635977796
0.6192079092289746 0.8014266973443349 -0.0015751139203305882 0.00018969693989307013
0.6192079092289746 0.8655408331318818 -0.003028304796618855 0.00020165545938013858
0.6192079092289746 0.9296549689194286 -0.0042475352370421144 0.00021153653210315897
0.6192079092289746 0.9937691047069753 -0.005094406110525299 0.00022281128531198517
0.6192079092289746 1.057883240494522 -0.00660032046531835 0.0002389203055948375
0.6192079092289746 1.121997376282069 -0.00820179612490131 0.0002550549360799486
0.6192079092289746 1.186111512069616 -0.00968134874044201 0.0002685551645717886
0.6192079092289746 1.2502256478571625 -0.01074240874535091 0.0002848028782166733
0.6192079092289746 1.3143397836447095 -0.01247569310119588 0.00029336689686709967
0.6192079092289746 1.378453919432256 -0.014360557457742127 0.00030618936014986073
0.6192079092289746 1.442568055219803 -0.01584340529068934 0.00031853010733060006
0.6192079092289746 1.5066821910073496 -0.01626519311872765 0.0003275386429621518
0.6192079092289746 1.5707963267948966 -0.01785019269127782 0.0003385104203766287
0.6192079092289746 1.6349104625824435 -0.019481325307519802 0.00034547961974425303
0.6192079092289746 1.69902459836999 -0.02134971357703327 0.00035723865134007244
0.6192079092289746 1.763138734157537 -0.0224008879297225 0.00036211425802721366
0.6192079092289746 1.8272528699450836 -0.02388044054526315 0.00036665864981247804
0.6192079092289746 1.8913670057326306 -0.02511944229012569 0.00037250534448429994
0.6192079092289746 1.9554811415201772 -0.025488506639659212 0.00037375668426988657
0.6192079092289746 2.019595277307724 -0.02598608446804817 0.00037237414726261424
0.6192079092289746 2.0837094130952707 -0.026434234035338778 0.00037327701500421454
0.6192079092289746 2.1478235488828177 -0.02685272664597073 0.0003729132184390195
0.6192079092289746 2.2119376846703647 -0.02753483664912625 0.00037289865919414283
0.6192079092289746 2.276051820457911 -0.026767050993400265 0.00036356568356896927
0.6192079092289746 2.340165956245458 -0.025798257075874943 0.000359239154930421
0.6192079092289746 2.404280092033005 -0.025040357072368423 0.00035008486499244504
0.6192079092289746 2.4683942278205517 -0.02438790402587183 0.00034017434399177094
0.6192079092289746 2.5325083636080983 -0.023185149672481156 0.00032998274861186026
0.6192079092289746 2.5966224993956453 -0.021567197925865606 0.00031487867151321243
0.6192079092289746 2.6607366351831923 -0.01979107574373537 0.00030093111784691067
0.6192079092289746 2.724850770970739 -0.017642593994665216 0.00028407755639218746
0.6192079092289746 2.788964906758286 -0.014719736155056059 0.0002591935148475113
0.6192079092289746 2.8530790425458328 -0.012429560057504145 0.00023848815846527486
0.6192079092289746 2.9171931783333793 -0.00968134874044204 0.00020975812458409745
0.6192079092289746 2.981307314120926 -0.007490029165086651 0.00018189480691825502
0.6192079092289746 3.045421449908473 -0.004171745236691494 0.000138163557915236
0.6192079092289746 3.10953558569602 -0.0014301243544424145 7.797907631921807e-5
0.7500411514571883 0.0320570678937734 0.4481016433740646 0.0012442331956563101
0.7500411514571883 0.09617120368132019 1.171362582154275 0.0020126195626880045
0.7500411514571883 0.16028533946886697 0.9544365325260112 0.001817112288367625
0.7500411514571883 0.2243994752564138 0.17938157494896254 0.0007872352777872003
0.7500411514571883 0.28851361104396056 0.005147028917688013 0.00014004203504619554
0.7500411514571883 0.3526277468315074 0.0018662060452082343 0.00010344741021865076
0.7500411514571883 0.4167418826190542 0.0017818731189670452 0.00010713746718874899
0.7500411514571883 0.48085601840660097 0.0011208117939151502 0.00011308561006505581
0.7500411514571883 0.5449701541941478 0.0007562759191951729 0.00012172156086109054
0.7500411514571883 0.6090842899816946 0.0003590950407689317 0.00012978413444306118
0.7500411514571883 0.6731984257692414 -0.0004679117197898198 0.0001392470880279319
0.7500411514571883 0.7373125615567881 -0.0010092746979187392 0.00015124637647729856
0.7500411514571883 0.8014266973443349 -0.0020158289788619528 0.00016224727402382825
0.7500411514571883 0.8655408331318818 -0.002946211584490551 0.0001751027403591931
0.7500411514571883 0.9296549689194286 -0.0033243495440881386 0.00018980636016428242
0.7500411514571883 0.9937691047069753 -0.004118711300940623 0.0002029584218165594
0.7500411514571883 1.057883240494522 -0.004918513891744152 0.0002160292010159586
0.7500411514571883 1.121997376282069 -0.006341291969942245 0.00023244844776788474
0.7500411514571883 1.186111512069616 -0.007296158328350569 0.0002452301620912174
0.7500411514571883 1.2502256478571625 -0.008455055959923036 0.0002623757202555892
0.7500411514571883 1.3143397836447095 -0.00915692353960777 0.0002754212271000037
0.7500411514571883 1.378453919432256 -0.010160757403575473 0.0002853327082483266
0.7500411514571883 1.442568055219803 -0.011349579621878686 0.0002944089497867704
0.7500411514571883 1.5066821910073496 -0.013376290268642737 0.00030687702247973514
0.7500411514571883 1.5707963267948966 -0.014505263313484399 0.00031547454773166747
0.7500411514571883 1.6349104625824435 -0.015732171369444953 0.0003221254000057546
0.7500411514571883 1.69902459836999 -0.01727736821154156 0.0003264613719366153
0.7500411514571883 1.763138734157537 -0.01876271588017667 0.00033357015935012364
0.7500411514571883 1.8272528699450836 -0.01938025053362021 0.0003344232388530461
0.7500411514571883 1.8913670057326306 -0.021461369519894677 0.00033771541654572666
0.7500411514571883 1.9554811415201772 -0.021983689579194932 0.0003400303579080022
0.7500411514571883 2.019595277307724 -0.02334661848393155 0.00034326876377954377
0.7500411514571883 2.0837094130952707 -0.023977755222252612 0.0003401935542112077
0.7500411514571883 2.1478235488828177 -0.02369483185679847 0.000335417594726076
0.7500411514571883 2.2119376846703647 -0.024249796919804837 0.0003344011084729225
0.7500411514571883 2.276051820457911 -0.023539768089193544 0.00032671063967093555
0.7500411514571883 2.340165956245458 -0.024189947746343515 0.0003252918051674599
0.7500411514571883 2.404280092033005 -0.023577853926850856 0.0003171007461216052
0.7500411514571883 2.4683942278205517 -0.02226117211069828 0.0003047474188018393
0.7500411514571883 2.5325083636080983 -0.02116484406956268 0.00029646304888121365
0.7500411514571883 2.5966224993956453 -0.019943376847553367 0.00028382437676831583
0.7500411514571883 2.6607366351831923 -0.017851376193376674 0.00026798523713996613
0.7500411514571883 2.724850770970739 -0.016096707244164874 0.0002538456633661811
0.7500411514571883 2.788964906758286 -0.014263146202663026 0.00023755019989553724
0.7500411514571883 2.8530790425458328 -0.011760362585182501 0.000214533814421623
0.7500411514571883 2.9171931783333793 -0.009573147336862705 0.0001913016095983203
0.7500411514571883 2.981307314120926 -0.006945224538508177 0.00016410677239791558
0.7500411514571883 3.045421449908473 -0.004162237972548992 0.0001257291849978969
0.7500411514571883 3.10953558569602 -0.0014037351593694544 7.248775517081242e-5
0.9085183191211419 0.0320570678937734 0.35086062506267807 0.0009626426466233379
0.9085183191211419 0.09617120368132019 0.9203668186189387 0.0015580204473635833
0.9085183191211419 0.16028533946886697 0.7510430584709145 0.0014074476795802489
0.9085183191211419 0.2243994752564138 0.14106607640831056 0.0006106527190492882
0.9085183191211419 0.28851361104396056 0.00398644004433532 0.00011123351300700101
0.9085183191211419 0.3526277468315074 0.0016013136628794855 8.168960600587844e-5
0.9085183191211419 0.4167418826190542 0.0012891361044780139 8.510676822699792e-5
0.9085183191211419 0.48085601840660097 0.0010555644061056918 9.199894722328849e-5
0.9085183191211419 0.5449701541941478 0.0007276656756983907 0.0001002881121994891
0.9085183191211419 0.6090842899816946 0.00021111288122113839 0.00010951984096503207
0.9085183191211419 0.6731984257692414 7.635997831402877e-5 0.0001193068512792652
0.9085183191211419 0.7373125615567881 -6.962233316867329e-5 0.0001315902709193054
0.9085183191211419 0.8014266973443349 -0.00017967053720947918 0.00014938068220762327
0.9085183191211419 0.8655408331318818 -0.000154965838343176 0.0001621862512587092
0.9085183191211419 0.9296549689194286 -0.0008422056431694349 0.00017594014314746106
0.9085183191211419 0.9937691047069753 -0.0007029609768320885 0.0001928975763762874
0.9085183191211419 1.057883240494522 -0.0006760103962506666 0.00020336083786563045
0.9085183191211419 1.121997376282069 -0.0013071031581989583 0.00022085137952749032
0.9085183191211419 1.186111512069616 -0.0020033264898856955 0.0002308565401086918
0.9085183191211419 1.2502256478571625 -0.0021740135002347016 0.00024197225904171006
0.9085183191211419 1.3143397836447095 -0.0033373802286660796 0.0002526791603159376
0.9085183191211419 1.378453919432256 -0.004617532806283624 0.00026467122853132495
0.9085183191211419 1.442568055219803 -0.005223920869365617 0.0002704586212431752
0.9085183191211419 1.5066821910073496 -0.006544499317855297 0.0002786160874735932
0.9085183191211419 1.5707963267948966 -0.008590497560328227 0.000285226977820049
0.9085183191211419 1.6349104625824435 -0.00946414554750936 0.0002890302306715767
0.9085183191211419 1.69902459836999 -0.010438858211870785 0.0002938931670373973
0.9085183191211419 1.763138734157537 -0.012848689292192923 0.0002978736887944944
0.9085183191211419 1.8272528699450836 -0.014218677138415192 0.00029979787021040116
0.9085183191211419 1.8913670057326306 -0.014697049943735429 0.0003002601907346348
0.9085183191211419 1.9554811415201772 -0.01604457897280651 0.0002994359224300343
0.9085183191211419 2.019595277307724 -0.01709789749719708 0.0002989217097772408
0.9085183191211419 2.0837094130952707 -0.018813751127547528 0.0003005036733480465
0.9085183191211419 2.1478235488828177 -0.018479114751995 0.0002958943832619929
0.9085183191211419 2.2119376846703647 -0.01933479568545501 0.0002936270255038583
0.9085183191211419 2.276051820457911 -0.019141649857954815 0.0002857217037929456
0.9085183191211419 2.340165956245458 -0.01924271453513528 0.00028061840423906074
0.9085183191211419 2.404280092033005 -0.0187373911492335 0.00027637123581073224
0.9085183191211419 2.4683942278205517 -0.01831291950507623 0.00026586914315457436
0.9085183191211419 2.5325083636080983 -0.017277568034406488 0.00025527091111014603
0.9085183191211419 2.5966224993956453 -0.016329805950626615 0.0002451099783837346
0.9085183191211419 2.6607366351831923 -0.014721754642601687 0.00023358249563100797
0.9085183191211419 2.724850770970739 -0.013345029151234061 0.00021788525372817973
0.9085183191211419 2.788964906758286 -0.01193012367070951 0.0002041406412553479
0.9085183191211419 2.8530790425458328 -0.009843699557364352 0.00018624575869719432
0.9085183191211419 2.9171931783333793 -0.007725833100007661 0.00016368764953761413
0.9085183191211419 2.981307314120926 -0.005549573718057777 0.00013900901158766962
0.9085183191211419 3.045421449908473 -0.0035979025076198373 0.000108641263556857
0.9085183191211419 3.10953558569602 -0.0011813337821523233 6.2563025105597e-5
1.1004803330791892 0.0320570678937734 0.27721718103421655 0.0007574490754352102
1.1004803330791892 0.09617120368132019 0.7256680814528487 0.0012260990002838288
1.1004803330791892 0.16028533946886697 0.5921193895875825 0.0011075410555299447
1.1004803330791892 0.2243994752564138 0.11064286997228218 0.0004803428330180597
1.1004803330791892 0.28851361104396056 0.0031538613436814696 8.785094857092223e-5
1.1004803330791892 0.3526277468315074 0.001168096793956101 6.502656874413557e-5
1.1004803330791892 0.4167418826190542 0.0011884921348029526 7.028565016473394e-5
1.1004803330791892 0.48085601840660097 0.0009808304825440913 7.70520949728222e-5
1.1004803330791892 0.5449701541941478 0.001036454139399142 8.543056518921887e-5
1.1004803330791892 0.6090842899816946 0.0012756358638758688 9.612866580661641e-5
1.1004803330791892 0.6731984257692414 0.001509255222667089 0.00011031635747968609
1.1004803330791892 0.7373125615567881 0.002117407204282328 0.00012539677364988962
1.1004803330791892 0.8014266973443349 0.0027441004048492476 0.0001400813326472576
1.1004803330791892 0.8655408331318818 0.0036526201334817756 0.00015565792263519154
1.1004803330791892 0.9296549689194286 0.004207002580137132 0.00016945700375581958
1.1004803330791892 0.9937691047069753 0.004366457063121616 0.00018133463800525573
1.1004803330791892 1.057883240494522 0.004963484313365849 0.00019462981687196084
1.1004803330791892 1.121997376282069 0.004503662083364067 0.00020481963511868195
1.1004803330791892 1.186111512069616 0.0043479158441699335 0.0002139965129541744
1.1004803330791892 1.2502256478571625 0.003806512250780755 0.00022378106820554832
1.1004803330791892 1.3143397836447095 0.00320392263485102 0.0002307320421640342
1.1004803330791892 1.378453919432256 0.00223236276178277 0.0002366167569782411
1.1004803330791892 1.442568055219803 0.001611231926901352 0.00024218125419726613
1.1004803330791892 1.5066821910073496 -0.00014832975161347312 0.0002462424659188527
1.1004803330791892 1.5707963267948966 -0.001487005759925063 0.0002490189936985813
1.1004803330791892 1.6349104625824435 -0.0031705484407379895 0.00025347955333724997
1.1004803330791892 1.69902459836999 -0.004277459212153534 0.00025406882881659883
1.1004803330791892 1.763138734157537 -0.005783006191030292 0.0002546364904887322
1.1004803330791892 1.8272528699450836 -0.007032684348373814 0.0002569347367429151
1.1004803330791892 1.8913670057326306 -0.008399172185112946 0.00025507488549160906
1.1004803330791892 1.9554811415201772 -0.010066027768869343 0.0002565732243883515
1.1004803330791892 2.019595277307724 -0.010661200897218401 0.00025314026854679716
1.1004803330791892 2.0837094130952707 -0.011812610594117938 0.00025130705514841344
1.1004803330791892 2.1478235488828177 -0.012837940002146143 0.0002473429185688087
1.1004803330791892 2.2119376846703647 -0.01311235004263098 0.00024225931423287742
1.1004803330791892 2.276051820457911 -0.013599984101060267 0.00023913860147547813
1.1004803330791892 2.340165956245458 -0.013256971550454206 0.0002322912106852863
1.1004803330791892 2.404280092033005 -0.013692690195818686 0.00022746834109443255
1.1004803330791892 2.4683942278205517 -0.01321432674686533 0.0002193904961433008
1.1004803330791892 2.5325083636080983 -0.012652527812629221 0.0002118897121334269
1.1004803330791892 2.5966224993956453 -0.012072187659441595 0.0002037763472483616
1.1004803330791892 2.6607366351831923 -0.011041295885727885 0.00019296234148457543
1.1004803330791892 2.724850770970739 -0.010038215940441785 0.00018006950823560298
1.1004803330791892 2.788964906758286 -0.008740330613823961 0.00016633447291901474
1.1004803330791892 2.8530790425458328 -0.007587066795029145 0.000153478292767033
1.1004803330791892 2.9171931783333793 -0.005758902606393124 0.00013498211144947147
1.1004803330791892 2.981307314120926 -0.004410955988605643 0.00011434085758008547
1.1004803330791892 3.045421449908473 -0.0025494176058565776 8.901716264260206e-5
1.1004803330791892 3.10953558569602 -0.0008936867534711731 5.0912445174198235e-5
1.3330022499332792 0.0320570678937734 0.21521469277726576 0.0005962518065863274
1.3330022499332792 0.09617120368132019 0.5622761096589567 0.0009635489339096943
1.3330022499332792 0.16028533946886697 0.4578809342871036 0.0008695877069273644
1.3330022499332792 0.2243994752564138 0.08573595941043252 0.0003768846049662547
1.3330022499332792 0.28851361104396056 0.0025026922146730865 6.864291545497697e-5
1.3330022499332792 0.3526277468315074 0.0011066950894242469 5.238031829787543e-5
1.3330022499332792 0.4167418826190542 0.0012475193608309269 6.016638626235277e-5
1.3330022499332792 0.48085601840660097 0.0015475362868712496 6.819773345702345e-5
1.3330022499332792 0.5449701541941478 0.002211859480246243 8.109813967071639e-5
1.3330022499332792 0.6090842899816946 0.0031608926136391 9.506365435599728e-5
1.3330022499332792 0.6731984257692414 0.0043119779625284994 0.00011115233009783703
1.3330022499332792 0.7373125615567881 0.005948294768330063 0.00012583422519089955
1.3330022499332792 0.8014266973443349 0.007125401993457645 0.0001405161307587804
1.3330022499332792 0.8655408331318818 0.008665284787317668 0.00015333749850110823
1.3330022499332792 0.9296549689194286 0.009534721593393695 0.00016458391402698078
1.3330022499332792 0.9937691047069753 0.010206698279779916 0.000173368088671692
1.3330022499332792 1.057883240494522 0.010098018679020418 0.00018081043154906786
1.3330022499332792 1.121997376282069 0.01018986059515517 0.00018577031465934882
1.3330022499332792 1.186111512069616 0.01044854865893487 0.00019428418766825466
1.3330022499332792 1.2502256478571625 0.009811778040400313 0.0001990967615315141
1.3330022499332792 1.3143397836447095 0.008948464028733276 0.00020273523693712048
1.3330022499332792 1.378453919432256 0.008007084388351663 0.00020387043636462237
1.3330022499332792 1.442568055219803 0.006725889658271307 0.0002062754806328146
1.3330022499332792 1.5066821910073496 0.005516637762496535 0.0002074647245547825
1.3330022499332792 1.5707963267948966 0.004161969499508327 0.00020822565186130558
1.3330022499332792 1.6349104625824435 0.002660354170704482 0.0002087370081472368
1.3330022499332792 1.69902459836999 0.0010990415964130134 0.00020966659942220706
1.3330022499332792 1.763138734157537 -0.00039492023937960684 0.00020800611434003579
1.3330022499332792 1.8272528699450836 -0.0013822208378286242 0.00020588322970495972
1.3330022499332792 1.8913670057326306 -0.003027721835243653 0.0002063776843510345
1.3330022499332792 1.9554811415201772 -0.004160438800906096 0.00020403701363139531
1.3330022499332792 2.019595277307724 -0.005236519918285418 0.00020089508003704045
1.3330022499332792 2.0837094130952707 -0.005951356165534534 0.0001984956688565837
1.3330022499332792 2.1478235488828177 -0.006762626424725249 0.00019504247843095548
1.3330022499332792 2.2119376846703647 -0.007901466184796622 0.00019253973764698164
1.3330022499332792 2.276051820457911 -0.007984123909317933 0.00018774628317245893
1.3330022499332792 2.340165956245458 -0.008392820436117816 0.0001823973671872667
1.3330022499332792 2.404280092033005 -0.008189237522018968 0.0001790197660845222
1.3330022499332792 2.4683942278205517 -0.00836832925848187 0.00017155437320966305
1.3330022499332792 2.5325083636080983 -0.00809739560588418 0.00016400633725974106
1.3330022499332792 2.5966224993956453 -0.007639716723812521 0.00015740911371478497
1.3330022499332792 2.6607366351831923 -0.007183568540343001 0.00014891896006336157
1.3330022499332792 2.724850770970739 -0.006474855087502855 0.00013903260495324777
1.3330022499332792 2.788964906758286 -0.005513576365292063 0.0001285604586948348
1.3330022499332792 2.8530790425458328 -0.004867621555143983 0.00011755526091163734
1.3330022499332792 2.9171931783333793 -0.003933895407773618 0.00010379445887814986
1.3330022499332792 2.981307314120926 -0.00279811704490666 8.715577938267189e-5
1.3330022499332792 3.045421449908473 -0.0016286633127903219 6.848914146243098e-5
1.3330022499332792 3.10953558569602 -0.0005724812772402034 3.926473153843058e-5
1.6146540241708445 0.0320570678937734 0.16110930210508684 0.0004619704500586376
1.6146540241708445 0.09617120368132019 0.42242049996600733 0.000747702927121957
1.6146540241708445 0.16028533946886697 0.34284078696066517 0.0006738865613696724
1.6146540241708445 0.2243994752564138 0.06494237353603387 0.00029372878927396025
1.6146540241708445 0.28851361104396056 0.0021331113722018046 5.594601074970878e-5
1.6146540241708445 0.3526277468315074 0.0012535820386399242 4.6430993125792176e-5
1.6146540241708445 0.4167418826190542 0.001746421751411667 5.525671119622949e-5
1.6146540241708445 0.48085601840660097 0.0027649571578066065 6.779325454797648e-5
1.6146540241708445 0.5449701541941478 0.004473468162081992 8.471447481885813e-5
1.6146540241708445 0.6090842899816946 0.006473891919306805 0.00010070757655094999
1.6146540241708445 0.6731984257692414 0.008310035772274342 0.0001150861612662033
1.6146540241708445 0.7373125615567881 0.010013492010264868 0.0001264196946783181
1.6146540241708445 0.8014266973443349 0.011465473625584668 0.0001365196365157162
1.6146540241708445 0.8655408331318818 0.012777185476500261 0.00014608077793274078
1.6146540241708445 0.9296549689194286 0.013349637758258218 0.00015121061084183006
1.6146540241708445 0.9937691047069753 0.013799511957608852 0.00015674870185309838
1.6146540241708445 1.057883240494522 0.01366050588477579 0.00015972581570005456
1.6146540241708445 1.121997376282069 0.013503808129945748 0.0001633147191716527
1.6146540241708445 1.186111512069616 0.013433041401958057 0.0001658953194519898
1.6146540241708445 1.2502256478571625 0.012466317349982695 0.00016713724408505909
1.6146540241708445 1.3143397836447095 0.011384597365027277 0.0001667833521299407
1.6146540241708445 1.378453919432256 0.010361007192347508 0.00016562074985342388
1.6146540241708445 1.442568055219803 0.00890649819388527 0.00016423129354328135
1.6146540241708445 1.5066821910073496 0.007754011480942122 0.00016492022285297274
1.6146540241708445 1.5707963267948966 0.006427135331172028 0.00016345155599429415
1.6146540241708445 1.6349104625824435 0.0052443200205198595 0.00016252075880760053
1.6146540241708445 1.69902459836999 0.004066559476152504 0.00016009530915581699
1.6146540241708445 1.763138734157537 0.002934291828348696 0.00015857189357513574
1.6146540241708445 1.8272528699450836 0.0014848375961712815 0.00015601857738509737
1.6146540241708445 1.8913670057326306 0.0005623427491882726 0.00015396825571261576
1.6146540241708445 1.9554811415201772 -0.0004890486380581156 0.00015040053398816775
1.6146540241708445 2.019595277307724 -0.0012093528336475884 0.00014753835865018261
1.6146540241708445 2.0837094130952707 -0.002208932866474376 0.00014565929808846512
1.6146540241708445 2.1478235488828177 -0.0028559429509337096 0.00014292569546577125
1.6146540241708445 2.2119376846703647 -0.003157965236452785 0.00013868979011872462
1.6146540241708445 2.276051820457911 -0.0036356406503700155 0.0001361917172103466
1.6146540241708445 2.340165956245458 -0.004080460083435825 0.00013102842469559393
1.6146540241708445 2.404280092033005 -0.0040981517654327315 0.00012750766932830102
1.6146540241708445 2.4683942278205517 -0.004364790686957988 0.00012290984103155919
1.6146540241708445 2.5325083636080983 -0.004283914426400543 0.00011750293223262955
1.6146540241708445 2.5966224993956453 -0.004152490502994771 0.00011179207326911068
1.6146540241708445 2.6607366351831923 -0.0038744783573286296 0.00010538005767798073
1.6146540241708445 2.724850770970739 -0.0034157583169795434 9.768098798230091e-5
1.6146540241708445 2.788964906758286 -0.00324010518858143 9.047537455303192e-5
1.6146540241708445 2.8530790425458328 -0.002623423701831123 8.249883418580536e-5
1.6146540241708445 2.9171931783333793 -0.002154594128912377 7.371774864616065e-5
1.6146540241708445 2.981307314120926 -0.0015669775482999003 6.247290332764487e-5
1.6146540241708445 3.045421449908473 -0.0008744745672770471 4.7920410731923416e-5
1.6146540241708445 3.10953558569602 -0.0003197139675160282 2.7772479453437453e-5
1.9558163670778472 0.0320570678937734 0.11897752580972912 0.00035689246873636774
1.9558163670778472 0.09617120368132019 0.3100088361023395 0.0005759285716196357
1.9558163670778472 0.16028533946886697 0.25365298251326607 0.0005208604726947713
1.9558163670778472 0.2243994752564138 0.04794509271542299 0.0002266516529099931
1.9558163670778472 0.28851361104396056 0.001879954241425475 4.628124560468027e-5
1.9558163670778472 0.3526277468315074 0.001822574949928029 4.5962671102587515e-5
1.9558163670778472 0.4167418826190542 0.003128736276379028 6.0030516812624806e-5
1.9558163670778472 0.48085601840660097 0.004905407793109114 7.445981660653603e-5
1.9558163670778472 0.5449701541941478 0.007213098571151901 9.021634377149622e-5
1.9558163670778472 0.6090842899816946 0.009163994482065129 0.00010213295428368483
1.9558163670778472 0.6731984257692414 0.01103560264472735 0.00011244966811141214
1.9558163670778472 0.7373125615567881 0.012431484317883483 0.00011992497680638612
1.9558163670778472 0.8014266973443349 0.013501868919272242 0.00012526940150125093
1.9558163670778472 0.8655408331318818 0.013995330826150334 0.00012866824432927968
1.9558163670778472 0.9296549689194286 0.014388639787869214 0.0001320208133444389
1.9558163670778472 0.9937691047069753 0.01436777459096105 0.0001330718726065643
1.9558163670778472 1.057883240494522 0.013774159738923802 0.00013253506722470587
1.9558163670778472 1.121997376282069 0.013060570004664563 0.0001319919558851666
1.9558163670778472 1.186111512069616 0.012496166428298792 0.00013155833440859068
1.9558163670778472 1.2502256478571625 0.011618784898310522 0.00013008157636680532
1.9558163670778472 1.3143397836447095 0.010529621619704395 0.00012752118059529614
1.9558163670778472 1.378453919432256 0.009436285301716653 0.0001252042215179107
1.9558163670778472 1.442568055219803 0.008367987220018722 0.00012238198395380628
1.9558163670778472 1.5066821910073496 0.007223531169605998 0.00011945211336384124
1.9558163670778472 1.5707963267948966 0.006220958458168755 0.00011640180783242053
1.9558163670778472 1.6349104625824435 0.00543538379457645 0.00011552424736830435
1.9558163670778472 1.69902459836999 0.004201207397458611 0.00011184309978821497
1.9558163670778472 1.763138734157537 0.003317566308397906 0.00010956712047235067
1.9558163670778472 1.8272528699450836 0.002557029881095365 0.00010771878931199729
1.9558163670778472 1.8913670057326306 0.0017255517843050717 0.00010464889535452764
1.9558163670778472 1.9554811415201772 0.0008930304276693719 0.00010138424727741242
1.9558163670778472 2.019595277307724 0.0004162606783178498 0.00010024527456615521
1.9558163670778472 2.0837094130952707 -0.000266031260579076 9.748201238235277e-5
1.9558163670778472 2.1478235488828177 -0.0006061339701821345 9.494810963392013e-5
1.9558163670778472 2.2119376846703647 -0.0010004861917464075 9.150405876834415e-5
1.9558163670778472 2.276051820457911 -0.0012519118144897691 8.843742692336075e-5
1.9558163670778472 2.340165956245458 -0.0014939480986244686 8.592814007412463e-5
1.9558163670778472 2.404280092033005 -0.0016076634217739455 8.253629460093139e-5
1.9558163670778472 2.4683942278205517 -0.0017401574221407915 7.941119607843558e-5
1.9558163670778472 2.5325083636080983 -0.0018382238476091443 7.567769813310809e-5
1.9558163670778472 2.5966224993956453 -0.0018643053437443608 7.374747691880745e-5
1.9558163670778472 2.6607366351831923 -0.0016723455321892497 6.819600568831188e-5
1.9558163670778472 2.724850770970739 -0.0015909712642474152 6.350188220971855e-5
1.9558163670778472 2.788964906758286 -0.0014856020198612038 5.962118205020774e-5
1.9558163670778472 2.8530790425458328 -0.0011851431843836484 5.3623961990125e-5
1.9558163670778472 2.9171931783333793 -0.0009597990577754966 4.698145550132751e-5
1.9558163670778472 2.981307314120926 -0.0007219358130224336 3.991747208654443e-5
1.9558163670778472 3.045421449908473 -0.00035992464666581136 3.134991495765267e-5
1.9558163670778472 3.10953558569602 -0.000147099638202548 1.736330429660099e-5
2.3690633438912156 0.0320570678937734 0.08700468939885098 0.0002752591863611161
2.3690633438912156 0.09617120368132019 0.22829235365413245 0.0004458614748260897
2.3690633438912156 0.16028533946886697 0.18561942070205303 0.00040218873973641063
2.3690633438912156 0.2243994752564138 0.03522373024950795 0.00017517450873157501
2.3690633438912156 0.28851361104396056 0.0021678394268041636 4.370513959707413e-5
2.3690633438912156 0.3526277468315074 0.002959354894914234 5.1142864491449725e-5
2.3690633438912156 0.4167418826190542 0.0048696718788838935 6.563828101491267e-5
2.3690633438912156 0.48085601840660097 0.006926406305267805 7.822955671263583e-5
2.3690633438912156 0.5449701541941478 0.00913300329035809 8.990367449226449e-5
2.3690633438912156 0.6090842899816946 0.010627322482056683 9.701153244523128e-5
2.3690633438912156 0.6731984257692414 0.011923547486959481 0.00010300840102578749
2.3690633438912156 0.7373125615567881 0.012640992954789406 0.00010630082034944339
2.3690633438912156 0.8014266973443349 0.012763294583158953 0.00010731481950933359
2.3690633438912156 0.8655408331318818 0.012491130396083036 0.0001067812391457868
2.3690633438912156 0.9296549689194286 0.012263752720804405 0.00010632175326251172
2.3690633438912156 0.9937691047069753 0.011602290392721116 0.00010432859381613119
2.3690633438912156 1.057883240494522 0.010678137947365168 0.00010155061015057372
2.3690633438912156 1.121997376282069 0.010011507944843692 9.927525678994264e-5
2.3690633438912156 1.186111512069616 0.009004672708477365 9.582673177015806e-5
2.3690633438912156 1.2502256478571625 0.008384551775899288 9.333261315141947e-5
2.3690633438912156 1.3143397836447095 0.007283837120573219 8.926192599736058e-5
2.3690633438912156 1.378453919432256 0.006277863163279917 8.531011608268662e-5
2.3690633438912156 1.442568055219803 0.005447590136883731 8.182151193738425e-5
2.3690633438912156 1.5066821910073496 0.004472622226219331 7.799689264974332e-5
2.3690633438912156 1.5707963267948966 0.003907623154314857 7.646974788095548e-5
2.3690633438912156 1.6349104625824435 0.0033400402451913293 7.30921023300482e-5
2.3690633438912156 1.69902459836999 0.0027104452428099797 7.052503106795232e-5
2.3690633438912156 1.763138734157537 0.0022625801248369265 6.864885890735209e-5
2.3690633438912156 1.8272528699450836 0.001728587099561366 6.584702419497027e-5
2.3690633438912156 1.8913670057326306 0.0012738317490041155 6.309714265030862e-5
2.3690633438912156 1.9554811415201772 0.0008492211660027439 6.184439557671545e-5
2.3690633438912156 2.019595277307724 0.0006898845374931012 5.970223520134563e-5
2.3690633438912156 2.0837094130952707 0.00033073116404163543 5.769927007891654e-5
2.3690633438912156 2.1478235488828177 5.2538023454531005e-5 5.608904315601176e-5
2.3690633438912156 2.2119376846703647 -4.478651179730482e-5 5.4171646590186666e-5
2.3690633438912156 2.276051820457911 -0.00025063221025030196 5.1913055814942e-5
2.3690633438912156 2.340165956245458 -0.00042805569929347387 5.000613296324768e-5
2.3690633438912156 2.404280092033005 -0.0005210738391801809 4.791530111402648e-5
2.3690633438912156 2.4683942278205517 -0.0005977276766794183 4.585047276072707e-5
2.3690633438912156 2.5325083636080983 -0.000633901397746468 4.452071412767241e-5
2.3690633438912156 2.5966224993956453 -0.0005563862811742134 4.132344829554401e-5
2.3690633438912156 2.6607366351831923 -0.0005813633742919372 3.977766837810938e-5
2.3690633438912156 2.724850770970739 -0.0005761956998537868 3.703500014007898e-5
2.3690633438912156 2.788964906758286 -0.0004650906994335532 3.421349135200434e-5
2.3690633438912156 2.8530790425458328 -0.0004625068622144747 3.14691148839197e-5
2.3690633438912156 2.9171931783333793 -0.00026527395449173034 2.671353924976989e-5
2.3690633438912156 2.981307314120926 -0.00022221000084047388 2.3014047278227872e-5
2.3690633438912156 3.045421449908473 -0.000130914419099815 1.7139237150056167e-5
2.3690633438912156 3.10953558569602 -4.048011643217935e-5 9.85778956225259e-6
2.8696258103998353 0.0320570678937734 0.06378687319556457 0.00021342517342920884
2.8696258103998353 0.09617120368132019 0.16701667218343166 0.00034534252764194283
2.8696258103998353 0.16028533946886697 0.13560994388363376 0.0003111310815059952
2.8696258103998353 0.2243994752564138 0.026381082938187108 0.00013726979799210073
2.8696258103998353 0.28851361104396056 0.002906739988445563 4.5639818243341845e-5
2.8696258103998353 0.3526277468315074 0.0041887488434277885 5.47132897896512e-5
2.8696258103998353 0.4167418826190542 0.006376625297548845 6.759014985378965e-5
2.8696258103998353 0.48085601840660097 0.007928119097643831 7.527648978651976e-5
2.8696258103998353 0.5449701541941478 0.009388599512582007 8.200137197451355e-5
2.8696258103998353 0.6090842899816946 0.00993894607595211 8.438364992378422e-5
2.8696258103998353 0.6731984257692414 0.010352061519515449 8.617700839026096e-5
2.8696258103998353 0.7373125615567881 0.009980897558172828 8.479903365889127e-5
2.8696258103998353 0.8014266973443349 0.009577025661539463 8.325267301503644e-5
2.8696258103998353 0.8655408331318818 0.009099205389466227 8.138559099146954e-5
2.8696258103998353 0.9296549689194286 0.00823102302011884 7.795563832403093e-5
2.8696258103998353 0.9937691047069753 0.0074332338158536754 7.428943607910248e-5
2.8696258103998353 1.057883240494522 0.006680951304166926 7.066914046463104e-5
2.8696258103998353 1.121997376282069 0.005823434565892612 6.670165876474558e-5
2.8696258103998353 1.186111512069616 0.0051436783455027285 6.33346531162576e-5
2.8696258103998353 1.2502256478571625 0.0044411687788236225 5.9260141982534926e-5
2.8696258103998353 1.3143397836447095 0.0037599904742906427 5.5734088349393995e-5
2.8696258103998353 1.378453919432256 0.003362517956301146 5.346071845605245e-5
2.8696258103998353 1.442568055219803 0.0027453334382065374 4.9513245021208e-5
2.8696258103998353 1.5066821910073496 0.0023101756904255455 4.6653247072118375e-5
2.8696258103998353 1.5707963267948966 0.001978119043017495 4.429055893399999e-5
2.8696258103998353 1.6349104625824435 0.0015614483890964879 4.104382191290303e-5
2.8696258103998353 1.69902459836999 0.001301918032985278 3.956998638812551e-5
2.8696258103998353 1.763138734157537 0.001071540401807107 3.751041779189563e-5
2.8696258103998353 1.8272528699450836 0.0008326302657704859 3.61374497913629e-5
2.8696258103998353 1.8913670057326306 0.0006833114307475979 3.401873769173873e-5
2.8696258103998353 1.9554811415201772 0.0005226159225801088 3.26073071599755e-5
2.8696258103998353 2.019595277307724 0.00035480999369724394 3.132622521419663e-5
2.8696258103998353 2.0837094130952707 0.00020406907453127986 3.039237028986007e-5
2.8696258103998353 2.1478235488828177 0.00011874402594677344 2.8164806378562285e-5
2.8696258103998353 2.2119376846703647 5.4750239508392146e-5 2.7675891198967466e-5
2.8696258103998353 2.276051820457911 7.110420715375609e-6 2.6183345891714325e-5
2.8696258103998353 2.340165956245458 -7.821462786913221e-5 2.5259513144565915e-5
2.8696258103998353 2.404280092033005 -8.461400651296972e-5 2.51089484424984e-5
2.8696258103998353 2.4683942278205517 -8.888025894219572e-5 2.3160769805291776e-5
2.8696258103998353 2.5325083636080983 -0.00015500717159518823 2.209957192711088e-5
2.8696258103998353 2.5966224993956453 -0.00018984823310053004 2.1271926114231107e-5
2.8696258103998353 2.6607366351831923 -0.00010594526865909655 1.951159560632622e-5
2.8696258103998353 2.724850770970739 -0.00015145196123750041 1.8363616526711618e-5
2.8696258103998353 2.788964906758286 -0.00011518881558908564 1.703535720150747e-5
2.8696258103998353 2.8530790425458328 -0.00011732194180369754 1.4795827057179073e-5
2.8696258103998353 2.9171931783333793 -7.750358579759466e-5 1.3168683450948176e-5
2.8696258103998353 2.981307314120926 -7.394837543990634e-5 1.0736499833241049e-5
2.8696258103998353 3.045421449908473 -4.408460843532906e-5 9.539630440921591e-6
2.8696258103998353 3.10953558569602 -1.1376673144600972e-5 4.926243976888318e-6
3.4759527696660184 0.0320570678937734 0.046917491071216476 0.00016605478785179762
3.4759527696660184 0.09617120368132019 0.12312157908251148 0.0002689954747488471
3.4759527696660184 0.16028533946886697 0.10035139818203474 0.00024285189504404323
3.4759527696660184 0.2243994752564138 0.020186155731013494 0.00010890924603012364
3.4759527696660184 0.28851361104396056 0.003590750104879829 4.59559250012225e-5
3.4759527696660184 0.3526277468315074 0.005038320770015287 5.4434053500614537e-5
3.4759527696660184 0.4167418826190542 0.006482369365405905 6.172560511274872e-5
3.4759527696660184 0.48085601840660097 0.007413369801295982 6.60042302014365e-5
3.4759527696660184 0.5449701541941478 0.007728008031836367 6.740928247938915e-5
3.4759527696660184 0.6090842899816946 0.007699244462253397 6.728392686733627e-5
3.4759527696660184 0.6731984257692414 0.0074245230221546875 6.609031420587448e-5
3.4759527696660184 0.7373125615567881 0.006924389118385246 6.396002801547962e-5
3.4759527696660184 0.8014266973443349 0.00615422986751022 6.026525614397426e-5
3.4759527696660184 0.8655408331318818 0.005374678430648951 5.635923029039277e-5
3.4759527696660184 0.9296549689194286 0.004650893098081223 5.2612093689327384e-5
3.4759527696660184 0.9937691047069753 0.003942370067741203 4.8420453626137644e-5
3.4759527696660184 1.057883240494522 0.0033330520018812655 4.462832843561825e-5
3.4759527696660184 1.121997376282069 0.002790066249549423 4.1103390585753434e-5
3.4759527696660184 1.186111512069616 0.0023316101710941176 3.77791122628698e-5
3.4759527696660184 1.2502256478571625 0.0018983955924769306 3.431885031626971e-5
3.4759527696660184 1.3143397836447095 0.001506858839173863 3.071030290482829e-5
3.4759527696660184 1.378453919432256 0.0012597269454098594 2.8625470027179346e-5
3.4759527696660184 1.442568055219803 0.0010061379237802884 2.5748339996864445e-5
3.4759527696660184 1.5066821910073496 0.0008359045527789561 2.4131818688705858e-5
3.4759527696660184 1.5707963267948966 0.000672128309643189 2.2159202869277183e-5
3.4759527696660184 1.6349104625824435 0.0005142221827488522 1.997565280748643e-5
3.4759527696660184 1.69902459836999 0.00042851848562404355 1.8966926038267184e-5
3.4759527696660184 1.763138734157537 0.0003486849047406602 1.7766195556186376e-5
3.4759527696660184 1.8272528699450836 0.0002788305214676996 1.6881049996030305e-5
3.4759527696660184 1.8913670057326306 0.00022365142879830232 1.5430703451009814e-5
3.4759527696660184 1.9554811415201772 0.00014675290603563147 1.4780575026734744e-5
3.4759527696660184 2.019595277307724 0.0001303165805596407 1.3916014068176513e-5
3.4759527696660184 2.0837094130952707 7.455047626610053e-5 1.3295521721566308e-5
3.4759527696660184 2.1478235488828177 5.165702292454243e-5 1.258999672613485e-5
3.4759527696660184 2.2119376846703647 2.641552308641357e-5 1.1517999785040835e-5
3.4759527696660184 2.276051820457911 8.805174362137855e-6 1.1367431221670806e-5
3.4759527696660184 2.340165956245458 1.232724410699309e-5 1.1276125074605524e-5
3.4759527696660184 2.404280092033005 -1.761034872427571e-5 9.892495727240822e-6
3.4759527696660184 2.4683942278205517 -1.7023337100133306e-5 1.035206274996425e-5
3.4759527696660184 2.5325083636080983 -1.2327244106992999e-5 9.262887188816046e-6
3.4759527696660184 2.5966224993956453 -2.7002534710556272e-5 9.055974268794644e-6
3.4759527696660184 2.6607366351831923 -3.2872650951981316e-5 8.746276213738875e-6
3.4759527696660184 2.724850770970739 -3.698173232097899e-5 7.94094606320652e-6
3.4759527696660184 2.788964906758286 -2.406747658984364e-5 7.355234568653563e-6
3.4759527696660184 2.8530790425458328 -1.4088278979420565e-5 6.945615204068108e-6
3.4759527696660184 2.9171931783333793 -2.054540684498847e-5 5.781394014181135e-6
3.4759527696660184 2.981307314120926 -1.350126735527804e-5 4.65926032255571e-6
3.4759527696660184 3.045421449908473 -4.696092993140222e-6 3.7125874905701463e-6
3.4759527696660184 3.10953558569602 -5.283104617282713e-6 2.420310929804999e-6
4.210391338536714 0.0320570678937734 0.03469950326348232 0.0001296889979706424
4.210391338536714 0.09617120368132019 0.09102016708253129 0.00021004920536212907
4.210391338536714 0.16028533946886697 0.07515818778982364 0.00019086012479970909
4.210391338536714 0.2243994752564138 0.01601172575941246 8.809894251876237e-5
4.210391338536714 0.28851361104396056 0.0038546388223475894 4.322061057085889e-5
4.210391338536714 0.3526277468315074 0.0049270949090781955 4.886942488915519e-5
4.210391338536714 0.4167418826190542 0.005636088698001333 5.226223300271231e-5
4.210391338536714 0.48085601840660097 0.005846412214332604 5.324167861223609e-5
4.210391338536714 0.5449701541941478 0.005547403897336298 5.1863011946568776e-5
4.210391338536714 0.6090842899816946 0.005106887592393633 4.975290113557047e-5
4.210391338536714 0.6731984257692414 0.004492394000900447 4.666933904796987e-5
4.210391338536714 0.7373125615567881 0.003935569760659391 4.3682731714761156e-5
4.210391338536714 0.8014266973443349 0.0033738993564475634 4.0447328248353744e-5
4.210391338536714 0.8655408331318818 0.0026658748003186047 3.5962977617289956e-5
4.210391338536714 0.9296549689194286 0.002181258403241965 3.25848223797303e-5
4.210391338536714 0.9937691047069753 0.0017552805902115959 2.9254136846569935e-5
4.210391338536714 1.057883240494522 0.0013806721152713492 2.5984659424498686e-5
4.210391338536714 1.121997376282069 0.001099594604966893 2.3185742100486584e-5
4.210391338536714 1.186111512069616 0.0008248171078244416 2.0180069195004103e-5
4.210391338536714 1.2502256478571625 0.0006358167129645519 1.7753106663552168e-5
4.210391338536714 1.3143397836447095 0.0004768625347234139 1.55077247064525e-5
4.210391338536714 1.378453919432256 0.0003678238453811701 1.378390798443153e-5
4.210391338536714 1.442568055219803 0.0002835005922898347 1.2115409926916015e-5
4.210391338536714 1.5066821910073496 0.00021420044750787513 1.0771137722816418e-5
4.210391338536714 1.5707963267948966 0.00017979268331543306 9.824693608540065e-6
4.210391338536714 1.6349104625824435 0.00011873101728377695 8.351727757638932e-6
4.210391338536714 1.69902459836999 0.000105161758165631 7.738703272542742e-6
4.210391338536714 1.763138734157537 7.802323992933913e-5 7.236866080449904e-6
4.210391338536714 1.8272528699450836 5.766935125212024e-5 6.300013161996326e-6
4.210391338536714 1.8913670057326306 3.925392816320789e-5 5.9154970032125e-6
4.210391338536714 1.9554811415201772 3.9253928163207884e-5 5.546688187859155e-6
4.210391338536714 2.019595277307724 2.27769706626021e-5 4.723456358428295e-6
4.210391338536714 2.0837094130952707 1.8900039485988916e-5 4.571861946306263e-6
4.210391338536714 2.1478235488828177 1.5507724706452552e-5 4.494147583150439e-6
4.210391338536714 2.2119376846703647 1.3084642721069248e-5 4.252491625893786e-6
4.210391338536714 2.276051820457911 1.0176944338609416e-5 3.6587735625460517e-6
4.210391338536714 2.340165956245458 -3.392314779536496e-6 4.025526128318217e-6
4.210391338536714 2.404280092033005 3.876931176613112e-6 3.996249186106504e-6
4.210391338536714 2.4683942278205517 -1.4538491912299269e-6 3.3223626320482615e-6
4.210391338536714 2.5325083636080983 -1.9384655883065555e-6 3.0649832124534883e-6
4.210391338536714 2.5966224993956453 -3.876931176613138e-6 3.494618537180901e-6
4.210391338536714 2.6607366351831923 -1.4538491912299167e-6 3.026428429734653e-6
4.210391338536714 2.724850770970739 -3.392314779536472e-6 2.9478064617059033e-6
4.210391338536714 2.788964906758286 -5.8153967649197075e-6 2.8257748988071503e-6
4.210391338536714 2.8530790425458328 -3.876931176613111e-6 2.3741257876475333e-6
4.210391338536714 2.9171931783333793 9.692327941532845e-7 1.938465588306569e-6
4.210391338536714 2.981307314120926 0.0 1.678760443835424e-6
4.210391338536714 3.045421449908473 -1.4538491912299269e-6 1.4538491912299267e-6
4.210391338536714 3.10953558569602 -4.846163970766389e-7 8.393802219177121e-7
5.100010385160754 0.0320570678937734 0.025764109922110166 0.00010152718047657287
5.100010385160754 0.09617120368132019 0.06756232443524544 0.00016440955171872584
5.100010385160754 0.16028533946886697 0.055949931148460766 0.00014961693130614403
5.100010385160754 0.2243994752564138 0.012623401653220128 7.106617716676512e-5
5.100010385160754 0.28851361104396056 0.0036963618114255374 3.845581245997025e-5
5.100010385160754 0.3526277468315074 0.0041628579551772705 4.081037165826137e-5
5.100010385160754 0.4167418826190542 0.004210467767446956 4.1043078411715793e-5
5.100010385160754 0.48085601840660097 0.003955615242944509 3.978155680183136e-5
5.100010385160754 0.5449701541941478 0.003570335837770481 3.7794559540900475e-5
5.100010385160754 0.6090842899816946 0.003026223697545495 3.479567515459407e-5
5.100010385160754 0.6731984257692414 0.0024785108152160736 3.148981889901336e-5
5.100010385160754 0.7373125615567881 0.0021012330591630084 2.8994249137350456e-5
5.100010385160754 0.8014266973443349 0.0015979293294548823 2.5284451560575848e-5
5.100010385160754 0.8655408331318818 0.0012302535523469613 2.219285909313548e-5
5.100010385160754 0.9296549689194286 0.0008957846190910056 1.893113072417401e-5
5.100010385160754 0.9937691047069753 0.0006753391858086725 1.644723356880799e-5
5.100010385160754 1.057883240494522 0.0004684965560319643 1.3714135651718971e-5
5.100010385160754 1.121997376282069 0.0003240667893987102 1.1400595114704878e-5
5.100010385160754 1.186111512069616 0.0002464507929254398 9.92978542207916e-6
5.100010385160754 1.2502256478571625 0.00015883273505097343 8.031599253561215e-6
5.100010385160754 1.3143397836447095 0.00012802638593529343 7.201484208860257e-6
5.100010385160754 1.378453919432256 8.881830524260981e-5 6.067550863121271e-6
5.100010385160754 1.442568055219803 6.521344033579012e-5 5.139152198577458e-6
5.100010385160754 1.5066821910073496 4.040832806082699e-5 4.099625229445919e-6
5.100010385160754 1.5707963267948966 2.4004947362867437e-5 3.299164450483152e-6
5.100010385160754 1.6349104625824435 1.96040403463418e-5 2.857160225380947e-6
5.100010385160754 1.69902459836999 1.3202721049577135e-5 2.4985141372127766e-6
5.100010385160754 1.763138734157537 8.40173157700363e-6 2.0004122802389603e-6
5.100010385160754 1.8272528699450836 9.201896489099214e-6 2.0004122802389603e-6
5.100010385160754 1.8913670057326306 6.001236840716879e-6 1.918728054638377e-6
5.100010385160754 1.9554811415201772 5.201071928621296e-6 1.6495822252415817e-6
5.100010385160754 2.019595277307724 1.600329824191168e-6 1.4969714769898816e-6
5.100010385160754 2.0837094130952707 2.4004947362867436e-6 1.2651718129852257e-6
5.100010385160754 2.1478235488828177 1.6003298241911736e-6 1.2651718129852344e-6
5.100010385160754 2.2119376846703647 1.2002473681433718e-6 8.946115683279317e-7
5.100010385160754 2.276051820457911 0.0 9.799978723565647e-7
5.100010385160754 2.340165956245458 8.001649120955868e-7 9.799978723565715e-7
5.100010385160754 2.404280092033005 4.0008245604779064e-7 6.929631410917157e-7
5.100010385160754 2.4683942278205517 8.001649120955868e-7 9.799978723565715e-7
5.100010385160754 2.5325083636080983 4.0008245604779064e-7 1.0585186826223834e-6
5.100010385160754 2.5966224993956453 -1.6003298241911736e-6 9.799978723565715e-7
5.100010385160754 2.6607366351831923 -1.2002473681433718e-6 8.946115683279317e-7
5.100010385160754 2.724850770970739 4.0008245604779064e-7 4.0008245604779064e-7
5.100010385160754 2.788964906758286 -4.000824560477934e-7 4.000824560477934e-7
5.100010385160754 2.8530790425458328 -8.001649120955813e-7 5.658020354103232e-7
5.100010385160754 2.9171931783333793 0.0 0.0
5.100010385160754 2.981307314120926 -4.0008245604779064e-7 4.0008245604779064e-7
5.100010385160754 3.045421449908473 0.0 0.0
5.100010385160754 3.10953558569602 0.0 0.0
6.177598193945348 0.0320570678937734 0.01915574080256522 7.954262724164983e-5
6.177598193945348 0.09617120368132019 0.05023510121635558 0.00012881133942479605
6.177598193945348 0.16028533946886697 0.041769991880729905 0.00011745801328574753
6.177598193945348 0.2243994752564138 0.00976382602015015 5.678850967779632e-5
6.177598193945348 0.28851361104396056 0.0030433305013247806 3.1704799766409376e-5
6.177598193945348 0.3526277468315074 0.003060836092443754 3.179585386419284e-5
6.177598193945348 0.4167418826190542 0.0028299604661765503 3.057674995167792e-5
6.177598193945348 0.48085601840660097 0.0025280715929172914 2.889649310350882e-5
6.177598193945348 0.5449701541941478 0.0020626871044902646 2.610160013080382e-5
6.177598193945348 0.6090842899816946 0.001708611752046145 2.375593618461246e-5
6.177598193945348 0.6731984257692414 0.0012894684477069685 2.063743960203929e-5
6.177598193945348 0.7373125615567881 0.0009796525143183563 1.7988149324470406e-5
6.177598193945348 0.8014266973443349 0.0007193807067381571 1.5414514423918843e-5
6.177598193945348 0.8655408331318818 0.0005122862608589916 1.3007888621376243e-5
6.177598193945348 0.9296549689194286 0.0003309547604001995 1.0455258417390018e-5
6.177598193945348 0.9937691047069753 0.00021997591858935415 8.52389370550502e-6
6.177598193945348 1.057883240494522 0.00014400825901645414 6.896744788744782e-6
6.177598193945348 1.121997376282069 9.941854578888203e-5 5.73038971348013e-6
6.177598193945348 1.186111512069616 6.34164810347688e-5 4.600465474088244e-6
6.177598193945348 1.2502256478571625 4.2607948195235294e-5 3.751420660517014e-6
6.177598193945348 1.3143397836447095 2.8075004624767442e-5 3.0451618032558447e-6
6.177598193945348 1.378453919432256 1.3542061054299586e-5 2.1149146185751495e-6
6.177598193945348 1.442568055219803 7.927060129346098e-6 1.618104373104897e-6
6.177598193945348 1.5066821910073496 7.9270601293461e-6 1.618104373104897e-6
6.177598193945348 1.5707963267948966 3.6332358926169504e-6 1.1908925733351444e-6
6.177598193945348 1.6349104625824435 2.972647548504788e-6 9.908825161682625e-7
6.177598193945348 1.69902459836999 9.908825161682625e-7 7.385602212894231e-7
6.177598193945348 1.763138734157537 1.32117668822435e-6 6.60588344112175e-7
6.177598193945348 1.8272528699450836 6.60588344112175e-7 4.671064976945115e-7
6.177598193945348 1.8913670057326306 0.0 0.0
6.177598193945348 1.9554811415201772 0.0 0.0
6.177598193945348 2.019595277307724 -3.302941720560875e-7 3.302941720560875e-7
6.177598193945348 2.0837094130952707 3.3029417205608636e-7 3.3029417205608636e-7
6.177598193945348 2.1478235488828177 3.302941720560887e-7 3.302941720560887e-7
6.177598193945348 2.2119376846703647 6.605883441121727e-7 4.6710649769450985e-7
6.177598193945348 2.276051820457911 0.0 0.0
6.177598193945348 2.340165956245458 3.302941720560887e-7 3.302941720560887e-7
6.177598193945348 2.404280092033005 -3.3029417205608636e-7 3.3029417205608636e-7
6.177598193945348 2.4683942278205517 0.0 0.0
6.177598193945348 2.5325083636080983 0.0 0.0
6.177598193945348 2.5966224993956453 0.0 0.0
6.177598193945348 2.6607366351831923 0.0 0.0
6.177598193945348 2.724850770970739 3.3029417205608636e-7 3.3029417205608636e-7
6.177598193945348 2.788964906758286 0.0 0.0
6.177598193945348 2.8530790425458328 0.0 0.0
6.177598193945348 2.9171931783333793 0.0 0.0
6.177598193945348 2.981307314120926 0.0 0.0
6.177598193945348 3.045421449908473 0.0 0.0
6.177598193945348 3.10953558569602 0.0 0.0
7.4828709284351635 0.0320570678937734 0.01420332407014826 6.223305989957486e-5
7.4828709284351635 0.09617120368132019 0.03744924207391392 0.0001010526421595658
7.4828709284351635 0.16028533946886697 0.03116534552967017 9.218539694799654e-5
7.4828709284351635 0.2243994752564138 0.007562217524908234 4.540992030707645e-5
7.4828709284351635 0.28851361104396056 0.002288598120886803 2.4981063622807435e-5
7.4828709284351635 0.3526277468315074 0.002138079097566239 2.4145602172098423e-5
7.4828709284351635 0.4167418826190542 0.0018092277531376107 2.2211238601878904e-5
7.4828709284351635 0.48085601840660097 0.001536003004283977 2.0465491989180293e-5
7.4828709284351635 0.5449701541941478 0.0012278752935009308 1.8297985848670342e-5
7.4828709284351635 0.6090842899816946 0.0008971151933417861 1.564048668507791e-5
7.4828709284351635 0.6731984257692414 0.0006596114445877742 1.3411280565094758e-5
7.4828709284351635 0.7373125615567881 0.00045537458142272933 1.114321601322173e-5
7.4828709284351635 0.8014266973443349 0.00028658603896723815 8.840028637349779e-6
7.4828709284351635 0.8655408331318818 0.00018351322951945935 7.073915146210249e-6
7.4828709284351635 0.9296549689194286 0.00011098051175991081 5.501099731575166e-6
7.4828709284351635 0.9937691047069753 6.789716812829924e-5 4.30280819848409e-6
7.4828709284351635 1.057883240494522 4.0901908511023634e-5 3.339626845266946e-6
7.4828709284351635 1.121997376282069 1.690612218455637e-5 2.147079664519398e-6
7.4828709284351635 1.186111512069616 1.2270572553307087e-5 1.8291889568025213e-6
7.4828709284351635 1.2502256478571625 6.544305361763782e-6 1.3358507381067783e-6
7.4828709284351635 1.3143397836447095 5.180908411396327e-6 1.188581905316655e-6
7.4828709284351635 1.378453919432256 1.9087557305144365e-6 7.214418537872316e-7
7.4828709284351635 1.442568055219803 1.0907175602939638e-6 5.453587801469819e-7
7.4828709284351635 1.5066821910073496 0.0 0.0
7.4828709284351635 1.5707963267948966 8.180381702204699e-7 4.7229455778417724e-7
7.4828709284351635 1.6349104625824435 0.0 0.0
7.4828709284351635 1.69902459836999 0.0 0.0
7.4828709284351635 1.763138734157537 0.0 0.0
7.4828709284351635 1.8272528699450836 2.7267939007349095e-7 2.7267939007349095e-7
7.4828709284351635 1.8913670057326306 0.0 0.0
7.4828709284351635 1.9554811415201772 0.0 0.0
7.4828709284351635 2.019595277307724 0.0 0.0
7.4828709284351635 2.0837094130952707 0.0 0.0
7.4828709284351635 2.1478235488828177 0.0 0.0
7.4828709284351635 2.2119376846703647 2.7267939007349e-7 2.7267939007349e-7
7.4828709284351635 2.276051820457911 0.0 0.0
7.4828709284351635 2.340165956245458 0.0 0.0
7.4828709284351635 2.404280092033005 0.0 0.0
7.4828709284351635 2.4683942278205517 0.0 0.0
7.4828709284351635 2.5325083636080983 0.0 0.0
7.4828709284351635 2.5966224993956453 0.0 0.0
7.4828709284351635 2.6607366351831923 0.0 0.0
7.4828709284351635 2.724850770970739 0.0 0.0
7.4828709284351635 2.788964906758286 0.0 0.0
7.4828709284351635 2.8530790425458328 0.0 0.0
7.4828709284351635 2.9171931783333793 0.0 0.0
7.4828709284351635 2.981307314120926 0.0 0.0
7.4828709284351635 3.045421449908473 0.0 0.0
7.4828709284351635 3.10953558569602 0.0 0.0
9.063936431880453 0.0320570678937734 0.010652874440239267 4.897058167820705e-5
9.063936431880453 0.09617120368132019 0.02795991217829006 7.933654007079874e-5
9.063936431880453 0.16028533946886697 0.023420700813322693 7.261089696478368e-5
9.063936431880453 0.2243994752564138 0.005708006515081897 3.584627965292501e-5
9.063936431880453 0.28851361104396056 0.0016554929764912303 1.9304809920069495e-5
9.063936431880453 0.3526277468315074 0.0014193477314083805 1.787500872668991e-5
9.063936431880453 0.4167418826190542 0.0011726220987956005 1.624728863233604e-5
9.063936431880453 0.48085601840660097 0.0008660159750559951 1.3962552213811622e-5
9.063936431880453 0.5449701541941478 0.0006528324220593652 1.2122793738725744e-5
9.063936431880453 0.6090842899816946 0.0004446013908852575 1.0004312912397702e-5
9.063936431880453 0.6731984257692414 0.00030818192613767966 8.329241246964325e-6
9.063936431880453 0.7373125615567881 0.00017806567098239932 6.331286388684371e-6
9.063936431880453 0.8014266973443349 9.92755510786827e-5 4.727407194222985e-6
9.063936431880453 0.8655408331318818 6.573347146252927e-5 3.8467604545792664e-6
9.063936431880453 0.9296549689194286 3.2866735731264615e-5 2.7200704030332455e-6
9.063936431880453 0.9937691047069753 1.890962877689197e-5 2.0632096484195878e-6
9.063936431880453 1.057883240494522 8.104126618667988e-6 1.3506877697779985e-6
9.063936431880453 1.121997376282069 3.151604796148651e-6 8.423018118358417e-7
9.063936431880453 1.186111512069616 1.5758023980743312e-6 5.955973229548411e-7
9.063936431880453 1.2502256478571625 6.753438848889991e-7 3.899099737362313e-7
9.063936431880453 1.3143397836447095 0.0 0.0
9.063936431880453 1.378453919432256 2.2511462829633304e-7 2.2511462829633304e-7
9.063936431880453 1.442568055219803 2.2511462829633304e-7 2.2511462829633304e-7
9.063936431880453 1.5066821910073496 0.0 0.0
9.063936431880453 1.5707963267948966 0.0 0.0
9.063936431880453 1.6349104625824435 0.0 0.0
9.063936431880453 1.69902459836999 0.0 0.0
9.063936431880453 1.763138734157537 0.0 0.0
9.063936431880453 1.8272528699450836 0.0 0.0
9.063936431880453 1.8913670057326306 0.0 0.0
9.063936431880453 1.9554811415201772 0.0 0.0
9.063936431880453 2.019595277307724 0.0 0.0
9.063936431880453 2.0837094130952707 0.0 0.0
9.063936431880453 2.1478235488828177 0.0 0.0
9.063936431880453 2.2119376846703647 0.0 0.0
9.063936431880453 2.276051820457911 0.0 0.0
9.063936431880453 2.340165956245458 0.0 0.0
9.063936431880453 2.404280092033005 0.0 0.0
9.063936431880453 2.4683942278205517 0.0 0.0
9.063936431880453 2.5325083636080983 0.0 0.0
9.063936431880453 2.5966224993956453 0.0 0.0
9.063936431880453 2.6607366351831923 0.0 0.0
9.063936431880453 2.724850770970739 0.0 0.0
9.063936431880453 2.788964906758286 0.0 0.0
9.063936431880453 2.8530790425458328 0.0 0.0
9.063936431880453 2.9171931783333793 0.0 0.0
9.063936431880453 2.981307314120926 0.0 0.0
9.063936431880453 3.045421449908473 0.0 0.0
9.063936431880453 3.10953558569602 0.0 0.0
10.979067316125711 0.0320570678937734 0.007923207218819133 3.837320442477152e-5
10.979067316125711 0.09617120368132019 0.02099585795836268 6.246665018737156e-5
10.979067316125711 0.16028533946886697 0.017458078008149424 5.696136632362204e-5
10.979067316125711 0.2243994752564138 0.004235820583381998 2.8057329877492587e-5
10.979067316125711 0.28851361104396056 0.0011392409694687313 1.4550749275853533e-5
10.979067316125711 0.3526277468315074 0.0009268180611322314 1.312425936066382e-5
10.979067316125711 0.4167418826190542 0.0006930227691923171 1.134883578364479e-5
10.979067316125711 0.48085601840660097 0.0004958392995991151 9.599487176827402e-6
10.979067316125711 0.5449701541941478 0.0003308073288179996 7.840885669981371e-6
10.979067316125711 0.6090842899816946 0.00020461734215090901 6.166642612975814e-6
10.979067316125711 0.6731984257692414 0.00012061458224881018 4.734536495367919e-6
10.979067316125711 0.7373125615567881 6.523223169388657e-5 3.4818389432425837e-6
10.979067316125711 0.8014266973443349 3.326657969574268e-5 2.48646090804271e-6
10.979067316125711 0.8655408331318818 1.5239438743301133e-5 1.6829144769468865e-6
10.979067316125711 0.9296549689194286 6.3187916740516915e-6 1.0836638319101302e-6
10.979067316125711 0.9937691047069753 3.53108946491124e-6 8.100874809552213e-7
10.979067316125711 1.057883240494522 1.1150808836561809e-6 4.552298644815696e-7
10.979067316125711 1.121997376282069 3.716936278853924e-7 2.628270848015902e-7
10.979067316125711 1.186111512069616 1.8584681394269684e-7 1.8584681394269684e-7
10.979067316125711 1.2502256478571625 0.0 0.0
10.979067316125711 1.3143397836447095 0.0 0.0
10.979067316125711 1.378453919432256 0.0 0.0
10.979067316125711 1.442568055219803 0.0 0.0
10.979067316125711 1.5066821910073496 0.0 0.0
10.979067316125711 1.5707963267948966 0.0 0.0
10.979067316125711 1.6349104625824435 0.0 0.0
10.979067316125711 1.69902459836999 0.0 0.0
10.979067316125711 1.763138734157537 0.0 0.0
10.979067316125711 1.8272528699450836 0.0 0.0
10.979067316125711 1.8913670057326306 0.0 0.0
10.979067316125711 1.9554811415201772 0.0 0.0
10.979067316125711 2.019595277307724 0.0 0.0
10.979067316125711 2.0837094130952707 0.0 0.0
10.979067316125711 2.1478235488828177 0.0 0.0
10.979067316125711 2.2119376846703647 0.0 0.0
10.979067316125711 2.276051820457911 0.0 0.0
10.979067316125711 2.340165956245458 0.0 0.0
10.979067316125711 2.404280092033005 0.0 0.0
10.979067316125711 2.4683942278205517 0.0 0.0
10.979067316125711 2.5325083636080983 0.0 0.0
10.979067316125711 2.5966224993956453 0.0 0.0
10.979067316125711 2.6607366351831923 0.0 0.0
10.979067316125711 2.724850770970739 0.0 0.0
10.979067316125711 2.788964906758286 0.0 0.0
10.979067316125711 2.8530790425458328 0.0 0.0
10.979067316125711 2.9171931783333793 0.0 0.0
10.979067316125711 2.981307314120926 0.0 0.0
10.979067316125711 3.045421449908473 0.0 0.0
10.979067316125711 3.10953558569602 0.0 0.0
13.298848688749242 0.0320570678937734 0.005974052164540814 3.027525201164214e-5
13.298848688749242 0.09617120368132019 0.015520537505730339 4.8801413173368704e-5
13.298848688749242 0.16028533946886697 0.012961960987357498 4.45963071327226e-5
13.298848688749242 0.2243994752564138 0.0031480494725337773 2.1977284794981983e-5
13.298848688749242 0.28851361104396056 0.0007993633761526865 1.1074532066250653e-5
13.298848688749242 0.3526277468315074 0.000564617509451418 9.307444016740626e-6
13.298848688749242 0.4167418826190542 0.00041088198106274275 7.939841075956294e-6
13.298848688749242 0.48085601840660097 0.00025346416456895114 6.236078088650431e-6
13.298848688749242 0.5449701541941478 0.00015097381230983503 4.812869350557303e-6
13.298848688749242 0.6090842899816946 8.990920123329626e-5 3.7141148689942594e-6
13.298848688749242 0.6731984257692414 4.418745726141524e-5 2.6037708894114557e-6
13.298848688749242 0.7373125615567881 1.9792298565008907e-5 1.742614720982944e-6
13.298848688749242 0.8014266973443349 1.0586578302214043e-5 1.2744742601713324e-6
13.298848688749242 0.8655408331318818 3.2220020919781933e-6 7.030984988474354e-7
13.298848688749242 0.9296549689194286 7.671433552329034e-7 3.4307693815760814e-7
13.298848688749242 0.9937691047069753 4.6028601313974206e-7 2.657462535904497e-7
13.298848688749242 1.057883240494522 0.0 0.0
13.298848688749242 1.121997376282069 3.068573420931603e-7 2.1698090745095384e-7
13.298848688749242 1.186111512069616 0.0 0.0
13.298848688749242 1.2502256478571625 0.0 0.0
13.298848688749242 1.3143397836447095 0.0 0.0
13.298848688749242 1.378453919432256 0.0 0.0
13.298848688749242 1.442568055219803 0.0 0.0
13.298848688749242 1.5066821910073496 0.0 0.0
13.298848688749242 1.5707963267948966 0.0 0.0
13.298848688749242 1.6349104625824435 0.0 0.0
13.298848688749242 1.69902459836999 0.0 0.0
13.298848688749242 1.763138734157537 0.0 0.0
13.298848688749242 1.8272528699450836 0.0 0.0
13.298848688749242 1.8913670057326306 0.0 0.0
13.298848688749242 1.9554811415201772 0.0 0.0
13.298848688749242 2.019595277307724 0.0 0.0
13.298848688749242 2.0837094130952707 0.0 0.0
13.298848688749242 2.1478235488828177 0.0 0.0
13.298848688749242 2.2119376846703647 0.0 0.0
13.298848688749242 2.276051820457911 0.0 0.0
13.298848688749242 2.340165956245458 0.0 0.0
13.298848688749242 2.404280092033005 0.0 0.0
13.298848688749242 2.4683942278205517 0.0 0.0
13.298848688749242 2.5325083636080983 0.0 0.0
13.298848688749242 2.5966224993956453 0.0 0.0
13.298848688749242 2.6607366351831923 0.0 0.0
13.298848688749242 2.724850770970739 0.0 0.0
13.298848688749242 2.788964906758286 0.0 0.0
13.298848688749242 2.8530790425458328 0.0 0.0
13.298848688749242 2.9171931783333793 0.0 0.0
13.298848688749242 2.981307314120926 0.0 0.0
13.298848688749242 3.045421449908473 0.0 0.0
13.298848688749242 3.10953558569602 0.0 0.0
16.108779676255548 0.0320570678937734 0.004433034929557835 2.3696245459552205e-5
16.108779676255548 0.09617120368132019 0.01161192194217632 3.835138188083812e-5
16.108779676255548 0.16028533946886697 0.009619602197990492 3.4906597613489884e-5
16.108779676255548 0.2243994752564138 0.0022942900074027226 1.704720249825478e-5
16.108779676255548 0.28851361104396056 0.0005238880069904263 8.146071009319638e-6
16.108779676255548 0.3526277468315074 0.0003550430569618382 6.706091508760501e-6
16.108779676255548 0.4167418826190542 0.00022255107066783753 5.309379971636096e-6
16.108779676255548 0.48085601840660097 0.0001331253131883309 4.106381403580988e-6
16.108779676255548 0.5449701541941478 6.801930845112616e-5 2.9352498147816788e-6
16.108779676255548 0.6090842899816946 3.1413013958806935e-5 1.994728381113619e-6
16.108779676255548 0.6731984257692414 1.3806526296411113e-5 1.3224253794299597e-6
16.108779676255548 0.7373125615567881 6.4599343221740055e-6 9.045717375469245e-7
16.108779676255548 0.8014266973443349 1.5199845463938814e-6 4.3878174351228927e-7
16.108779676255548 0.8655408331318818 5.066615154646281e-7 2.5333075773231403e-7
16.108779676255548 0.9296549689194286 1.2666537886615702e-7 1.2666537886615702e-7
16.108779676255548 0.9937691047069753 0.0 0.0
16.108779676255548 1.057883240494522 0.0 0.0
16.108779676255548 1.121997376282069 0.0 0.0
16.108779676255548 1.186111512069616 0.0 0.0
16.108779676255548 1.2502256478571625 0.0 0.0
16.108779676255548 1.3143397836447095 0.0 0.0
16.108779676255548 1.378453919432256 0.0 0.0
16.108779676255548 1.442568055219803 0.0 0.0
16.108779676255548 1.5066821910073496 0.0 0.0
16.108779676255548 1.5707963267948966 0.0 0.0
16.108779676255548 1.6349104625824435 0.0 0.0
16.108779676255548 1.69902459836999 0.0 0.0
16.108779676255548 1.763138734157537 0.0 0.0
16.108779676255548 1.8272528699450836 0.0 0.0
16.108779676255548 1.8913670057326306 0.0 0.0
16.108779676255548 1.9554811415201772 0.0 0.0
16.108779676255548 2.019595277307724 0.0 0.0
16.108779676255548 2.0837094130952707 0.0 0.0
16.108779676255548 2.1478235488828177 0.0 0.0
16.108779676255548 2.2119376846703647 0.0 0.0
16.108779676255548 2.276051820457911 0.0 0.0
16.108779676255548 2.340165956245458 0.0 0.0
16.108779676255548 2.404280092033005 0.0 0.0
16.108779676255548 2.4683942278205517 0.0 0.0
16.108779676255548 2.5325083636080983 0.0 0.0
16.108779676255548 2.5966224993956453 0.0 0.0
16.108779676255548 2.6607366351831923 0.0 0.0
16.108779676255548 2.724850770970739 0.0 0.0
16.108779676255548 2.788964906758286 0.0 0.0
16.108779676255548 2.8530790425458328 0.0 0.0
16.108779676255548 2.9171931783333793 0.0 0.0
16.108779676255548 2.981307314120926 0.0 0.0
16.108779676255548 3.045421449908473 0.0 0.0
16.108779676255548 3.10953558569602 0.0 0.0
19.51242462647713 0.0320570678937734 0.0033144676748040063 1.8617079731450166e-5
19.51242462647713 0.09617120368132019 0.008715849514993709 3.018975067898779e-5
19.51242462647713 0.16028533946886697 0.0072433918127942 2.7521725172930913e-5
19.51242462647713 0.2243994752564138 0.0017184076003298146 1.3405028980795915e-5
19.51242462647713 0.28851361104396056 0.0003472787464671865 6.026203139971092e-6
19.51242462647713 0.3526277468315074 0.000200984568115005 4.584437129934505e-6
19.51242462647713 0.4167418826190542 0.00011785099285411574 3.510518674431495e-6
19.51242462647713 0.48085601840660097 5.552695404217881e-5 2.4096645589445056e-6
19.51242462647713 0.5449701541941478 2.5410639985403826e-5 1.6300933150948407e-6
19.51242462647713 0.6090842899816946 8.57478386338731e-6 9.469264677958296e-7
19.51242462647713 0.6731984257692414 3.34625711741944e-6 5.915402748302589e-7
19.51242462647713 0.7373125615567881 1.4639874888710046e-6 3.9126711441991637e-7
19.51242462647713 0.8014266973443349 6.274232095161439e-7 2.5614445268231587e-7
19.51242462647713 0.8655408331318818 0.0 0.0
19.51242462647713 0.9296549689194286 0.0 0.0
19.51242462647713 0.9937691047069753 0.0 0.0
19.51242462647713 1.057883240494522 0.0 0.0
19.51242462647713 1.121997376282069 0.0 0.0
19.51242462647713 1.186111512069616 0.0 0.0
19.51242462647713 1.2502256478571625 0.0 0.0
19.51242462647713 1.3143397836447095 0.0 0.0
19.51242462647713 1.378453919432256 0.0 0.0
19.51242462647713 1.442568055219803 0.0 0.0
19.51242462647713 1.5066821910073496 0.0 0.0
19.51242462647713 1.5707963267948966 0.0 0.0
19.51242462647713 1.6349104625824435 0.0 0.0
19.51242462647713 1.69902459836999 0.0 0.0
19.51242462647713 1.763138734157537 0.0 0.0
19.51242462647713 1.8272528699450836 0.0 0.0
19.51242462647713 1.8913670057326306 0.0 0.0
19.51242462647713 1.9554811415201772 0.0 0.0
19.51242462647713 2.019595277307724 0.0 0.0
19.51242462647713 2.0837094130952707 0.0 0.0
19.51242462647713 2.1478235488828177 0.0 0.0
19.51242462647713 2.2119376846703647 0.0 0.0
19.51242462647713 2.276051820457911 0.0 0.0
19.51242462647713 2.340165956245458 0.0 0.0
19.51242462647713 2.404280092033005 0.0 0.0
19.51242462647713 2.4683942278205517 0.0 0.0
19.51242462647713 2.5325083636080983 0.0 0.0
19.51242462647713 2.5966224993956453 0.0 0.0
19.51242462647713 2.6607366351831923 0.0 0.0
19.51242462647713 2.724850770970739 0.0 0.0
19.51242462647713 2.788964906758286 0.0 0.0
19.51242462647713 2.8530790425458328 0.0 0.0
19.51242462647713 2.9171931783333793 0.0 0.0
19.51242462647713 2.981307314120926 0.0 0.0
19.51242462647713 3.045421449908473 0.0 0.0
19.51242462647713 3.10953558569602 0.0 0.0
23.635230132618723 0.0320570678937734 0.002558987919637266 1.4863274009179699e-5
23.635230132618723 0.09617120368132019 0.006614848234477004 2.3896830803333006e-5
23.635230132618723 0.16028533946886697 0.005496963659502871 2.1784209214788818e-5
23.635230132618723 0.2243994752564138 0.0012678394368731043 1.0461946496981313e-5
23.635230132618723 0.28851361104396056 0.00022592508554384385 4.416340946847873e-6
23.635230132618723 0.3526277468315074 0.0001244875710180447 3.2782597606403194e-6
23.635230132618723 0.4167418826190542 5.689133793404399e-5 2.216171880206611e-6
23.635230132618723 0.48085601840660097 2.5380961081348932e-5 1.4802477102557916e-6
23.635230132618723 0.5449701541941478 8.632979959642477e-6 8.63297995964248e-7
23.635230132618723 0.6090842899816946 3.2805323846641466e-6 5.321726255057075e-7
23.635230132618723 0.6731984257692414 6.906383967713995e-7 2.44177546852431e-7
23.635230132618723 0.7373125615567881 1.7265959919284988e-7 1.220887734262155e-7
23.635230132618723 0.8014266973443349 8.63297995964248e-8 8.63297995964248e-8
23.635230132618723 0.8655408331318818 0.0 0.0
23.635230132618723 0.9296549689194286 0.0 0.0
23.635230132618723 0.9937691047069753 0.0 0.0
23.635230132618723 1.057883240494522 0.0 0.0
23.635230132618723 1.121997376282069 0.0 0.0
23.635230132618723 1.186111512069616 0.0 0.0
23.635230132618723 1.2502256478571625 0.0 0.0
23.635230132618723 1.3143397836447095 0.0 0.0
23.635230132618723 1.378453919432256 0.0 0.0
23.635230132618723 1.442568055219803 0.0 0.0
23.635230132618723 1.5066821910073496 0.0 0.0
23.635230132618723 1.5707963267948966 0.0 0.0
23.635230132618723 1.6349104625824435 0.0 0.0
23.635230132618723 1.69902459836999 0.0 0.0
23.635230132618723 1.763138734157537 0.0 0.0
23.635230132618723 1.8272528699450836 0.0 0.0
23.635230132618723 1.8913670057326306 0.0 0.0
23.635230132618723 1.9554811415201772 0.0 0.0
23.635230132618723 2.019595277307724 0.0 0.0
23.635230132618723 2.0837094130952707 0.0 0.0
23.635230132618723 2.1478235488828177 0.0 0.0
23.635230132618723 2.2119376846703647 0.0 0.0
23.635230132618723 2.276051820457911 0.0 0.0
23.635230132618723 2.340165956245458 0.0 0.0
23.635230132618723 2.404280092033005 0.0 0.0
23.635230132618723 2.4683942278205517 0.0 0.0
23.635230132618723 2.5325083636080983 0.0 0.0
23.635230132618723 2.5966224993956453 0.0 0.0
23.635230132618723 2.6607366351831923 0.0 0.0
23.635230132618723 2.724850770970739 0.0 0.0
23.635230132618723 2.788964906758286 0.0 0.0
23.635230132618723 2.8530790425458328 0.0 0.0
23.635230132618723 2.9171931783333793 0.0 0.0
23.635230132618723 2.981307314120926 0.0 0.0
23.635230132618723 3.045421449908473 0.0 0.0
23.635230132618723 3.10953558569602 0.0 0.0
28.62914856126236 0.0320570678937734 0.001997437750575609 1.1931435414629175e-5
28.62914856126236 0.09617120368132019 0.0051456864395136356 1.9150394595865668e-5
28.62914856126236 0.16028533946886697 0.00428822645317326 1.748215328027265e-5
28.62914856126236 0.2243994752564138 0.0009560276167209351 8.254509789033322e-6
28.62914856126236 0.28851361104396056 0.00014589149630443886 3.224564416867592e-6
28.62914856126236 0.3526277468315074 6.385871064424883e-5 2.1333697892135143e-6
28.62914856126236 0.4167418826190542 2.451718355091695e-5 1.3218779467165497e-6
28.62914856126236 0.48085601840660097 8.623776772270214e-6 7.839797065700195e-7
28.62914856126236 0.5449701541941478 2.7082935317873352e-6 4.393432255657938e-7
28.62914856126236 0.6090842899816946 2.8508352966182533e-7 1.4254176483091266e-7
28.62914856126236 0.6731984257692414 1.4254176483091266e-7 1.0079224851423647e-7
28.62914856126236 0.7373125615567881 0.0 0.0
28.62914856126236 0.8014266973443349 0.0 0.0
28.62914856126236 0.8655408331318818 0.0 0.0
28.62914856126236 0.9296549689194286 0.0 0.0
28.62914856126236 0.9937691047069753 0.0 0.0
28.62914856126236 1.057883240494522 0.0 0.0
28.62914856126236 1.121997376282069 0.0 0.0
28.62914856126236 1.186111512069616 0.0 0.0
28.62914856126236 1.2502256478571625 0.0 0.0
28.62914856126236 1.3143397836447095 0.0 0.0
28.62914856126236 1.378453919432256 0.0 0.0
28.62914856126236 1.442568055219803 0.0 0.0
28.62914856126236 1.5066821910073496 0.0 0.0
28.62914856126236 1.5707963267948966 0.0 0.0
28.62914856126236 1.6349104625824435 0.0 0.0
28.62914856126236 1.69902459836999 0.0 0.0
28.62914856126236 1.763138734157537 0.0 0.0
28.62914856126236 1.8272528699450836 0.0 0.0
28.62914856126236 1.8913670057326306 0.0 0.0
28.62914856126236 1.9554811415201772 0.0 0.0
28.62914856126236 2.019595277307724 0.0 0.0
28.62914856126236 2.0837094130952707 0.0 0.0
28.62914856126236 2.1478235488828177 0.0 0.0
28.62914856126236 2.2119376846703647 0.0 0.0
28.62914856126236 2.276051820457911 0.0 0.0
28.62914856126236 2.340165956245458 0.0 0.0
28.62914856126236 2.404280092033005 0.0 0.0
28.62914856126236 2.4683942278205517 0.0 0.0
28.62914856126236 2.5325083636080983 0.0 0.0
28.62914856126236 2.5966224993956453 0.0 0.0
28.62914856126236 2.6607366351831923 0.0 0.0
28.62914856126236 2.724850770970739 0.0 0.0
28.62914856126236 2.788964906758286 0.0 0.0
28.62914856126236 2.8530790425458328 0.0 0.0
28.62914856126236 2.9171931783333793 0.0 0.0
28.62914856126236 2.981307314120926 0.0 0.0
28.62914856126236 3.045421449908473 0.0 0.0
28.62914856126236 3.10953558569602 0.0 0.0
34.678238491601185 0.0320570678937734 0.0015814094524491589 9.646148304587388e-6
34.678238491601185 0.09617120368132019 0.0041465441954998804 1.5619780221415298e-5
34.678238491601185 0.16028533946886697 0.0034252397910806945 1.4196368364653636e-5
34.678238491601185 0.2243994752564138 0.0007609617311651135 6.691341233151789e-6
34.678238491601185 0.28851361104396056 9.09058899443358e-5 2.312745160844751e-6
34.678238491601185 0.3526277468315074 3.377345037414162e-5 1.4096765822366085e-6
34.678238491601185 0.4167418826190542 9.708396013472761e-6 7.557976045990485e-7
34.678238491601185 0.48085601840660097 2.8830994221828213e-6 4.1187134602611753e-7
34.678238491601185 0.5449701541941478 3.530325823081001e-7 1.441249482053249e-7
34.678238491601185 0.6090842899816946 1.1767752743603358e-7 8.321057764328533e-8
34.678238491601185 0.6731984257692414 0.0 0.0
34.678238491601185 0.7373125615567881 0.0 0.0
34.678238491601185 0.8014266973443349 0.0 0.0
34.678238491601185 0.8655408331318818 0.0 0.0
34.678238491601185 0.9296549689194286 0.0 0.0
34.678238491601185 0.9937691047069753 0.0 0.0
34.678238491601185 1.057883240494522 0.0 0.0
34.678238491601185 1.121997376282069 0.0 0.0
34.678238491601185 1.186111512069616 0.0 0.0
34.678238491601185 1.2502256478571625 0.0 0.0
34.678238491601185 1.3143397836447095 0.0 0.0
34.678238491601185 1.378453919432256 0.0 0.0
34.678238491601185 1.442568055219803 0.0 0.0
34.678238491601185 1.5066821910073496 0.0 0.0
34.678238491601185 1.5707963267948966 0.0 0.0
34.678238491601185 1.6349104625824435 0.0 0.0
34.678238491601185 1.69902459836999 0.0 0.0
34.678238491601185 1.763138734157537 0.0 0.0
34.678238491601185 1.8272528699450836 0.0 0.0
34.678238491601185 1.8913670057326306 0.0 0.0
34.678238491601185 1.9554811415201772 0.0 0.0
34.678238491601185 2.019595277307724 0.0 0.0
34.678238491601185 2.0837094130952707 0.0 0.0
34.678238491601185 2.1478235488828177 0.0 0.0
34.678238491601185 2.2119376846703647 0.0 0.0
34.678238491601185 2.276051820457911 0.0 0.0
34.678238491601185 2.340165956245458 0.0 0.0
34.678238491601185 2.404280092033005 0.0 0.0
34.678238491601185 2.4683942278205517 0.0 0.0
34.678238491601185 2.5325083636080983 0.0 0.0
34.678238491601185 2.5966224993956453 0.0 0.0
34.678238491601185 2.6607366351831923 0.0 0.0
34.678238491601185 2.724850770970739 0.0 0.0
34.678238491601185 2.788964906758286 0.0 0.0
34.678238491601185 2.8530790425458328 0.0 0.0
34.678238491601185 2.9171931783333793 0.0 0.0
34.678238491601185 2.981307314120926 0.0 0.0
34.678238491601185 3.045421449908473 0.0 0.0
34.678238491601185 3.10953558569602 0.0 0.0
42.005448478742466 0.0320570678937734 0.0013514602872757215 8.1023148458739e-6
42.005448478742466 0.09617120368132019 0.003532828525385541 1.3099923221901147e-5
42.005448478742466 0.16028533946886697 0.0029370046491823867 1.1944274841618727e-5
42.005448478742466 0.2243994752564138 0.0006285150117554588 5.525420041580928e-6
42.005448478742466 0.28851361104396056 5.9844693908549454e-5 1.7049839539672215e-6
42.005448478742466 0.3526277468315074 1.4572571568640311e-5 8.413478117939569e-7
42.005448478742466 0.4167418826190542 3.49741717647367e-6 4.1217456702047354e-7
42.005448478742466 0.48085601840660097 6.80053339869881e-7 1.8175190018031646e-7
42.005448478742466 0.5449701541941478 9.715047712426856e-8 6.869576117007886e-8
42.005448478742466 0.6090842899816946 4.857523856213437e-8 4.857523856213437e-8
42.005448478742466 0.6731984257692414 0.0 0.0
42.005448478742466 0.7373125615567881 0.0 0.0
42.005448478742466 0.8014266973443349 0.0 0.0
42.005448478742466 0.8655408331318818 0.0 0.0
42.005448478742466 0.9296549689194286 0.0 0.0
42.005448478742466 0.9937691047069753 0.0 0.0
42.005448478742466 1.057883240494522 0.0 0.0
42.005448478742466 1.121997376282069 0.0 0.0
42.005448478742466 1.186111512069616 0.0 0.0
42.005448478742466 1.2502256478571625 0.0 0.0
42.005448478742466 1.3143397836447095 0.0 0.0
42.005448478742466 1.378453919432256 0.0 0.0
42.005448478742466 1.442568055219803 0.0 0.0
42.005448478742466 1.5066821910073496 0.0 0.0
42.005448478742466 1.5707963267948966 0.0 0.0
42.005448478742466 1.6349104625824435 0.0 0.0
42.005448478742466 1.69902459836999 0.0 0.0
42.005448478742466 1.763138734157537 0.0 0.0
42.005448478742466 1.8272528699450836 0.0 0.0
42.005448478742466 1.8913670057326306 0.0 0.0
42.005448478742466 1.9554811415201772 0.0 0.0
42.005448478742466 2.019595277307724 0.0 0.0
42.005448478742466 2.0837094130952707 0.0 0.0
42.005448478742466 2.1478235488828177 0.0 0.0
42.005448478742466 2.2119376846703647 0.0 0.0
42.005448478742466 2.276051820457911 0.0 0.0
42.005448478742466 2.340165956245458 0.0 0.0
42.005448478742466 2.404280092033005 0.0 0.0
42.005448478742466 2.4683942278205517 0.0 0.0
42.005448478742466 2.5325083636080983 0.0 0.0
42.005448478742466 2.5966224993956453 0.0 0.0
42.005448478742466 2.6607366351831923 0.0 0.0
42.005448478742466 2.724850770970739 0.0 0.0
42.005448478742466 2.788964906758286 0.0 0.0
42.005448478742466 2.8530790425458328 0.0 0.0
42.005448478742466 2.9171931783333793 0.0 0.0
42.005448478742466 2.981307314120926 0.0 0.0
42.005448478742466 3.045421449908473 0.0 0.0
42.005448478742466 3.10953558569602 0.0 0.0
50.8808341671572 0.0320570678937734 0.001288317779517631 7.18777829301613e-6
50.8808341671572 0.09617120368132019 0.003372821240244986 1.1630003213836251e-5
50.8808341671572 0.16028533946886697 0.002817608650522589 1.0629761213269053e-5
50.8808341671572 0.2243994752564138 0.0005872140087616413 4.852676903829349e-6
50.8808341671572 0.28851361104396056 4.4312741902725464e-5 1.3330532079204933e-6
50.8808341671572 0.3526277468315074 7.819895629892742e-6 5.599943574002152e-7
50.8808341671572 0.4167418826190542 1.5238770971073023e-6 2.4720550832136765e-7
50.8808341671572 0.48085601840660097 8.020405774248967e-8 5.671283310839186e-8
50.8808341671572 0.5449701541941478 0.0 0.0
50.8808341671572 0.6090842899816946 0.0 0.0
50.8808341671572 0.6731984257692414 0.0 0.0
50.8808341671572 0.7373125615567881 0.0 0.0
50.8808341671572 0.8014266973443349 0.0 0.0
50.8808341671572 0.8655408331318818 0.0 0.0
50.8808341671572 0.9296549689194286 0.0 0.0
50.8808341671572 0.9937691047069753 0.0 0.0
50.8808341671572 1.057883240494522 0.0 0.0
50.8808341671572 1.121997376282069 0.0 0.0
50.8808341671572 1.186111512069616 0.0 0.0
50.8808341671572 1.2502256478571625 0.0 0.0
50.8808341671572 1.3143397836447095 0.0 0.0
50.8808341671572 1.378453919432256 0.0 0.0
50.8808341671572 1.442568055219803 0.0 0.0
50.8808341671572 1.5066821910073496 0.0 0.0
50.8808341671572 1.5707963267948966 0.0 0.0
50.8808341671572 1.6349104625824435 0.0 0.0
50.8808341671572 1.69902459836999 0.0 0.0
50.8808341671572 1.763138734157537 0.0 0.0
50.8808341671572 1.8272528699450836 0.0 0.0
50.8808341671572 1.8913670057326306 0.0 0.0
50.8808341671572 1.9554811415201772 0.0 0.0
50.8808341671572 2.019595277307724 0.0 0.0
50.8808341671572 2.0837094130952707 0.0 0.0
50.8808341671572 2.1478235488828177 0.0 0.0
50.8808341671572 2.2119376846703647 0.0 0.0
50.8808341671572 2.276051820457911 0.0 0.0
50.8808341671572 2.340165956245458 0.0 0.0
50.8808341671572 2.404280092033005 0.0 0.0
50.8808341671572 2.4683942278205517 0.0 0.0
50.8808341671572 2.5325083636080983 0.0 0.0
50.8808341671572 2.5966224993956453 0.0 0.0
50.8808341671572 2.6607366351831923 0.0 0.0
50.8808341671572 2.724850770970739 0.0 0.0
50.8808341671572 2.788964906758286 0.0 0.0
50.8808341671572 2.8530790425458328 0.0 0.0
50.8808341671572 2.9171931783333793 0.0 0.0
50.8808341671572 2.981307314120926 0.0 0.0
50.8808341671572 3.045421449908473 0.0 0.0
50.8808341671572 3.10953558569602 0.0 0.0
61.63151160868775 0.0320570678937734 0.0015135454687980837 7.078750582144557e-6
61.63151160868775 0.09617120368132019 0.003941667431581942 1.1423491522002487e-5
61.63151160868775 0.16028533946886697 0.0032382132652757126 1.035408195009469e-5
61.63151160868775 0.2243994752564138 0.0006627989650532059 4.684354835359532e-6
61.63151160868775 0.28851361104396056 3.51925724201573e-5 1.0794048888012472e-6
61.63151160868775 0.3526277468315074 3.244470458302372e-6 3.277410089178618e-7
61.63151160868775 0.4167418826190542 1.98641048467492e-7 8.109486845280295e-8
61.63151160868775 0.48085601840660097 3.310684141124869e-8 3.310684141124869e-8
61.63151160868775 0.5449701541941478 0.0 0.0
61.63151160868775 0.6090842899816946 0.0 0.0
61.63151160868775 0.6731984257692414 0.0 0.0
61.63151160868775 0.7373125615567881 0.0 0.0
61.63151160868775 0.8014266973443349 0.0 0.0
61.63151160868775 0.8655408331318818 0.0 0.0
61.63151160868775 0.9296549689194286 0.0 0.0
61.63151160868775 0.9937691047069753 0.0 0.0
61.63151160868775 1.057883240494522 0.0 0.0
61.63151160868775 1.121997376282069 0.0 0.0
61.63151160868775 1.186111512069616 0.0 0.0
61.63151160868775 1.2502256478571625 0.0 0.0
61.63151160868775 1.3143397836447095 0.0 0.0
61.63151160868775 1.378453919432256 0.0 0.0
61.63151160868775 1.442568055219803 0.0 0.0
61.63151160868775 1.5066821910073496 0.0 0.0
61.63151160868775 1.5707963267948966 0.0 0.0
61.63151160868775 1.6349104625824435 0.0 0.0
61.63151160868775 1.69902459836999 0.0 0.0
61.63151160868775 1.763138734157537 0.0 0.0
61.63151160868775 1.8272528699450836 0.0 0.0
61.63151160868775 1.8913670057326306 0.0 0.0
61.63151160868775 1.9554811415201772 0.0 0.0
61.63151160868775 2.019595277307724 0.0 0.0
61.63151160868775 2.0837094130952707 0.0 0.0
61.63151160868775 2.1478235488828177 0.0 0.0
61.63151160868775 2.2119376846703647 0.0 0.0
61.63151160868775 2.276051820457911 0.0 0.0
61.63151160868775 2.340165956245458 0.0 0.0
61.63151160868775 2.404280092033005 0.0 0.0
61.63151160868775 2.4683942278205517 0.0 0.0
61.63151160868775 2.5325083636080983 0.0 0.0
61.63151160868775 2.5966224993956453 0.0 0.0
61.63151160868775 2.6607366351831923 0.0 0.0
61.63151160868775 2.724850770970739 0.0 0.0
61.63151160868775 2.788964906758286 0.0 0.0
61.63151160868775 2.8530790425458328 0.0 0.0
61.63151160868775 2.9171931783333793 0.0 0.0
61.63151160868775 2.981307314120926 0.0 0.0
61.63151160868775 3.045421449908473 0.0 0.0
61.63151160868775 3.10953558569602 0.0 0.0
74.65371363002633 0.0320570678937734 0.002629953347400863 8.478296453669739e-6
74.65371363002633 0.09617120368132019 0.006778765361318918 1.361162189139856e-5
74.65371363002633 0.16028533946886697 0.005553669501800036 1.232039385584269e-5
74.65371363002633 0.2243994752564138 0.001117954977175282 5.527728864268281e-6
74.65371363002633 0.28851361104396056 3.9029892853978253e-5 1.0328404906503074e-6
74.65371363002633 0.3526277468315074 1.2299335983396526e-6 1.8334767557989238e-7
74.65371363002633 0.4167418826190542 2.733185774088114e-8 2.733185774088114e-8
74.65371363002633 0.48085601840660097 0.0 0.0
74.65371363002633 0.5449701541941478 0.0 0.0
74.65371363002633 0.6090842899816946 0.0 0.0
74.65371363002633 0.6731984257692414 0.0 0.0
74.65371363002633 0.7373125615567881 0.0 0.0
74.65371363002633 0.8014266973443349 0.0 0.0
74.65371363002633 0.8655408331318818 0.0 0.0
74.65371363002633 0.9296549689194286 0.0 0.0
74.65371363002633 0.9937691047069753 0.0 0.0
74.65371363002633 1.057883240494522 0.0 0.0
74.65371363002633 1.121997376282069 0.0 0.0
74.65371363002633 1.186111512069616 0.0 0.0
74.65371363002633 1.2502256478571625 0.0 0.0
74.65371363002633 1.3143397836447095 0.0 0.0
74.65371363002633 1.378453919432256 0.0 0.0
74.65371363002633 1.442568055219803 0.0 0.0
74.65371363002633 1.5066821910073496 0.0 0.0
74.65371363002633 1.5707963267948966 0.0 0.0
74.65371363002633 1.6349104625824435 0.0 0.0
74.65371363002633 1.69902459836999 0.0 0.0
74.65371363002633 1.763138734157537 0.0 0.0
74.65371363002633 1.8272528699450836 0.0 0.0
74.65371363002633 1.8913670057326306 0.0 0.0
74.65371363002633 1.9554811415201772 0.0 0.0
74.65371363002633 2.019595277307724 0.0 0.0
74.65371363002633 2.0837094130952707 0.0 0.0
74.65371363002633 2.1478235488828177 0.0 0.0
74.65371363002633 2.2119376846703647 0.0 0.0
74.65371363002633 2.276051820457911 0.0 0.0
74.65371363002633 2.340165956245458 0.0 0.0
74.65371363002633 2.404280092033005 0.0 0.0
74.65371363002633 2.4683942278205517 0.0 0.0
74.65371363002633 2.5325083636080983 0.0 0.0
74.65371363002633 2.5966224993956453 0.0 0.0
74.65371363002633 2.6607366351831923 0.0 0.0
74.65371363002633 2.724850770970739 0.0 0.0
74.65371363002633 2.788964906758286 0.0 0.0
74.65371363002633 2.8530790425458328 0.0 0.0
74.65371363002633 2.9171931783333793 0.0 0.0
74.65371363002633 2.981307314120926 0.0 0.0
74.65371363002633 3.045421449908473 0.0 0.0
74.65371363002633 3.10953558569602 0.0 0.0
90.42739360571466 0.0320570678937734 0.0470173608115471 3.257162313070581e-5
90.42739360571466 0.09617120368132019 0.1227807407697179 5.263509389568266e-5
90.42739360571466 0.16028533946886697 0.10008103320670177 4.752106526111697e-5
90.42739360571466 0.2243994752564138 0.01884833163877905 2.062275748544316e-5
90.42739360571466 0.28851361104396056 0.0003470830153124537 2.798510613018233e-6
90.42739360571466 0.3526277468315074 3.835919425504926e-7 9.303471154538487e-8
90.42739360571466 0.4167418826190542 0.0 0.0
90.42739360571466 0.48085601840660097 0.0 0.0
90.42739360571466 0.5449701541941478 0.0 0.0
90.42739360571466 0.6090842899816946 0.0 0.0
90.42739360571466 0.6731984257692414 0.0 0.0
90.42739360571466 0.7373125615567881 0.0 0.0
90.42739360571466 0.8014266973443349 0.0 0.0
90.42739360571466 0.8655408331318818 0.0 0.0
90.42739360571466 0.9296549689194286 0.0 0.0
90.42739360571466 0.9937691047069753 0.0 0.0
90.42739360571466 1.057883240494522 0.0 0.0
90.42739360571466 1.121997376282069 0.0 0.0
90.42739360571466 1.186111512069616 0.0 0.0
90.42739360571466 1.2502256478571625 0.0 0.0
90.42739360571466 1.3143397836447095 0.0 0.0
90.42739360571466 1.378453919432256 0.0 0.0
90.42739360571466 1.442568055219803 0.0 0.0
90.42739360571466 1.5066821910073496 0.0 0.0
90.42739360571466 1.5707963267948966 0.0 0.0
90.42739360571466 1.6349104625824435 0.0 0.0
90.42739360571466 1.69902459836999 0.0 0.0
90.42739360571466 1.763138734157537 0.0 0.0
90.42739360571466 1.8272528699450836 0.0 0.0
90.42739360571466 1.8913670057326306 0.0 0.0
90.42739360571466 1.9554811415201772 0.0 0.0
90.42739360571466 2.019595277307724 0.0 0.0
90.42739360571466 2.0837094130952707 0.0 0.0
90.42739360571466 2.1478235488828177 0.0 0.0
90.42739360571466 2.2119376846703647 0.0 0.0
90.42739360571466 2.276051820457911 0.0 0.0
90.42739360571466 2.340165956245458 0.0 0.0
90.42739360571466 2.404280092033005 0.0 0.0
90.42739360571466 2.4683942278205517 0.0 0.0
90.42739360571466 2.5325083636080983 0.0 0.0
90.42739360571466 2.5966224993956453 0.0 0.0
90.42739360571466 2.6607366351831923 0.0 0.0
90.42739360571466 2.724850770970739 0.0 0.0
90.42739360571466 2.788964906758286 0.0 0.0
90.42739360571466 2.8530790425458328 0.0 0.0
90.42739360571466 2.9171931783333793 0.0 0.0
90.42739360571466 2.981307314120926 0.0 0.0
90.42739360571466 3.045421449908473 0.0 0.0
90.42739360571466 3.10953558569602 0.0 0.0
109.53391488128118 0.0320570678937734 0.0793962843417586 3.845794448157962e-5
109.53391488128118 0.09617120368132019 0.20736758221554533 6.215218640772945e-5
109.53391488128118 0.16028533946886697 0.16899162635447376 5.6107196863420114e-5
109.53391488128118 0.2243994752564138 0.03129860097825831 2.4146180435502777e-5
109.53391488128118 0.28851361104396056 0.0005279989966054734 3.136191168782392e-6
109.53391488128118 0.3526277468315074 1.6765421145389478e-7 5.588473715129825e-8
109.53391488128118 0.4167418826190542 0.0 0.0
109.53391488128118 0.48085601840660097 0.0 0.0
109.53391488128118 0.5449701541941478 0.0 0.0
109.53391488128118 0.6090842899816946 0.0 0.0
109.53391488128118 0.6731984257692414 0.0 0.0
109.53391488128118 0.7373125615567881 0.0 0.0
109.53391488128118 0.8014266973443349 0.0 0.0
109.53391488128118 0.8655408331318818 0.0 0.0
109.53391488128118 0.9296549689194286 0.0 0.0
109.53391488128118 0.9937691047069753 0.0 0.0
109.53391488128118 1.057883240494522 0.0 0.0
109.53391488128118 1.121997376282069 0.0 0.0
109.53391488128118 1.186111512069616 0.0 0.0
109.53391488128118 1.2502256478571625 0.0 0.0
109.53391488128118 1.3143397836447095 0.0 0.0
109.53391488128118 1.378453919432256 0.0 0.0
109.53391488128118 1.442568055219803 0.0 0.0
109.53391488128118 1.5066821910073496 0.0 0.0
109.53391488128118 1.5707963267948966 0.0 0.0
109.53391488128118 1.6349104625824435 0.0 0.0
109.53391488128118 1.69902459836999 0.0 0.0
109.53391488128118 1.763138734157537 0.0 0.0
109.53391488128118 1.8272528699450836 0.0 0.0
109.53391488128118 1.8913670057326306 0.0 0.0
109.53391488128118 1.9554811415201772 0.0 0.0
109.53391488128118 2.019595277307724 0.0 0.0
109.53391488128118 2.0837094130952707 0.0 0.0
109.53391488128118 2.1478235488828177 0.0 0.0
109.53391488128118 2.2119376846703647 0.0 0.0
109.53391488128118 2.276051820457911 0.0 0.0
109.53391488128118 2.340165956245458 0.0 0.0
109.53391488128118 2.404280092033005 0.0 0.0
109.53391488128118 2.4683942278205517 0.0 0.0
109.53391488128118 2.5325083636080983 0.0 0.0
109.53391488128118 2.5966224993956453 0.0 0.0
109.53391488128118 2.6607366351831923 0.0 0.0
109.53391488128118 2.724850770970739 0.0 0.0
109.53391488128118 2.788964906758286 0.0 0.0
109.53391488128118 2.8530790425458328 0.0 0.0
109.53391488128118 2.9171931783333793 0.0 0.0
109.53391488128118 2.981307314120926 0.0 0.0
109.53391488128118 3.045421449908473 0.0 0.0
109.53391488128118 3.10953558569602 0.0 0.0


==> anc/data/gluon_shower_angular_L100fm_band1.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 0.0 0.0
0.015402861457826258 0.0 0.0
0.01730240270448094 0.0 0.0
0.01943620282294473 0.0 0.0
0.021833151535469213 0.0 0.0
0.024525701358087605 0.0 0.0
0.02755030697830832 0.0 0.0
0.030947918818587813 0.0 0.0
0.034764537467985475 0.0 0.0
0.039051836488503314 0.0 0.0
0.04386786202834447 0.0 0.0
0.04927781871422099 0.0 0.0
0.055354952462981256 0.0 0.0
0.062181542165027526 0.0 0.0
0.0698500136660194 0.0 0.0
0.07846419112916733 0.0 0.0
0.08814070272042876 0.0002441756977113024 0.0002441756977113024
0.09901055964831228 0.0 0.0004347378231164667
0.11122092993705958 0.0009675255186098711 0.001077390820528935
0.12493713094848843 -0.0008613058992205697 0.0025022381723471833
0.1403448676294391 0.009661019534694221 0.005079087849561648
0.1576527467886686 0.01624517393200009 0.009632709591582713
0.17709510144422655 0.009236043927861223 0.016830487628832134
0.19893516348041898 -0.02650534584089591 0.027892246656762616
0.22346862756926478 0.038137969771324394 0.04362635670813613
0.2510276546087147 -0.16169592161388513 0.0644588084346373
0.28198536888056236 -0.04655670178232137 0.09045374213862999
0.3167609098154969 0.07202001866904698 0.12135511591876812
0.3558251067616217 -0.040343000129634994 0.1564665797724078
0.39970685358766844 0.18796941936249745 0.19442692734429606
0.449000269427266 0.3596873546485245 0.23330367741520727
0.5043727425142583 10.04117027952684 1.0049397486255445
0.5665739660153224 22.539536897683373 1.2000163618909823
0.6364460881968794 22.6250829430736 1.0789305512342606
0.714935114350375 27.00859961999689 0.956459719530402
0.8031037148476733 27.26218275563692 0.8372757462087317
0.9021456127360443 26.672845976117262 0.7244751359762264
1.013401745667757 25.13357021798853 0.6403560628249831
1.1383784209821781 24.31941536083158 0.6045217374727618
1.278767709743751 20.617556800838894 0.5296615828772583
1.436470355852678 17.93533296940375 0.43979456812376394
1.6136215103969176 13.877866169931586 0.3534543171531247
1.8126196396653438 10.434216461880041 0.27802675526451043
2.0361589982103876 7.0363871921864884 0.20982453184194105
2.2872661066160456 4.559121127160447 0.15107048732248538
2.5693407278472096 3.0260403738290016 0.10355387948648043
2.8862018969630103 1.6855117052782917 0.06707217274932502
3.242139627394817 0.9011159385742202 0.040765669587988766
3.6419729938451066 0.5122726955508942 0.023073650424069815
4.091115378197082 0.3110606658750882 0.012074864800160685
4.595647761805585 0.21599333152489578 0.0058093838615595386
5.1624010564806095 0.15633998063489804 0.0025989781599516306
5.799048588850384 0.12146605721591598 0.001158943768164452
6.51420999025862 0.0941293120254262 0.0006446526038853531
7.317567898771063 0.0742543610182972 0.0004759249514531046
8.219999053330932 0.05853830327844872 0.00039215750992887
9.233721554959413 0.045895482933376246 0.00032713292888023477
10.372460288784598 0.03712203543485068 0.00027753289959685045
11.651632746563406 0.02943365712368703 0.0002331675946263947
13.088557765565234 0.0236914068988745 0.00019737357244421644
14.702690009952914 0.019328033113702046 0.00016820345149234765
16.515883369326588 0.015638481275519974 0.00014275320140259498
18.55268684060844 0.012442565186602398 0.00012014094076635127
20.840676899241142 0.009574006246607442 9.943297097421755e-5
23.410830859705236 0.007539263645114075 8.325216278442373e-5
26.297946280318918 0.0057949768656647286 6.886592881955763e-5
29.54111209068158 0.004451366117554472 5.6947243958940874e-5
33.184237820400256 0.0033102269077514655 4.6334281380364864e-5
37.276648094376995 0.002274774305468745 3.624016807265395e-5
41.87375044358514 0.001538309784653144 2.811838959586082e-5
47.03778547288806 0.0009388785895723877 2.0726251187403615e-5
52.83866954249359 0.0004704452160548937 1.3842612586184716e-5
59.35494137218826 0.00021139300892434855 8.755003883796949e-6
66.67482538451603 6.5203127669258e-5 4.587676053682569e-6
74.8974261836055 1.0919321395225348e-5 1.7713478345169967e-6
84.13407034180798 7.674114955839908e-7 4.4306523355463037e-7
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L100fm_band2.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 0.0 0.0
0.015402861457826258 0.0 0.0
0.01730240270448094 -0.001243862944997313 0.001243862944997313
0.01943620282294473 0.0 0.0
0.021833151535469213 -0.0009857403109469428 0.0009857403109469428
0.024525701358087605 -0.0017550419675503492 0.0012410020765218324
0.02755030697830832 -0.0039059124822946856 0.0017467771649151724
0.030947918818587813 -0.0041725230784692615 0.001703425413706091
0.034764537467985475 -0.0024762955760127144 0.0012381477880063572
0.039051836488503314 -0.007164416676490845 0.001987051668144388
0.04386786202834447 -0.006377872448058901 0.0017689035492188777
0.04927781871422099 -0.010481868627345334 0.002139602473990266
0.055354952462981256 -0.015163067592168908 0.002428034019555755
0.062181542165027526 -0.019728420356722585 0.0026130931116259753
0.0698500136660194 -0.0258816366974541 0.0028239180779864345
0.07846419112916733 -0.03702893424330295 0.0031869432367138185
0.08814070272042876 -0.04810261244912655 0.003427169233711965
0.09901055964831228 -0.07586175013382339 0.004095544105215318
0.11122092993705958 -0.09114090385304985 0.004664235716782398
0.12493713094848843 -0.11317559515758284 0.006401536951877743
0.1403448676294391 -0.1640839825733782 0.010901845666815282
0.1576527467886686 -0.20490761404985017 0.019273639766266056
0.17709510144422655 -0.24815791711437662 0.033226884027709
0.19893516348041898 -0.25272035871156295 0.05476067833865805
0.22346862756926478 -0.32773613922176004 0.08526979316712495
0.2510276546087147 -0.4269595385138606 0.12599721006735354
0.28198536888056236 -0.6011920326874471 0.17691762341263687
0.3167609098154969 -0.4033800479604972 0.23754170894432888
0.3558251067616217 -0.6159111998801426 0.3067400275975649
0.39970685358766844 -1.3004942382877023 0.3817821462458058
0.449000269427266 0.44788361431712564 0.4592048544063202
0.5043727425142583 6.275630082359408 1.6374722538350666
0.5665739660153224 10.011599728142945 1.9411715699221557
0.6364460881968794 12.718222882296335 1.7479131555188254
0.714935114350375 13.272791334884463 1.5570531021275844
0.8031037148476733 15.57672865121878 1.3745389997614081
0.9021456127360443 14.43262992506182 1.20316273694088
1.013401745667757 16.475800077181113 1.0710339684610957
1.1383784209821781 15.304979409933765 1.0020812862756543
1.278767709743751 10.895282934699642 0.8777481438440811
1.436470355852678 11.158030434581782 0.7322275862507472
1.6136215103969176 7.860627047598382 0.5913735952271258
1.8126196396653438 5.849986004434233 0.4656817328189667
2.0361589982103876 4.16949483477019 0.35178237687062114
2.2872661066160456 2.9602652900399287 0.25356349700597286
2.5693407278472096 1.45298655067887 0.17379939266788863
2.8862018969630103 0.7780271385009022 0.11249491270566457
3.242139627394817 0.20218485176276715 0.06829296483252774
3.6419729938451066 0.11445886212769153 0.03857480555288276
4.091115378197082 0.03979661656257523 0.02010246955668847
4.595647761805585 0.021064524634642968 0.009572566305253567
5.1624010564806095 0.0005461331021352036 0.004119085749980159
5.799048588850384 0.0007533871983510522 0.0015822058737283995
6.51420999025862 0.00024448313817983653 0.0005383108040041673
7.317567898771063 -9.70568350142138e-5 0.00015676452902256126
8.219999053330932 5.4982751983515695e-5 4.013664892074666e-5
9.233721554959413 6.9923543141603055e-6 6.992354314160306e-6
10.372460288784598 0.0 0.0
11.651632746563406 0.0 0.0
13.088557765565234 0.0 0.0
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L100fm_band3.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 -0.0028074212103249563 0.0028074212103249563
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 -0.003139153403295626 0.002219716658655166
0.015402861457826258 -0.004191782996124371 0.0024201270411969016
0.01730240270448094 -0.004975451779989252 0.002487725889994626
0.01943620282294473 -0.004429222678849258 0.002214611339424629
0.021833151535469213 -0.0138003643532572 0.003688302515895471
0.024525701358087605 -0.010530251805302095 0.003039821857212854
0.02755030697830832 -0.017186014922096617 0.0036640706926892096
0.030947918818587813 -0.022948876931580944 0.003994886703065398
0.034764537467985475 -0.029715546912152578 0.004289069752212061
0.039051836488503314 -0.042435391083830404 0.0048359616302034916
0.04386786202834447 -0.056910246459602506 0.005283983731027627
0.04927781871422099 -0.06332795629021137 0.0052591005182772745
0.055354952462981256 -0.09603276141706973 0.006110418283616963
0.062181542165027526 -0.11352494521061407 0.006268366473585729
0.0698500136660194 -0.16453326186238673 0.007120050585167893
0.07846419112916733 -0.20873347377150767 0.007566582512826875
0.08814070272042876 -0.269569970273278 0.0081131027094135
0.09901055964831228 -0.3606150242751095 0.008922722435150535
0.11122092993705958 -0.4880198715868197 0.0099725554419164
0.12493713094848843 -0.6135943226047348 0.011668072583119303
0.1403448676294391 -0.7989509805675716 0.01600722163105708
0.1576527467886686 -1.0656288043125464 0.02507180346558662
0.17709510144422655 -1.3530804354316694 0.040947169953583704
0.19893516348041898 -1.7417798695445734 0.06578471626602796
0.22346862756926478 -2.119546562442656 0.1015963177116064
0.2510276546087147 -2.7303119404642904 0.14898289210374133
0.28198536888056236 -3.4267258961026656 0.20819707244711566
0.3167609098154969 -4.395870931951496 0.27836544343940234
0.3558251067616217 -5.4334823547907645 0.35777439714685005
0.39970685358766844 -5.021384162391456 0.4433175269466935
0.449000269427266 -7.514417189266161 0.5306562795986303
0.5043727425142583 -10.101122277634824 1.8375095472848155
0.5665739660153224 -9.676906032169867 2.176358461489761
0.6364460881968794 -9.450383037900611 1.9599667418573097
0.714935114350375 -7.931494505775732 1.7457093519747722
0.8031037148476733 -10.519835068778105 1.5403014976693374
0.9021456127360443 -9.823553361287804 1.3470649670488342
1.013401745667757 -10.478966398618642 1.1982543512035366
1.1383784209821781 -9.716687416138337 1.12143642164682
1.278767709743751 -7.93907186544615 0.9824969306995993
1.436470355852678 -8.536674391479716 0.8196080036351425
1.6136215103969176 -5.346345149179724 0.6618762226266597
1.8126196396653438 -4.3141598634565606 0.5211839982704907
2.0361589982103876 -2.8890361133181495 0.39373382126934653
2.2872661066160456 -1.587592777009754 0.2837929618726883
2.5693407278472096 -0.9314804590927588 0.19452371907399657
2.8862018969630103 -0.6499939581824898 0.12590741218382548
3.242139627394817 -0.29961965556386727 0.07642998590022541
3.6419729938451066 -0.05005839336484362 0.04317358751712058
4.091115378197082 0.00011573371637504724 0.022500574000914333
4.595647761805585 -0.021331460584881688 0.010713714468906916
5.1624010564806095 -7.504118960637918e-5 0.004607945767595916
5.799048588850384 -0.002545929153048385 0.0017670931872517533
6.51420999025862 -0.00043940888348538025 0.0005984122166348533
7.317567898771063 -0.00019411367002842764 0.00017379981213588646
8.219999053330932 -5.498275198351569e-5 4.34183710167835e-5
9.233721554959413 1.165392385693384e-5 1.068099764353021e-5
10.372460288784598 -2.0748999740009554e-6 2.0748999740009554e-6
11.651632746563406 0.0 0.0
13.088557765565234 0.0 0.0
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L10fm_band1.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 0.0 0.0
0.015402861457826258 0.0 0.0
0.01730240270448094 0.0 0.0
0.01943620282294473 0.0 0.0
0.021833151535469213 0.0 0.0
0.024525701358087605 0.0 0.0
0.02755030697830832 0.0 0.0
0.030947918818587813 0.0 0.0
0.034764537467985475 0.0 0.0
0.039051836488503314 0.0 0.0
0.04386786202834447 0.0 0.0
0.04927781871422099 0.0 0.0
0.055354952462981256 0.0 0.0
0.062181542165027526 0.0 0.0
0.0698500136660194 0.0 0.0
0.07846419112916733 -2.7428840180224396e-5 2.7428840180224396e-5
0.08814070272042876 -2.4417569771130233e-5 2.4417569771130233e-5
0.09901055964831228 0.0 0.0
0.11122092993705958 -5.805153111659226e-5 3.3516067117034473e-5
0.12493713094848843 -6.890447193764553e-5 3.4452235968822764e-5
0.1403448676294391 -0.00012267961313897427 4.3373793181955486e-5
0.1576527467886686 -0.00021842250664874077 5.4605626662185187e-5
0.17709510144422655 -0.0002187484088177655 5.1559494416269704e-5
0.19893516348041898 -0.00034619227220761983 6.491105103892873e-5
0.22346862756926478 -0.00043338602012868535 7.397558190438116e-5
0.2510276546087147 -0.0005487030213832781 8.042641559246436e-5
0.28198536888056236 -0.0007174311422193859 9.892521705715771e-5
0.3167609098154969 -0.0009512077937421398 0.00011490273888994999
0.3558251067616217 -0.0009133122967878259 0.0001275916821664824
0.39970685358766844 -0.0012545653025340263 0.00015390345849531132
0.449000269427266 -0.0012750111452093577 0.00017348742150194403
0.5043727425142583 1.5677724863191638 0.004374640120872169
0.5665739660153224 2.6964057646707564 0.005180108692880122
0.6364460881968794 2.572648231731214 0.004541779876278877
0.714935114350375 2.386022885373147 0.003940889772303954
0.8031037148476733 2.162462351969938 0.0033874031637587594
0.9021456127360443 1.9394612098547899 0.0028994706710741033
1.013401745667757 1.7537469042538527 0.0025245343686087795
1.1383784209821781 1.6780681129443908 0.0023204932993390976
1.278767709743751 1.4984733492349098 0.0020275625501500207
1.436470355852678 1.2654340772713082 0.001710204926179733
1.6136215103969176 1.0415481886241273 0.0014171950532055873
1.8126196396653438 0.8383669916436876 0.0011624031256697927
2.0361589982103876 0.6622378230373885 0.0009438913032782249
2.2872661066160456 0.5194858297839412 0.0007625185071059688
2.5693407278472096 0.40815333883090726 0.000619017427549591
2.8862018969630103 0.32227002894307444 0.0005067807474978011
3.242139627394817 0.25695226593907217 0.0004199144433666369
3.6419729938451066 0.20801918711277778 0.00035313750061905744
4.091115378197082 0.1686450672522067 0.00029864777674795293
4.595647761805585 0.13819976606895287 0.00025461095183357003
5.1624010564806095 0.11261556392876652 0.0002167235164925539
5.799048588850384 0.09223611842670117 0.00018502443306947942
6.51420999025862 0.07561566119545723 0.00015805934047524175
7.317567898771063 0.06232519366019321 0.0001353910512394946
8.219999053330932 0.0512185280536769 0.00011580287882747362
9.233721554959413 0.04220608371875191 9.918440916525298e-5
10.372460288784598 0.03470249457517103 8.48552915803077e-5
11.651632746563406 0.0285930385258234 7.267446527932316e-5
13.088557765565234 0.02360524436962136 6.230183691016747e-5
14.702690009952914 0.019551555580869306 5.349728365499188e-5
16.515883369326588 0.016375643916764125 4.6194233198444616e-5
18.55268684060844 0.013685429659931882 3.984421587617883e-5
20.840676899241142 0.011586602598027714 3.459088062228067e-5
23.410830859705236 0.009765281568572417 2.9962182462771348e-5
26.297946280318918 0.008389335877364417 2.6202476925452795e-5
29.54111209068158 0.00727692722235389 2.302502277818806e-5
33.184237820400256 0.006443852172285872 2.0443080266083355e-5
37.276648094376995 0.005826482197588723 1.8341052670292626e-5
41.87375044358514 0.005488985357895846 1.6796336971061785e-5
47.03778547288806 0.005415847021954641 1.5741613091262925e-5
52.83866954249359 0.005601475103681454 1.5104791720944377e-5
59.35494137218826 0.006235441091886118 1.5036426065185143e-5
66.67482538451603 0.007765369717648585 1.58321391557476e-5
74.8974261836055 0.011040813213273198 1.7811748631642503e-5
84.13407034180798 0.0196921115216694 2.2443969311787413e-5
94.50981366072274 0.04478630525640559 3.193549392598798e-5
99.99950000000001 0.03125000000029487 0.0027950849719011114
100.1010101010101 0.03207104999999961 0.00019921828323474133
100.30303030303031 0.027489825000001553 0.00018444147699881055
100.5050505050505 0.023453099999999654 0.00017036200060458983
100.70707070707071 0.01944731249999966 0.0001551323603209484
100.9090909090909 0.015582600000000774 0.00013886492537715047
101.11111111111111 0.01232426249999969 0.00012349605193587808
101.31313131313132 0.009288674999999719 0.00010721350340558469
101.51515151515153 0.006719624999999797 9.118956046335298e-5
101.71717171717172 0.00480521250000053 7.711323147651981e-5
101.91919191919192 0.003379612500000137 6.467047602074961e-5
102.12121212121211 0.0023970374999999285 5.4464060684545306e-5
102.32323232323232 0.0014577749999999578 4.247348069678182e-5
102.52525252525251 0.0009627750000000408 3.45171560604303e-5
102.72727272727272 0.0005902874999999834 2.7027407963953154e-5
102.92929292929293 0.0003786749999999893 2.1647408909612565e-5
103.13131313131314 0.00023017500000000967 1.6877249850020702e-5
103.33333333333333 0.00014107499999999593 1.3212884336888374e-5
103.53535353535354 8.291249999999764e-5 1.0129374055191868e-5
103.73737373737373 4.0837500000001704e-5 7.1088962750911085e-6
103.93939393939394 1.6087499999999547e-5 4.46186970338656e-6
104.14141414141415 8.662499999999753e-6 3.274117247442338e-6
104.34343434343435 3.7124999999998946e-6 2.1434128743664248e-6
104.54545454545456 2.4750000000001038e-6 1.7500892834367784e-6
104.74747474747475 3.7124999999998946e-6 2.1434128743664248e-6
104.94949494949496 0.0 0.0
105.15151515151516 1.237500000000139e-6 1.237500000000139e-6
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 1.2374999999999649e-6 1.2374999999999649e-6
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 1.2374999999999649e-6 1.2374999999999649e-6
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L10fm_band2.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 -0.00015695767016478128 0.00015695767016478128
0.015402861457826258 -0.00013972609987081237 0.00013972609987081237
0.01730240270448094 -0.00024877258899946256 0.00017590878465485388
0.01943620282294473 -0.00022146113394246286 0.00015659666957997778
0.021833151535469213 -0.0004928701554734713 0.0002204182343439144
0.024525701358087605 -0.0005265125902651046 0.00021494786488342936
0.02755030697830832 -0.0004687094978753622 0.00019134985123179225
0.030947918818587813 -0.0004172523078469261 0.00017034254137060907
0.034764537467985475 -0.0010524256198054037 0.00025525070550375367
0.039051836488503314 -0.0017635487203669772 0.00031175431478108696
0.04386786202834447 -0.0015208772760755844 0.00027315762251521397
0.04927781871422099 -0.002489443798994517 0.00032973488628631646
0.055354952462981256 -0.0030326135184337807 0.0003433758640359009
0.062181542165027526 -0.003945684071344514 0.00036954717182051655
0.0698500136660194 -0.005237950284008566 0.00040173244811577097
0.07846419112916733 -0.006336062081631837 0.00041688227859799893
0.08814070272042876 -0.007886875036075066 0.00043883746589090157
0.09901055964831228 -0.010172865060925322 0.00047024085378900436
0.11122092993705958 -0.012790687356022498 0.0004975000787439612
0.12493713094848843 -0.016037515843487 0.0005256083523849045
0.1403448676294391 -0.01965940800552062 0.0005490683664921115
0.1576527467886686 -0.023657887751391705 0.0005682987300197807
0.17709510144422655 -0.029215065266550416 0.0005963491970324715
0.19893516348041898 -0.03652328471790382 0.0006289639313273459
0.22346862756926478 -0.04254887637618953 0.0006437525561105631
0.2510276546087147 -0.04962332949635011 0.0006587650528822309
0.28198536888056236 -0.05799743882686279 0.0006788409979592546
0.3167609098154969 -0.06858887627019242 0.0007069707287428461
0.3558251067616217 -0.07648839274952936 0.0007269694540585563
0.39970685358766844 -0.08294668877912825 0.0007456762838988469
0.449000269427266 -0.08707942659781466 0.0007793605701762284
0.5043727425142583 -0.002487687893015045 0.0014664801473313817
0.5665739660153224 0.06362257080776612 0.0016578176617053954
0.6364460881968794 0.06487526249233691 0.001510786281074161
0.714935114350375 0.08070962520231117 0.0013869921968188619
0.8031037148476733 0.10383538894064477 0.0012833981750645458
0.9021456127360443 0.1317032379872894 0.0011935497804045978
1.013401745667757 0.15189059244979136 0.0011016541387102283
1.1383784209821781 0.1591423383768423 0.0010122168604963645
1.278767709743751 0.15549687054387357 0.0008959665684096658
1.436470355852678 0.1436575386864723 0.0007710378669661015
1.6136215103969176 0.12713654859448464 0.0006449464723039124
1.8126196396653438 0.10665330684680684 0.0005251392164810455
2.0361589982103876 0.08454581132338186 0.00041658738325084664
2.2872661066160456 0.06205409784678472 0.0003178277046289306
2.5693407278472096 0.042082180142944285 0.00023433709384721452
2.8862018969630103 0.026449253965597563 0.000167228512597417
3.242139627394817 0.014979655147674293 0.00011347164148111966
3.6419729938451066 0.008024352774185341 7.547604644777527e-5
4.091115378197082 0.003990182903200769 4.8452027142873455e-5
4.595647761805585 0.0018573122432413158 3.037154226184185e-5
5.1624010564806095 0.0007946028188318262 1.848497901233386e-5
5.799048588850384 0.00034069430940210095 1.1330006384966818e-5
6.51420999025862 0.0001285188388539946 6.5328933821334175e-6
7.317567898771063 4.646963615832053e-5 3.6969257538747786e-6
8.219999053330932 1.911305187998402e-5 2.2370135184524906e-6
9.233721554959413 6.759275837021629e-6 1.2551660123877063e-6
10.372460288784598 2.0748999740009554e-6 6.561409834867171e-7
11.651632746563406 7.388429776890425e-7 3.6942148884452126e-7
13.088557765565234 0.0 0.0
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L10fm_band3.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 -0.0003153643397698788 0.0003153643397698788
0.007666045089484168 -0.0002807421210324956 0.0002807421210324956
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 -0.0007922323057419948 0.0003961161528709974
0.012206506757015042 -0.0001763143052467211 0.0001763143052467211
0.013711861013820218 -0.0006278306806591251 0.00031391534032956255
0.015402861457826258 -0.0012575348988373113 0.0004191782996124371
0.01730240270448094 -0.0011194766504975817 0.0003731588834991939
0.01943620282294473 -0.0018824196385109344 0.0004565538236069174
0.021833151535469213 -0.0023657767462726626 0.00048291215614248734
0.024525701358087605 -0.002632562951325524 0.000480638037497788
0.02755030697830832 -0.0030466117361898546 0.0004878483126769926
0.030947918818587813 -0.002990308206236303 0.00045601772630489196
0.034764537467985475 -0.004457332036822885 0.0005253016182062513
0.039051836488503314 -0.005180424366077995 0.0005343199755809586
0.04386786202834447 -0.007457204708499636 0.0006048591727379125
0.04927781871422099 -0.010176147459047762 0.000666661585808449
0.055354952462981256 -0.01197493543176416 0.0006823352724353935
0.062181542165027526 -0.01740946568321308 0.0007762497079518776
0.0698500136660194 -0.02030476021859791 0.000790961159728097
0.07846419112916733 -0.024685956162201962 0.0008228652054067321
0.08814070272042876 -0.03218235695834963 0.0008864620389108163
0.09901055964831228 -0.0374961372437952 0.0009028008939030752
0.11122092993705958 -0.048918090220915 0.0009729285750803634
0.12493713094848843 -0.05912003692249976 0.0010091623909310823
0.1403448676294391 -0.07509525819269444 0.0010733370740080403
0.1576527467886686 -0.08721883718617507 0.0010927096190642847
0.17709510144422655 -0.11023704535477517 0.001160756795760632
0.19893516348041898 -0.13076331231792288 0.0011958734478699036
0.22346862756926478 -0.15485364039220478 0.0012370612282354213
0.2510276546087147 -0.1868933931739727 0.0012955043212705868
0.28198536888056236 -0.2169465980594297 0.001337821948473397
0.3167609098154969 -0.24463026152632775 0.001367081594098098
0.3558251067616217 -0.27793726266220886 0.0014103082170768403
0.39970685358766844 -0.3062162374266549 0.0014449969308799224
0.449000269427266 -0.33106191645608407 0.001478272737125442
0.5043727425142583 -0.270850753017368 0.0019555877528526287
0.5665739660153224 -0.2434401871966774 0.002086815757425266
0.6364460881968794 -0.25971408836063964 0.0019186750224054893
0.714935114350375 -0.27288529053707516 0.0017655249678401948
0.8031037148476733 -0.2625242265670291 0.00161224486283
0.9021456127360443 -0.2515332168686339 0.0014555386469145776
1.013401745667757 -0.22438590520921636 0.0013066023492451667
1.1383784209821781 -0.19655856868698016 0.001178920337768304
1.278767709743751 -0.163605623707356 0.0010258398191618598
1.436470355852678 -0.12458190789764033 0.0008636380435928064
1.6136215103969176 -0.0883001622201471 0.0007024034869497394
1.8126196396653438 -0.05879906777177402 0.0005503717251102018
2.0361589982103876 -0.03464044449793993 0.0004139360197964593
2.2872661066160456 -0.01921118615502665 0.0002980822300753239
2.5693407278472096 -0.009216549455857566 0.00020429995860365177
2.8862018969630103 -0.004052022724811278 0.00013107426246126197
3.242139627394817 -0.0014809718441221662 7.954988803383719e-5
3.6419729938451066 -0.00043788536752863133 4.4852965544896834e-5
4.091115378197082 -0.0001378283349556497 2.3573228861180505e-5
4.595647761805585 -2.2478816862224747e-5 1.1161084073178698e-5
5.1624010564806095 -4.585850475944439e-6 4.623594737854254e-6
5.799048588850384 1.113380096085297e-6 1.9985784368008577e-6
6.51420999025862 0.0 4.672315807911604e-7
7.317567898771063 0.0 0.0
8.219999053330932 0.0 0.0
9.233721554959413 0.0 0.0
10.372460288784598 0.0 0.0
11.651632746563406 0.0 0.0
13.088557765565234 0.0 0.0
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L1fm_band1.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 0.0 0.0
0.015402861457826258 0.0 0.0
0.01730240270448094 0.0 0.0
0.01943620282294473 0.0 0.0
0.021833151535469213 0.0 0.0
0.024525701358087605 0.0 0.0
0.02755030697830832 0.0 0.0
0.030947918818587813 0.0 0.0
0.034764537467985475 0.0 0.0
0.039051836488503314 0.0 0.0
0.04386786202834447 0.0 0.0
0.04927781871422099 0.0 0.0
0.055354952462981256 0.0 0.0
0.062181542165027526 0.0 0.0
0.0698500136660194 0.0 0.0
0.07846419112916733 0.0 0.0
0.08814070272042876 0.0 0.0
0.09901055964831228 -6.521067346746999e-6 3.764939988048059e-6
0.11122092993705958 -9.67525518609871e-6 4.326905659154818e-6
0.12493713094848843 -1.2058282589087967e-5 4.557602424180973e-6
0.1403448676294391 -1.6868446806608962e-5 5.086028077599151e-6
0.1576527467886686 -2.593767266453796e-5 5.950510209229386e-6
0.17709510144422655 -2.4305378757529496e-5 5.434847912071533e-6
0.19893516348041898 -4.0028481474006033e-5 6.580641817697848e-6
0.22346862756926478 -5.4895562549633485e-5 7.2710948856277595e-6
0.2510276546087147 -6.858787767290974e-5 7.668357845453314e-6
0.28198536888056236 -7.47960126994679e-5 7.555538255072696e-6
0.3167609098154969 -8.017322832969466e-5 7.504595345888663e-6
0.3558251067616217 -0.00011673461806625849 8.489370167001e-6
0.39970685358766844 -0.00011576460946129428 8.183580164482183e-6
0.449000269427266 -0.00015386412692188113 9.157538994912735e-6
0.5043727425142583 0.15301542076488545 0.00031997099160264574
0.5665739660153224 0.2434162560846405 0.0003696296674838387
0.6364460881968794 0.2139159065746415 0.0003161120041042589
0.714935114350375 0.187112612161548 0.00027060545121562404
0.8031037148476733 0.16279862554493343 0.00023190707982727551
0.9021456127360443 0.1401776961593235 0.00019844176043990548
1.013401745667757 0.12071968920905543 0.00017074934932060864
1.1383784209821781 0.10511236408731686 0.00014874012562676037
1.278767709743751 0.0900781832328534 0.0001284644496804894
1.436470355852678 0.07601066540495632 0.00011022813664846956
1.6136215103969176 0.06391145041559308 9.45800461249728e-5
1.8126196396653438 0.053376640111201724 8.094758992867278e-5
2.0361589982103876 0.044392470039430434 6.925937291246749e-5
2.2872661066160456 0.037119828106964035 5.9492235736753054e-5
2.5693407278472096 0.031110859310634283 5.124650567987322e-5
2.8862018969630103 0.026165075485573827 4.425424430148451e-5
3.242139627394817 0.022057319826833722 3.8300990000741314e-5
3.6419729938451066 0.018569530650665158 3.3138317472937554e-5
4.091115378197082 0.01570480228090657 2.8747033033526758e-5
4.595647761805585 0.01322358549701698 2.4885528687604844e-5
5.1624010564806095 0.011143283140144485 2.1553698829562596e-5
5.799048588850384 0.009304740139002359 1.858288860754451e-5
6.51420999025862 0.007745985697560037 1.599737751409927e-5
7.317567898771063 0.006469514510425365 1.3794054521406712e-5
8.219999053330932 0.005412109371313953 1.1903834261652037e-5
9.233721554959413 0.004509672299221893 1.025240662972621e-5
10.372460288784598 0.0037559839329363368 8.828010573734299e-6
11.651632746563406 0.0031273745559621193 7.600572194028026e-6
13.088557765565234 0.0025847936614857396 6.519590667888549e-6
14.702690009952914 0.002160878200755736 5.624141216134908e-6
16.515883369326588 0.0017889583383966358 4.828238143925046e-6
18.55268684060844 0.0014962515247655872 4.16618325484696e-6
20.840676899241142 0.0012550818932021413 3.600141700359778e-6
23.410830859705236 0.0010611782478756552 3.1233829051357414e-6
26.297946280318918 0.0009030785230182878 2.7185749641780407e-6
29.54111209068158 0.0007738674496544688 2.374429846239632e-6
33.184237820400256 0.0006731486504885322 2.0894358366612403e-6
37.276648094376995 0.0005968338047043925 1.856298240123559e-6
41.87375044358514 0.0005480350675509477 1.6783120674491595e-6
47.03778547288806 0.0005195402721537369 1.5417915042639612e-6
52.83866954249359 0.0005219212908644438 1.4580285997835312e-6
59.35494137218826 0.0005681395607089197 1.4352863295552546e-6
66.67482538451603 0.0006909142903511027 1.4933809850301564e-6
74.8974261836055 0.001012982572329268 1.7061099393083003e-6
84.13407034180798 0.0021342634585979456 2.336563226003465e-6
94.50981366072274 0.05246262281962862 1.0930147407913835e-5
99.99950000000001 0.31815000000300314 0.002820239351571097
100.1010101010101 0.31153901625028946 0.00019634905974027738
100.30303030303031 0.2946730050002836 0.00019096016435034938
100.5050505050505 0.26860754250019236 0.00018231890572383927
100.70707070707071 0.23516237250010186 0.0001705911591989623
100.9090909090909 0.19864288125001703 0.0001567866593644685
101.11111111111111 0.1610952749999014 0.00014119327279030463
101.31313131313132 0.12603566249993076 0.00012488760240460324
101.51515151515153 0.09453250124998212 0.00010815912827722794
101.71717171717172 0.06829218000001487 9.19301760849123e-5
101.91919191919192 0.04731308999999731 7.651793833800957e-5
102.12121212121211 0.031591889999993183 6.252596570625231e-5
102.32323232323232 0.02019327749999942 4.9989179735468295e-5
102.52525252525251 0.012602823750000798 3.9491764192835956e-5
102.72727272727272 0.007492443749999934 3.044979333365706e-5
102.92929292929293 0.00425006999999995 2.2933516139048034e-5
103.13131313131314 0.0023427112500001212 1.702675885738467e-5
103.33333333333333 0.0012506174999999625 1.2440414608243245e-5
103.53535353535354 0.0006296399999999837 8.827114477562606e-6
103.73737373737373 0.0003149437500000132 6.24293913653683e-6
103.93939393939394 0.00015245999999999551 4.343607371758977e-6
104.14141414141415 7.028999999999797e-5 2.9493028837336303e-6
104.34343434343435 2.6482499999999244e-5 1.8103064312430127e-6
104.54545454545456 1.3983750000000584e-5 1.3154805443259676e-6
104.74747474747475 5.568749999999841e-6 8.301402366467733e-7
104.94949494949496 2.9699999999999157e-6 6.062487113388193e-7
105.15151515151516 7.425000000000833e-7 3.031243556694523e-7
105.35353535353534 6.187500000000259e-7 2.767134122156105e-7
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 1.2374999999999649e-7 1.2374999999999649e-7
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 1.2374999999999649e-7 1.2374999999999649e-7
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 1.2374999999999649e-7 1.2374999999999649e-7
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 1.2375000000001388e-7 1.2375000000001388e-7
112.22222222222221 0.0 0.0
112.42424242424241 2.475000000000104e-7 1.7500892834367783e-7
112.62626262626262 2.4749999999999297e-7 1.7500892834366552e-7
112.82828282828282 2.4749999999999297e-7 1.7500892834366552e-7
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 1.237500000000052e-7 1.237500000000052e-7
113.83838383838383 0.0 0.0
114.04040404040404 1.2374999999999649e-7 1.2374999999999649e-7
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 1.2374999999999649e-7 1.2374999999999649e-7
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L1fm_band2.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 0.0 0.0
0.015402861457826258 0.0 0.0
0.01730240270448094 -1.2438629449973128e-5 1.2438629449973128e-5
0.01943620282294473 -2.2146113394246285e-5 1.5659666957997776e-5
0.021833151535469213 0.0 0.0
0.024525701358087605 -7.89768885397657e-5 2.632562951325523e-5
0.02755030697830832 -3.905912482294685e-5 1.746777164915172e-5
0.030947918818587813 -9.735887183094942e-5 2.602025299673209e-5
0.034764537467985475 -0.0001238147788006357 2.768582620173213e-5
0.039051836488503314 -0.00015982160278325724 2.9678126576835418e-5
0.04386786202834447 -0.00019624222917104302 3.102862086446165e-5
0.04927781871422099 -0.00021837226306969435 3.0882501607926724e-5
0.055354952462981256 -0.00039268457097668176 3.907357521434525e-5
0.062181542165027526 -0.0004430241764316647 3.9158174923051955e-5
0.0698500136660194 -0.0005145515867231943 3.981719721437115e-5
0.07846419112916733 -0.0006665208163794528 4.275733030635181e-5
0.08814070272042876 -0.0008326391291955409 4.508993682775043e-5
0.09901055964831228 -0.0010433707754795196 4.762314246431592e-5
0.11122092993705958 -0.0012519780210811726 4.92203349061081e-5
0.12493713094848843 -0.0014487165224889964 4.9955742154793016e-5
0.1403448676294391 -0.0018049238083071573 5.261028351810681e-5
0.1576527467886686 -0.002068188109830262 5.313537140939213e-5
0.17709510144422655 -0.0026371335951919485 5.6611187439120964e-5
0.19893516348041898 -0.0031795596500568592 5.866983990628186e-5
0.22346862756926478 -0.0036375533289467743 5.9203970045060495e-5
0.2510276546087147 -0.004331324475044263 6.096223914278802e-5
0.28198536888056236 -0.004886927237905032 6.127225046890064e-5
0.3167609098154969 -0.005562527290976347 6.176874723981153e-5
0.3558251067616217 -0.006204475192350662 6.179466809906282e-5
0.39970685358766844 -0.006672349025322616 6.116451385799386e-5
0.449000269427266 -0.00726612554519879 6.104043259218011e-5
0.5043727425142583 -0.006442386245067137 6.61598587700631e-5
0.5665739660153224 -0.005768157727123553 6.714698158278646e-5
0.6364460881968794 -0.005432817134229235 6.398929965337602e-5
0.714935114350375 -0.004666594345180024 6.0715949352127595e-5
0.8031037148476733 -0.003307178710394361 5.825842837623881e-5
0.9021456127360443 -0.001570218835351245 5.573385331931607e-5
1.013401745667757 0.0003897026567656641 5.291559032127552e-5
1.1383784209821781 0.0022616864392911965 4.990490646845325e-5
1.278767709743751 0.004060098823491623 4.642674102941009e-5
1.436470355852678 0.0053777936815445695 4.239366073106215e-5
1.6136215103969176 0.0059752390602724244 3.784585900166848e-5
1.8126196396653438 0.005995434205274109 3.280799042858331e-5
2.0361589982103876 0.005406247384068117 2.773523472953968e-5
2.2872661066160456 0.004413952796847256 2.2695988878781194e-5
2.5693407278472096 0.0032705641507221935 1.7854698093947455e-5
2.8862018969630103 0.002208330014635409 1.3515737708175456e-5
3.242139627394817 0.0013894317198261527 9.925092630705919e-6
3.6419729938451066 0.0007977668639185627 6.98908040511718e-6
4.091115378197082 0.00042479534533086606 4.7854327734169335e-6
4.595647761805585 0.00021270580455880225 3.1741519067516e-6
5.1624010564806095 9.880423298171192e-5 2.0346892176023234e-6
5.799048588850384 4.4572316513281357e-5 1.2872266189783382e-6
6.51420999025862 2.0913219792950775e-5 8.32537979032384e-7
7.317567898771063 7.617490990509506e-6 4.7332785942891396e-7
8.219999053330932 3.0109602276687163e-6 2.807734889721427e-7
9.233721554959413 9.323139085547071e-7 1.4741177226434081e-7
10.372460288784598 3.319839958401527e-7 8.29959989600382e-8
11.651632746563406 1.1082644665335638e-7 4.5244707384417256e-8
13.088557765565234 3.288646154757716e-8 2.325423996952245e-8
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_angular_L1fm_band3.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 -2.2248337471221304e-5 2.2248337471221304e-5
0.010866417553304954 0.0 0.0
0.012206506757015042 -5.2894291574016334e-5 3.053853347885289e-5
0.013711861013820218 -9.417460209886877e-5 3.84466203119777e-5
0.015402861457826258 -2.7945219974162472e-5 1.9760254545480038e-5
0.01730240270448094 -0.00011194766504975815 3.731588834991939e-5
0.01943620282294473 -7.7511396879862e-5 2.92965542739061e-5
0.021833151535469213 -0.00014786104664204138 3.81775580798283e-5
0.024525701358087605 -0.00017550419675503486 3.92439314280756e-5
0.02755030697830832 -0.0002734138737606279 4.621537974212006e-5
0.030947918818587813 -0.0002364429744465914 4.0549635584476814e-5
0.034764537467985475 -0.00043335172580222486 5.179543805832528e-5
0.039051836488503314 -0.0005841755136215611 5.674014175159157e-5
0.04386786202834447 -0.0007064720250157549 5.887266875131292e-5
0.04927781871422099 -0.0008865913880629593 6.222651650693779e-5
0.055354952462981256 -0.0011002943919445638 6.540571259520936e-5
0.062181542165027526 -0.0013325336556733666 6.791220351100434e-5
0.0698500136660194 -0.0017007932686898394 7.239056887213727e-5
0.07846419112916733 -0.0021092778098592553 7.606250320777203e-5
0.08814070272042876 -0.0028397633643824443 8.327071519046053e-5
0.09901055964831228 -0.0034670341393538196 8.681160275024165e-5
0.11122092993705958 -0.0041177886072036075 8.926438884247722e-5
0.12493713094848843 -0.0049576767559135985 9.24129453734385e-5
0.1403448676294391 -0.006135514152112964 9.699887258300457e-5
0.1576527467886686 -0.0073185191133993835 9.995402973696849e-5
0.17709510144422655 -0.008655145375556247 0.00010267404435971447
0.19893516348041898 -0.0099919744565924 0.00010413903256424676
0.22346862756926478 -0.011974937276177978 0.00010790795108930747
0.2510276546087147 -0.013673850762565576 0.00010905863472320336
0.28198536888056236 -0.015561386764586403 0.00011043572776787665
0.3167609098154969 -0.017582396633185313 0.00011158451750134146
0.3558251067616217 -0.019631375640293335 0.0001123787097712171
0.39970685358766844 -0.021157463089172913 0.00011154159476164438
0.449000269427266 -0.022293521941236218 0.00011008682416956875
0.5043727425142583 -0.022145115998575875 0.00011117763917902328
0.5665739660153224 -0.02188139332981424 0.00010945738808783618
0.6364460881968794 -0.02137823348848353 0.00010374948929832817
0.714935114350375 -0.020499961831532618 9.784458411207477e-5
0.8031037148476733 -0.018480110515258014 9.079762152990537e-5
0.9021456127360443 -0.016075538775470345 8.319474150665065e-5
1.013401745667757 -0.013245855261652166 7.472870160627853e-5
1.1383784209821781 -0.010409089022360355 6.592581498038793e-5
1.278767709743751 -0.007720482230560115 5.692737724424437e-5
1.436470355852678 -0.005244300223856483 4.7625987119268546e-5
1.6136215103969176 -0.003292383397384466 3.842266967882188e-5
1.8126196396653438 -0.0018603121720612657 3.0043494765685775e-5
2.0361589982103876 -0.0009453639751916831 2.2730256972506124e-5
2.2872661066160456 -0.00039688878484547894 1.6299200569555753e-5
2.5693407278472096 -0.00012991791516890847 1.1146274609909375e-5
2.8862018969630103 -3.355558016498118e-5 7.126605880814912e-6
3.242139627394817 2.7216425642765064e-6 4.381683574715138e-6
3.6419729938451066 3.0137859303590008e-6 2.450079425377148e-6
4.091115378197082 5.208017236873785e-6 1.2875100553624553e-6
4.595647761805585 6.55632158481555e-7 6.212816771926131e-7
5.1624010564806095 1.6675819912525227e-7 2.569916444493986e-7
5.799048588850384 2.226760192170594e-7 9.090710417266281e-8
6.51420999025862 0.0 6.607652383238795e-8
7.317567898771063 0.0 0.0
8.219999053330932 0.0 0.0
9.233721554959413 0.0 0.0
10.372460288784598 0.0 0.0
11.651632746563406 0.0 0.0
13.088557765565234 0.0 0.0
14.702690009952914 0.0 0.0
16.515883369326588 0.0 0.0
18.55268684060844 0.0 0.0
20.840676899241142 0.0 0.0
23.410830859705236 0.0 0.0
26.297946280318918 0.0 0.0
29.54111209068158 0.0 0.0
33.184237820400256 0.0 0.0
37.276648094376995 0.0 0.0
41.87375044358514 0.0 0.0
47.03778547288806 0.0 0.0
52.83866954249359 0.0 0.0
59.35494137218826 0.0 0.0
66.67482538451603 0.0 0.0
74.8974261836055 0.0 0.0
84.13407034180798 0.0 0.0
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_histogram_L100fm.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 -0.0028074212103249563 0.0028074212103249563
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 0.0 0.0
0.012206506757015042 0.0 0.0
0.013711861013820218 -0.003139153403295626 0.002219716658655166
0.015402861457826258 -0.004191782996124371 0.0024201270411969016
0.01730240270448094 -0.007463177669983877 0.0030468295251989946
0.01943620282294473 -0.004429222678849258 0.002214611339424629
0.021833151535469213 -0.015771844975151085 0.003942961243787772
0.024525701358087605 -0.01930546164305384 0.004115938251874839
0.02755030697830832 -0.02577902238314493 0.004487551789287337
0.030947918818587813 -0.03546644616698873 0.004966295821888587
0.034764537467985475 -0.04333517258022253 0.005179543805832529
0.039051836488503314 -0.0677864039391057 0.006112094207519241
0.04386786202834447 -0.08781839755404176 0.006563855212113161
0.04927781871422099 -0.09914100743364129 0.006580219776921383
0.055354952462981256 -0.15318586234139864 0.007717392253942588
0.062181542165027526 -0.19589975301587678 0.008234280798466165
0.0698500136660194 -0.2548108755808873 0.008860642315441855
0.07846419112916733 -0.3436833674582121 0.009709189543217617
0.08814070272042876 -0.44781822960252926 0.010468276636889613
0.09901055964831228 -0.6077634767168215 0.011657136222749723
0.11122092993705958 -0.8053682416908581 0.013186772981779981
0.12493713094848843 -1.0321889896259326 0.016571131551835032
0.1403448676294391 -1.3447219095195853 0.02507393553871855
0.1576527467886686 -1.7565264956558408 0.042074025128490816
0.17709510144422655 -2.288351410021374 0.07110787690629841
0.19893516348041898 -2.8310954910628183 0.11591712555276489
0.22346862756926478 -3.447345020112423 0.1800909983910646
0.2510276546087147 -4.6970693327348965 0.26546831507543306
0.28198536888056236 -5.62038609713131 0.37225341730837
0.3167609098154969 -6.404482075265892 0.4993837681735505
0.3558251067616217 -7.214562302043432 0.6439351709786538
0.39970685358766844 -8.243301697714823 0.8003012988817586
0.449000269427266 -6.611460048158777 0.9607385785420484
0.5043727425142583 15.423451584391007 3.4350197137673244
0.5665739660153224 39.70205680000067 4.073449418271926
0.6364460881968794 44.78645232107922 3.667554446604461
0.714935114350375 54.50637585012553 3.2653125653931054
0.8031037148476733 57.750854527915855 2.879494220558097
0.9021456127360443 53.11426240306226 2.5166072463854086
1.013401745667757 55.90534148420613 2.2380098034293825
1.1383784209821781 50.45436203020179 2.0961516483674343
1.278767709743751 44.10591179766759 1.836635707726509
1.436470355852678 38.57990892042783 1.5318406372697329
1.6136215103969176 29.954606976416283 1.236836648787291
1.8126196396653438 22.334610154832294 0.974021604466289
2.0361589982103876 15.72141136329401 0.7358619761305919
2.2872661066160456 10.276530839571972 0.5303935826444635
2.5693407278472096 5.7346990709517085 0.36357514292798776
2.8862018969630103 3.0123440857754127 0.23534764924303134
3.242139627394817 1.3252938894456108 0.1428789121290674
3.6419729938451066 0.7741115990573587 0.08072452324362851
4.091115378197082 0.4915316146914642 0.04208200292079098
4.595647761805585 0.23056709779057058 0.02005243869023588
5.1624010564806095 0.16893856257881035 0.008659858808365986
5.799048588850384 0.12910384467506084 0.0033779237743816175
6.51420999025862 0.09675915767395514 0.0012564229909920086
7.317567898771063 0.07561609782470868 0.0005752570694996643
8.219999053330932 0.05952799281415198 0.00040327484802259064
9.233721554959413 0.04642690186125241 0.0003294001729720333
10.372460288784598 0.037350274431990786 0.0002784002404231571
11.651632746563406 0.02954817778522883 0.00023362075924521323
13.088557765565234 0.023739092268118482 0.0001975721064636746
14.702690009952914 0.019348526332695664 0.00016829259964628364
16.515883369326588 0.015647602962790087 0.00014279482821441132
18.55268684060844 0.012444885262154627 0.00012015214115240705
20.840676899241142 0.009577104296304328 9.944905741501213e-5
23.410830859705236 0.007539263645114075 8.325216278442373e-5
26.297946280318918 0.0057949768656647286 6.886592881955763e-5
29.54111209068158 0.004451366117554472 5.6947243958940874e-5
33.184237820400256 0.0033102269077514655 4.6334281380364864e-5
37.276648094376995 0.002274774305468745 3.624016807265395e-5
41.87375044358514 0.001538309784653144 2.811838959586082e-5
47.03778547288806 0.0009388785895723877 2.0726251187403615e-5
52.83866954249359 0.0004704452160548937 1.3842612586184716e-5
59.35494137218826 0.00021139300892434855 8.755003883796949e-6
66.67482538451603 6.5203127669258e-5 4.587676053682569e-6
74.8974261836055 1.0919321395225348e-5 1.7713478345169967e-6
84.13407034180798 7.674114955839908e-7 4.4306523355463037e-7
94.50981366072274 0.0 0.0
99.99950000000001 0.0 0.0
100.1010101010101 0.0 0.0
100.30303030303031 0.0 0.0
100.5050505050505 0.0 0.0
100.70707070707071 0.0 0.0
100.9090909090909 0.0 0.0
101.11111111111111 0.0 0.0
101.31313131313132 0.0 0.0
101.51515151515153 0.0 0.0
101.71717171717172 0.0 0.0
101.91919191919192 0.0 0.0
102.12121212121211 0.0 0.0
102.32323232323232 0.0 0.0
102.52525252525251 0.0 0.0
102.72727272727272 0.0 0.0
102.92929292929293 0.0 0.0
103.13131313131314 0.0 0.0
103.33333333333333 0.0 0.0
103.53535353535354 0.0 0.0
103.73737373737373 0.0 0.0
103.93939393939394 0.0 0.0
104.14141414141415 0.0 0.0
104.34343434343435 0.0 0.0
104.54545454545456 0.0 0.0
104.74747474747475 0.0 0.0
104.94949494949496 0.0 0.0
105.15151515151516 0.0 0.0
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 0.0 0.0
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_histogram_L10fm.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 -0.0003153643397698788 0.0003153643397698788
0.007666045089484168 -0.0002807421210324956 0.0002807421210324956
0.008611451817062748 0.0 0.0
0.009673449807817817 0.0 0.0
0.010866417553304954 -0.0009902903821774934 0.0004428713224026243
0.012206506757015042 -0.0001763143052467211 0.0001763143052467211
0.013711861013820218 -0.0009417460209886877 0.000384466203119777
0.015402861457826258 -0.001536987098578936 0.0004634190466912107
0.01730240270448094 -0.0022389533009951634 0.0005277263539645617
0.01943620282294473 -0.0026575336073095548 0.0005424667760171943
0.021833151535469213 -0.003450091088314299 0.0005831718324979538
0.024525701358087605 -0.004650861214008425 0.0006388449192032817
0.02755030697830832 -0.005077686226983091 0.0006298094634911269
0.030947918818587813 -0.005076569745470932 0.0005941675468310868
0.034764537467985475 -0.008047960622041321 0.0007058528402628529
0.039051836488503314 -0.009313741679438096 0.0007164416676490843
0.04386786202834447 -0.013540713812801974 0.000815055191872212
0.04927781871422099 -0.018911037981835542 0.0009088064877728783
0.055354952462981256 -0.0219281285179058 0.0009233407778373944
0.062181542165027526 -0.030700190976163024 0.001030811528887156
0.0698500136660194 -0.03731269290549629 0.0010722215267199133
0.07846419112916733 -0.046711314826922104 0.001131917483298052
0.08814070272042876 -0.0589440134275083 0.0011996956115851317
0.09901055964831228 -0.06944936724285541 0.0012286632315645944
0.11122092993705958 -0.09239868702724253 0.0013371468699055014
0.12493713094848843 -0.11165969677495433 0.0013868897255185659
0.1403448676294391 -0.14008478325306645 0.0014658320840060931
0.1576527467886686 -0.16497724955312815 0.0015020890333465274
0.17709510144422655 -0.20341171482176676 0.0015758247566037174
0.19893516348041898 -0.24526640635059588 0.0016353849474036802
0.22346862756926478 -0.29177473035153084 0.0016940356241514657
0.2510276546087147 -0.347860568587578 0.001759716873914243
0.28198536888056236 -0.4047456479046312 0.001817708802897434
0.3167609098154969 -0.4607378779231477 0.0018688514965856122
0.3558251067616217 -0.5190698542916248 0.0019295805517994674
0.39970685358766844 -0.5680488620259304 0.001987237703847856
0.449000269427266 -0.6051270001013667 0.0020461446096935974
0.5043727425142583 1.2818547934216615 0.005424713045817788
0.5665739660153224 2.629014993358936 0.006275686712765188
0.6364460881968794 2.4844638639815737 0.0055750324996106
0.714935114350375 2.2974743931375605 0.004926814944982994
0.8031037148476733 2.119946842497076 0.0043330819239308545
0.9021456127360443 1.953815519688151 0.0038032208754661618
1.013401745667757 1.8427244094883337 0.0033734364529321996
1.1383784209821781 1.8247913104539506 0.0030938473014604038
1.278767709743751 1.6935142763022537 0.0027169396379416837
1.436470355852678 1.5006507483124074 0.0023116016502729444
1.6136215103969176 1.2915052425992688 0.001922731506831855
1.8126196396653438 1.0785559948496892 0.0015700411824844573
2.0361589982103876 0.8785469093468935 0.0012589613266846497
2.2872661066160456 0.6966668443976162 0.0009933686983343163
2.5693407278472096 0.5428776305134018 0.0007786499553295871
2.8862018969630103 0.4189197936524989 0.0006118354175838362
3.242139627394817 0.32204798173918214 0.00048575903437208357
3.6419729938451066 0.2495574303709423 0.0003929313912653548
4.091115378197082 0.19503814127149996 0.0003232031333989164
4.595647761805585 0.15439575361817393 0.00026966529977898184
5.1624010564806095 0.12249973928641077 0.00022615111007888273
5.799048588850384 0.09832482304548917 0.00019105420777548707
6.51420999025862 0.07939589912390865 0.0001619633187793633
7.317567898771063 0.06467808663023508 0.00013792361264513788
8.219999053330932 0.05263158477965341 0.00011738942444247436
9.233721554959413 0.0430568201603082 0.00010017901664372969
10.372460288784598 0.03521582482873893 8.548059079204621e-5
11.651632746563406 0.02888562034498831 7.304533461664695e-5
13.088557765565234 0.023776089537361045 6.252688499820226e-5
14.702690009952914 0.01964377506634063 5.362330145801599e-5
16.515883369326588 0.016426595055658626 4.626604169837616e-5
18.55268684060844 0.01371327056655863 3.988472375645055e-5
20.840676899241142 0.01159982094340109 3.4610606157469266e-5
23.410830859705236 0.009770429706166936 2.9970079271102875e-5
26.297946280318918 0.008392036544453342 2.620669409317563e-5
29.54111209068158 0.007277510052614781 2.3025944830238896e-5
33.184237820400256 0.006444435872171643 2.0444006137215078e-5
37.276648094376995 0.00582659766836565 1.8341234413326995e-5
41.87375044358514 0.0054890367548148114 1.6796415608359305e-5
47.03778547288806 0.005415847021954641 1.5741613091262925e-5
52.83866954249359 0.005601475103681454 1.5104791720944377e-5
59.35494137218826 0.006235441091886118 1.5036426065185143e-5
66.67482538451603 0.007765369717648585 1.58321391557476e-5
74.8974261836055 0.011040813213273198 1.7811748631642503e-5
84.13407034180798 0.0196921115216694 2.2443969311787413e-5
94.50981366072274 0.04478630525640559 3.193549392598798e-5
99.99950000000001 0.03125000000029487 0.0027950849719011114
100.1010101010101 0.03207104999999961 0.00019921828323474133
100.30303030303031 0.027489825000001553 0.00018444147699881055
100.5050505050505 0.023453099999999654 0.00017036200060458983
100.70707070707071 0.01944731249999966 0.0001551323603209484
100.9090909090909 0.015582600000000774 0.00013886492537715047
101.11111111111111 0.01232426249999969 0.00012349605193587808
101.31313131313132 0.009288674999999719 0.00010721350340558469
101.51515151515153 0.006719624999999797 9.118956046335298e-5
101.71717171717172 0.00480521250000053 7.711323147651981e-5
101.91919191919192 0.003379612500000137 6.467047602074961e-5
102.12121212121211 0.0023970374999999285 5.4464060684545306e-5
102.32323232323232 0.0014577749999999578 4.247348069678182e-5
102.52525252525251 0.0009627750000000408 3.45171560604303e-5
102.72727272727272 0.0005902874999999834 2.7027407963953154e-5
102.92929292929293 0.0003786749999999893 2.1647408909612565e-5
103.13131313131314 0.00023017500000000967 1.6877249850020702e-5
103.33333333333333 0.00014107499999999593 1.3212884336888374e-5
103.53535353535354 8.291249999999764e-5 1.0129374055191868e-5
103.73737373737373 4.0837500000001704e-5 7.1088962750911085e-6
103.93939393939394 1.6087499999999547e-5 4.46186970338656e-6
104.14141414141415 8.662499999999753e-6 3.274117247442338e-6
104.34343434343435 3.7124999999998946e-6 2.1434128743664248e-6
104.54545454545456 2.4750000000001038e-6 1.7500892834367784e-6
104.74747474747475 3.7124999999998946e-6 2.1434128743664248e-6
104.94949494949496 0.0 0.0
105.15151515151516 1.237500000000139e-6 1.237500000000139e-6
105.35353535353534 0.0 0.0
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 1.2374999999999649e-6 1.2374999999999649e-6
106.16161616161617 0.0 0.0
106.36363636363636 0.0 0.0
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 0.0 0.0
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 1.2374999999999649e-6 1.2374999999999649e-6
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 0.0 0.0
112.22222222222221 0.0 0.0
112.42424242424241 0.0 0.0
112.62626262626262 0.0 0.0
112.82828282828282 0.0 0.0
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 0.0 0.0
113.83838383838383 0.0 0.0
114.04040404040404 0.0 0.0
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 0.0 0.0
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_histogram_L1fm.txt <==
0.0010616619597551965 0.0 0.0
0.001192590273827291 0.0 0.0
0.0013396651807656439 0.0 0.0
0.0015048779416892604 0.0 0.0
0.0016904653878431109 0.0 0.0
0.0018989402052685773 0.0 0.0
0.0021331249542981662 0.0 0.0
0.0023961902844676416 0.0 0.0
0.0026916978622409118 0.0 0.0
0.0030236485927502034 0.0 0.0
0.0033965367884302385 0.0 0.0
0.0038154110179406935 0.0 0.0
0.0042859424592162736 0.0 0.0
0.004814501682082832 0.0 0.0
0.005408244900006661 0.0 0.0
0.006075210858747567 0.0 0.0
0.00682442967370041 0.0 0.0
0.007666045089484168 0.0 0.0
0.008611451817062748 0.0 0.0
0.009673449807817817 -2.2248337471221304e-5 2.2248337471221304e-5
0.010866417553304954 0.0 0.0
0.012206506757015042 -5.2894291574016334e-5 3.053853347885289e-5
0.013711861013820218 -9.417460209886877e-5 3.84466203119777e-5
0.015402861457826258 -8.383565992248741e-5 3.422576484326528e-5
0.01730240270448094 -0.00013682492394970441 4.1254266791825626e-5
0.01943620282294473 -0.00024360724733670918 5.193723964160476e-5
0.021833151535469213 -0.00022672027151779682 4.72744445703943e-5
0.024525701358087605 -0.00045631091156309055 6.32789380459399e-5
0.02755030697830832 -0.00046870949787536213 6.051013598268395e-5
0.030947918818587813 -0.0005215653848086575 6.022518306385384e-5
0.034764537467985475 -0.0007924145843240684 7.004021576083352e-5
0.039051836488503314 -0.0010526181424690396 7.616477569606772e-5
0.04386786202834447 -0.0013099168797167124 8.016561115970873e-5
0.04927781871422099 -0.0015329732867492552 8.182406074655821e-5
0.055354952462981256 -0.00212671742895292 9.09318709813474e-5
0.062181542165027526 -0.0027100619542655734 9.684971304517112e-5
0.0698500136660194 -0.0032506103233111957 0.00010007801446926899
0.07846419112916733 -0.004130783331141791 0.00010644369206722549
0.08814070272042876 -0.005293729126381032 0.00011369256804772821
0.09901055964831228 -0.006671051895722187 0.00012041923806110121
0.11122092993705958 -0.007972410273345358 0.00012420555852528576
0.12493713094848843 -0.009500204068402894 0.00012792639921388102
0.1403448676294391 -0.011841649658239474 0.0001347557512223546
0.1576527467886686 -0.014065044287512323 0.00013856682118665743
0.17709510144422655 -0.016784079301012077 0.00014290136557373203
0.19893516348041898 -0.01955878152888006 0.00014560844371169876
0.22346862756926478 -0.023214081398182165 0.00015001189023741026
0.2510276546087147 -0.026955035925453962 0.0001527283944648727
0.28198536888056236 -0.030788481145883544 0.00015476719944238567
0.3167609098154969 -0.03468579219880778 0.00015595788695274248
0.3558251067616217 -0.03878976438251524 0.00015687475896950976
0.39970685358766844 -0.041782947414868016 0.00015578513753116799
0.449000269427266 -0.0442313828788089 0.00015415577738115714
0.5043727425142583 0.111250853371295 0.0003581719479314433
0.5665739660153224 0.20389763315797357 0.00040294026398130997
0.6364460881968794 0.1755541172695404 0.00035082770331011713
0.714935114350375 0.15151530549710598 0.00030633971666005864
0.8031037148476733 0.13233270553277035 0.00026822545612350336
0.9021456127360443 0.11633432154399313 0.00023469962163515326
1.013401745667757 0.10438467054395371 0.0002059662639739037
1.1383784209821781 0.09637756204199455 0.00018182261442261735
1.278767709743751 0.08861682367040949 0.00015905552394719982
1.436470355852678 0.08088849537347871 0.0001377110345515925
1.6136215103969176 0.07301955533048522 0.00011840157096622908
1.8126196396653438 0.06501202124557867 0.00010093099368324731
2.0361589982103876 0.05664869541324684 8.550239596538953e-5
2.2872661066160456 0.048380818147922805 7.215616459718112e-5
2.5693407278472096 0.040620163836461935 6.0786906544869e-5
2.8862018969630103 0.033556027572716786 5.1147638932782404e-5
3.242139627394817 0.027494497855001687 4.31936688230938e-5
3.6419729938451066 0.022347754518185565 3.65062221792932e-5
4.091115378197082 0.018240896250325885 3.102760141511034e-5
4.595647761805585 0.01488186654929009 2.641231919442157e-5
5.1624010564806095 0.01222108307064021 2.2574381148615515e-5
5.799048588850384 0.010008247909048425 1.9272877818916465e-5
6.51420999025862 0.008192497807357167 1.6452191967070594e-5
7.317567898771063 0.006764567288868424 1.4105097845882361e-5
8.219999053330932 0.005597296516446906 1.2105779142172648e-5
9.233721554959413 0.004624440141364918 1.0382043781855904e-5
10.372460288784598 0.003825845815060912 8.909732592171604e-6
11.651632746563406 0.0031687682337871257 7.65070476369176e-6
13.088557765565234 0.0026096887128772453 6.550909673623621e-6
14.702690009952914 0.002174476915359364 5.641810222604747e-6
16.515883369326588 0.0017972069498851824 4.839356473825264e-6
18.55268684060844 0.0015000796494267648 4.171509391713462e-6
20.840676899241142 0.0012572711816546068 3.603280266288563e-6
23.410830859705236 0.0010621986822917117 3.1248842747580215e-6
26.297946280318918 0.0009035286341997756 2.7192523740167338e-6
29.54111209068158 0.0007740787256240415 2.3747539493744163e-6
33.184237820400256 0.0006732005349228229 2.089516359074383e-6
37.276648094376995 0.0005968626723986244 1.8563431323545423e-6
41.87375044358514 0.0005480453469347409 1.6783278072566921e-6
47.03778547288806 0.0005195402721537369 1.5417915042639612e-6
52.83866954249359 0.0005219212908644438 1.4580285997835312e-6
59.35494137218826 0.0005681395607089197 1.4352863295552546e-6
66.67482538451603 0.0006909142903511027 1.4933809850301564e-6
74.8974261836055 0.001012982572329268 1.7061099393083003e-6
84.13407034180798 0.0021342634585979456 2.336563226003465e-6
94.50981366072274 0.05246262281962862 1.0930147407913835e-5
99.99950000000001 0.31815000000300314 0.002820239351571097
100.1010101010101 0.31153901625028946 0.00019634905974027738
100.30303030303031 0.2946730050002836 0.00019096016435034938
100.5050505050505 0.26860754250019236 0.00018231890572383927
100.70707070707071 0.23516237250010186 0.0001705911591989623
100.9090909090909 0.19864288125001703 0.0001567866593644685
101.11111111111111 0.1610952749999014 0.00014119327279030463
101.31313131313132 0.12603566249993076 0.00012488760240460324
101.51515151515153 0.09453250124998212 0.00010815912827722794
101.71717171717172 0.06829218000001487 9.19301760849123e-5
101.91919191919192 0.04731308999999731 7.651793833800957e-5
102.12121212121211 0.031591889999993183 6.252596570625231e-5
102.32323232323232 0.02019327749999942 4.9989179735468295e-5
102.52525252525251 0.012602823750000798 3.9491764192835956e-5
102.72727272727272 0.007492443749999934 3.044979333365706e-5
102.92929292929293 0.00425006999999995 2.2933516139048034e-5
103.13131313131314 0.0023427112500001212 1.702675885738467e-5
103.33333333333333 0.0012506174999999625 1.2440414608243245e-5
103.53535353535354 0.0006296399999999837 8.827114477562606e-6
103.73737373737373 0.0003149437500000132 6.24293913653683e-6
103.93939393939394 0.00015245999999999551 4.343607371758977e-6
104.14141414141415 7.028999999999797e-5 2.9493028837336303e-6
104.34343434343435 2.6482499999999244e-5 1.8103064312430127e-6
104.54545454545456 1.3983750000000584e-5 1.3154805443259676e-6
104.74747474747475 5.568749999999841e-6 8.301402366467733e-7
104.94949494949496 2.9699999999999157e-6 6.062487113388193e-7
105.15151515151516 7.425000000000833e-7 3.031243556694523e-7
105.35353535353534 6.187500000000259e-7 2.767134122156105e-7
105.55555555555554 0.0 0.0
105.75757575757575 0.0 0.0
105.95959595959596 0.0 0.0
106.16161616161617 0.0 0.0
106.36363636363636 1.2374999999999649e-7 1.2374999999999649e-7
106.56565656565657 0.0 0.0
106.76767676767676 0.0 0.0
106.96969696969697 0.0 0.0
107.17171717171718 0.0 0.0
107.37373737373738 0.0 0.0
107.57575757575758 0.0 0.0
107.77777777777779 0.0 0.0
107.97979797979798 0.0 0.0
108.18181818181819 0.0 0.0
108.3838383838384 0.0 0.0
108.58585858585859 0.0 0.0
108.78787878787878 0.0 0.0
108.98989898989899 0.0 0.0
109.19191919191918 0.0 0.0
109.39393939393939 0.0 0.0
109.59595959595958 0.0 0.0
109.79797979797979 0.0 0.0
110.0 1.2374999999999649e-7 1.2374999999999649e-7
110.20202020202021 0.0 0.0
110.4040404040404 0.0 0.0
110.60606060606061 0.0 0.0
110.8080808080808 0.0 0.0
111.01010101010101 1.2374999999999649e-7 1.2374999999999649e-7
111.21212121212122 0.0 0.0
111.41414141414143 0.0 0.0
111.61616161616163 0.0 0.0
111.81818181818183 0.0 0.0
112.02020202020202 1.2375000000001388e-7 1.2375000000001388e-7
112.22222222222221 0.0 0.0
112.42424242424241 2.475000000000104e-7 1.7500892834367783e-7
112.62626262626262 2.4749999999999297e-7 1.7500892834366552e-7
112.82828282828282 2.4749999999999297e-7 1.7500892834366552e-7
113.03030303030303 0.0 0.0
113.23232323232322 0.0 0.0
113.43434343434343 0.0 0.0
113.63636363636363 1.237500000000052e-7 1.237500000000052e-7
113.83838383838383 0.0 0.0
114.04040404040404 1.2374999999999649e-7 1.2374999999999649e-7
114.24242424242425 0.0 0.0
114.44444444444446 0.0 0.0
114.64646464646465 1.2374999999999649e-7 1.2374999999999649e-7
114.84848484848486 0.0 0.0
115.05050505050505 0.0 0.0
115.25252525252526 0.0 0.0
115.45454545454545 0.0 0.0
115.65656565656565 0.0 0.0
115.85858585858585 0.0 0.0
116.06060606060606 0.0 0.0
116.26262626262626 0.0 0.0
116.46464646464646 0.0 0.0
116.66666666666666 0.0 0.0
116.86868686868686 0.0 0.0
117.07070707070707 0.0 0.0
117.27272727272728 0.0 0.0
117.47474747474747 0.0 0.0
117.67676767676768 0.0 0.0
117.87878787878788 0.0 0.0
118.08080808080808 0.0 0.0
118.28282828282829 0.0 0.0
118.4848484848485 0.0 0.0
118.68686868686869 0.0 0.0
118.88888888888889 0.0 0.0
119.09090909090908 0.0 0.0
119.29292929292929 0.0 0.0
119.49494949494948 0.0 0.0
119.69696969696969 0.0 0.0
119.8989898989899 0.0 0.0


==> anc/data/gluon_shower_spatial_t10fm.txt <==
# xperp_center xpar_center dN/d3x error
0.1111111111111111 -21.77777777777778 0.0 0.0
0.1111111111111111 -21.333333333333336 0.0 0.0
0.1111111111111111 -20.88888888888889 0.0 0.0
0.1111111111111111 -20.444444444444443 0.0 0.0
0.1111111111111111 -20.0 0.0 0.0
0.1111111111111111 -19.555555555555557 0.0 0.0
0.1111111111111111 -19.11111111111111 0.0 0.0
0.1111111111111111 -18.666666666666664 0.0 0.0
0.1111111111111111 -18.22222222222222 0.0 0.0
0.1111111111111111 -17.77777777777778 0.0 0.0
0.1111111111111111 -17.333333333333336 0.0 0.0
0.1111111111111111 -16.88888888888889 0.0 0.0
0.1111111111111111 -16.444444444444443 0.0 0.0
0.1111111111111111 -16.0 0.0 0.0
0.1111111111111111 -15.555555555555557 0.0 0.0
0.1111111111111111 -15.11111111111111 0.0 0.0
0.1111111111111111 -14.666666666666668 0.0 0.0
0.1111111111111111 -14.222222222222221 0.0 0.0
0.1111111111111111 -13.777777777777779 0.0 0.0
0.1111111111111111 -13.333333333333332 0.0 0.0
0.1111111111111111 -12.88888888888889 0.0 0.0
0.1111111111111111 -12.444444444444443 0.0 0.0
0.1111111111111111 -12.0 0.0 0.0
0.1111111111111111 -11.555555555555557 0.0 0.0
0.1111111111111111 -11.11111111111111 0.0 0.0
0.1111111111111111 -10.666666666666668 0.0 0.0
0.1111111111111111 -10.222222222222221 0.0 0.0
0.1111111111111111 -9.777777777777779 0.0 0.0
0.1111111111111111 -9.333333333333332 0.0 0.0
0.1111111111111111 -8.88888888888889 0.0 0.0
0.1111111111111111 -8.444444444444443 0.0 0.0
0.1111111111111111 -8.0 0.0 0.0
0.1111111111111111 -7.555555555555555 -0.0002608165264339183 0.0012396056098885585
0.1111111111111111 -7.111111111111111 0.0 0.0
0.1111111111111111 -6.666666666666667 0.0 0.0011557567717897935
0.1111111111111111 -6.222222222222222 -0.0011801281595638484 0.0011801281595638484
0.1111111111111111 -5.777777777777778 -0.004030661088131499 0.002503546242857017
0.1111111111111111 -5.333333333333333 0.0020189834478770265 0.0014647734173120176
0.1111111111111111 -4.888888888888889 -0.0049929985194147085 0.005536653514500244
0.1111111111111111 -4.444444444444445 -0.008692565621069666 0.006843130878312039
0.1111111111111111 -4.0 -0.0008975948835054772 0.0018198908109478343
0.1111111111111111 -3.5555555555555554 0.003022123201487584 0.002465243718710748
0.1111111111111111 -3.111111111111111 -0.0008830547790123303 0.002706832129347925
0.1111111111111111 -2.666666666666667 0.0034315920112363936 0.006098969949436921
0.1111111111111111 -2.2222222222222223 0.00233409418851609 0.008515240050705305
0.1111111111111111 -1.7777777777777777 -0.002659899180951386 0.0035609033810204685
0.1111111111111111 -1.3333333333333335 -0.004048180473177574 0.0074885937364025995
0.1111111111111111 -0.8888888888888888 -0.004810627480592446 0.00657732873445321
0.1111111111111111 -0.4444444444444444 -0.011070901421196594 0.0252796939329164
0.1111111111111111 0.0 0.0027631038695520647 0.0043461373629704305
0.1111111111111111 0.4444444444444444 -0.0062740280827192785 0.005848914157722708
0.1111111111111111 0.8888888888888888 -0.03354580899510281 0.018742040581344762
0.1111111111111111 1.3333333333333335 -0.011859528272473524 0.008167837806395234
0.1111111111111111 1.7777777777777777 0.0011320261702133568 0.011502159048540976
0.1111111111111111 2.2222222222222223 -0.009224087938911349 0.010396405674472892
0.1111111111111111 2.666666666666667 0.0027262010331308663 0.013166525090509838
0.1111111111111111 3.111111111111111 -0.004203534575454366 0.016746032626650895
0.1111111111111111 3.5555555555555554 -0.02978234744094802 0.018479172642269906
0.1111111111111111 4.0 -0.0019674415850415004 0.01626372302067489
0.1111111111111111 4.444444444444445 -0.017167596973402387 0.013530431430196535
0.1111111111111111 4.888888888888889 -0.020069786025956465 0.013333919259639665
0.1111111111111111 5.333333333333333 -0.04742429215922945 0.018944377885195568
0.1111111111111111 5.777777777777778 -0.039046089518754774 0.015123189519897356
0.1111111111111111 6.222222222222222 -0.0659180530067368 0.02129398453017138
0.1111111111111111 6.666666666666667 -0.06986421699746703 0.02804989203480349
0.1111111111111111 7.111111111111111 -0.08710302144416752 0.028769374319286445
0.1111111111111111 7.555555555555555 -0.08580987556308205 0.04288438690055065
0.1111111111111111 8.0 -0.17445375135104738 0.035158477477078856
0.1111111111111111 8.444444444444443 -0.2660763580507141 0.040760877091173264
0.1111111111111111 8.88888888888889 -0.4534383977690432 0.11297333102638187
0.1111111111111111 9.333333333333332 -1.1226867797941031 0.1289839024904378
0.1111111111111111 9.777777777777779 106.78181001569746 6.102777986833683
0.1111111111111111 10.222222222222221 3.279892499999999e7 203620.77343679836
0.1111111111111111 10.666666666666668 0.0 0.0
0.1111111111111111 11.11111111111111 0.0 0.0
0.1111111111111111 11.555555555555557 0.0 0.0
0.1111111111111111 12.0 0.0 0.0
0.1111111111111111 12.444444444444443 0.0 0.0
0.1111111111111111 12.88888888888889 0.0 0.0
0.1111111111111111 13.333333333333332 0.0 0.0
0.1111111111111111 13.777777777777779 0.0 0.0
0.1111111111111111 14.222222222222221 0.0 0.0
0.1111111111111111 14.666666666666668 0.0 0.0
0.1111111111111111 15.11111111111111 0.0 0.0
0.1111111111111111 15.555555555555557 0.0 0.0
0.1111111111111111 16.0 0.0 0.0
0.1111111111111111 16.444444444444443 0.0 0.0
0.1111111111111111 16.88888888888889 0.0 0.0
0.1111111111111111 17.333333333333336 0.0 0.0
0.1111111111111111 17.77777777777778 0.0 0.0
0.1111111111111111 18.22222222222222 0.0 0.0
0.1111111111111111 18.666666666666664 0.0 0.0
0.1111111111111111 19.11111111111111 0.0 0.0
0.1111111111111111 19.555555555555557 0.0 0.0
0.1111111111111111 20.0 0.0 0.0
0.1111111111111111 20.444444444444443 0.0 0.0
0.1111111111111111 20.88888888888889 0.0 0.0
0.1111111111111111 21.333333333333336 0.0 0.0
0.1111111111111111 21.77777777777778 0.0 0.0
0.3333333333333333 -21.77777777777778 0.0 0.0
0.3333333333333333 -21.333333333333336 0.0 0.0
0.3333333333333333 -20.88888888888889 0.0 0.0
0.3333333333333333 -20.444444444444443 0.0 0.0
0.3333333333333333 -20.0 0.0 0.0
0.3333333333333333 -19.555555555555557 0.0 0.0
0.3333333333333333 -19.11111111111111 0.0 0.0
0.3333333333333333 -18.666666666666664 0.0 0.0
0.3333333333333333 -18.22222222222222 0.0 0.0
0.3333333333333333 -17.77777777777778 0.0 0.0
0.3333333333333333 -17.333333333333336 0.0 0.0
0.3333333333333333 -16.88888888888889 0.0 0.0
0.3333333333333333 -16.444444444444443 0.0 0.0
0.3333333333333333 -16.0 0.0 0.0
0.3333333333333333 -15.555555555555557 0.0 0.0
0.3333333333333333 -15.11111111111111 0.0 0.0
0.3333333333333333 -14.666666666666668 0.0 0.0
0.3333333333333333 -14.222222222222221 0.0 0.0
0.3333333333333333 -13.777777777777779 0.0 0.0
0.3333333333333333 -13.333333333333332 0.0 0.0
0.3333333333333333 -12.88888888888889 0.0 0.0
0.3333333333333333 -12.444444444444443 0.0 0.0
0.3333333333333333 -12.0 0.0 0.0
0.3333333333333333 -11.555555555555557 0.0 0.0
0.3333333333333333 -11.11111111111111 0.0 0.0
0.3333333333333333 -10.666666666666668 0.0 0.0
0.3333333333333333 -10.222222222222221 0.0 0.0
0.3333333333333333 -9.777777777777779 0.0 0.0
0.3333333333333333 -9.333333333333332 0.0 0.0
0.3333333333333333 -8.88888888888889 0.0 0.0
0.3333333333333333 -8.444444444444443 0.0 0.0
0.3333333333333333 -8.0 -0.00013882551736822728 0.0010078203919418555
0.3333333333333333 -7.555555555555555 -0.0010266408927642023 0.0007309545721343963
0.3333333333333333 -7.111111111111111 -0.00014272200467779176 0.000672294313988552
0.3333333333333333 -6.666666666666667 0.0004799806657125115 0.0009316087183537928
0.3333333333333333 -6.222222222222222 -0.0017091439393269125 0.0013671726515815431
0.3333333333333333 -5.777777777777778 0.0015275463832570295 0.0011998971334167127
0.3333333333333333 -5.333333333333333 -0.0013257303221725495 0.0016473699370135528
0.3333333333333333 -4.888888888888889 0.0011736775208453158 0.0011693111154919514
0.3333333333333333 -4.444444444444445 -0.0012498468139565703 0.0013260214837842264
0.3333333333333333 -4.0 -0.00912120421004248 0.002397696750104739
0.3333333333333333 -3.5555555555555554 -0.005530526643450183 0.0022158116437882643
0.3333333333333333 -3.111111111111111 -0.0025733315196093134 0.002390394267029629
0.3333333333333333 -2.666666666666667 -0.005800334356206478 0.0027591028781534205
0.3333333333333333 -2.2222222222222223 -0.0018584471006175616 0.002379306488684876
0.3333333333333333 -1.7777777777777777 -0.00450671080720866 0.0030297518485213953
0.3333333333333333 -1.3333333333333335 -0.005223182030813382 0.0032002701961664176
0.3333333333333333 -0.8888888888888888 -0.0005521215827527037 0.0034968077506999577
0.3333333333333333 -0.4444444444444444 -0.003814236394733526 0.003804686564687109
0.3333333333333333 0.0 -0.0005086497466907008 0.004339529104718306
0.3333333333333333 0.4444444444444444 -0.0008778905505811683 0.004130267629656246
0.3333333333333333 0.8888888888888888 -0.004812966800704702 0.0043713825532790615
0.3333333333333333 1.3333333333333335 -0.012163249187625033 0.00511787540610619
0.3333333333333333 1.7777777777777777 -0.010720728629814227 0.005184531035412789
0.3333333333333333 2.2222222222222223 -0.007290531785763286 0.005721791659430513
0.3333333333333333 2.666666666666667 -0.019391169686811323 0.005584210363484829
0.3333333333333333 3.111111111111111 -0.023037593352499153 0.007076201824358358
0.3333333333333333 3.5555555555555554 -0.0202292415887194 0.00689719123386999
0.3333333333333333 4.0 -0.005426487508158899 0.007210783249611923
0.3333333333333333 4.444444444444445 -0.028336282990406643 0.007829137286430733
0.3333333333333333 4.888888888888889 -0.03826985425559189 0.007812192384869073
0.3333333333333333 5.333333333333333 -0.05548040698315854 0.008965132359221589
0.3333333333333333 5.777777777777778 -0.05257400962683178 0.00972013756925554
0.3333333333333333 6.222222222222222 -0.07210284366001837 0.010310478814046559
0.3333333333333333 6.666666666666667 -0.0750955976466982 0.011568727234119537
0.3333333333333333 7.111111111111111 -0.10886627965951637 0.012495351322852193
0.3333333333333333 7.555555555555555 -0.1242547516309033 0.014430317992675676
0.3333333333333333 8.0 -0.16783129346930892 0.0159751132745441
0.3333333333333333 8.444444444444443 -0.249806015969177 0.019395187663358533
0.3333333333333333 8.88888888888889 -0.36896264295569436 0.024441887705848916
0.3333333333333333 9.333333333333332 -0.4141128046145077 0.03247720162408537
0.3333333333333333 9.777777777777779 19.25634650181526 0.11397580049176652
0.3333333333333333 10.222222222222221 0.0 0.0
0.3333333333333333 10.666666666666668 0.0 0.0
0.3333333333333333 11.11111111111111 0.0 0.0
0.3333333333333333 11.555555555555557 0.0 0.0
0.3333333333333333 12.0 0.0 0.0
0.3333333333333333 12.444444444444443 0.0 0.0
0.3333333333333333 12.88888888888889 0.0 0.0
0.3333333333333333 13.333333333333332 0.0 0.0
0.3333333333333333 13.777777777777779 0.0 0.0
0.3333333333333333 14.222222222222221 0.0 0.0
0.3333333333333333 14.666666666666668 0.0 0.0
0.3333333333333333 15.11111111111111 0.0 0.0
0.3333333333333333 15.555555555555557 0.0 0.0
0.3333333333333333 16.0 0.0 0.0
0.3333333333333333 16.444444444444443 0.0 0.0
0.3333333333333333 16.88888888888889 0.0 0.0
0.3333333333333333 17.333333333333336 0.0 0.0
0.3333333333333333 17.77777777777778 0.0 0.0
0.3333333333333333 18.22222222222222 0.0 0.0
0.3333333333333333 18.666666666666664 0.0 0.0
0.3333333333333333 19.11111111111111 0.0 0.0
0.3333333333333333 19.555555555555557 0.0 0.0
0.3333333333333333 20.0 0.0 0.0
0.3333333333333333 20.444444444444443 0.0 0.0
0.3333333333333333 20.88888888888889 0.0 0.0
0.3333333333333333 21.333333333333336 0.0 0.0
0.3333333333333333 21.77777777777778 0.0 0.0
0.5555555555555556 -21.77777777777778 0.0 0.0
0.5555555555555556 -21.333333333333336 0.0 0.0
0.5555555555555556 -20.88888888888889 0.0 0.0
0.5555555555555556 -20.444444444444443 0.0 0.0
0.5555555555555556 -20.0 0.0 0.0
0.5555555555555556 -19.555555555555557 0.0 0.0
0.5555555555555556 -19.11111111111111 0.0 0.0
0.5555555555555556 -18.666666666666664 0.0 0.0
0.5555555555555556 -18.22222222222222 0.0 0.0
0.5555555555555556 -17.77777777777778 0.0 0.0
0.5555555555555556 -17.333333333333336 0.0 0.0
0.5555555555555556 -16.88888888888889 0.0 0.0
0.5555555555555556 -16.444444444444443 0.0 0.0
0.5555555555555556 -16.0 0.0 0.0
0.5555555555555556 -15.555555555555557 0.0 0.0
0.5555555555555556 -15.11111111111111 0.0 0.0
0.5555555555555556 -14.666666666666668 0.0 0.0
0.5555555555555556 -14.222222222222221 0.0 0.0
0.5555555555555556 -13.777777777777779 0.0 0.0
0.5555555555555556 -13.333333333333332 0.0 0.0
0.5555555555555556 -12.88888888888889 0.0 0.0
0.5555555555555556 -12.444444444444443 0.0 0.0
0.5555555555555556 -12.0 0.0 0.0
0.5555555555555556 -11.555555555555557 0.0 0.0
0.5555555555555556 -11.11111111111111 0.0 0.0
0.5555555555555556 -10.666666666666668 0.0 0.0
0.5555555555555556 -10.222222222222221 0.0 0.0
0.5555555555555556 -9.777777777777779 -0.00025381375464674194 0.00025381375464674194
0.5555555555555556 -9.333333333333332 -0.0003004461263335695 0.0005528775713828199
0.5555555555555556 -8.88888888888889 -0.00025755254749863164 0.00025755254749863164
0.5555555555555556 -8.444444444444443 0.0 0.0
0.5555555555555556 -8.0 -0.000658918975798835 0.00046723080119624076
0.5555555555555556 -7.555555555555555 0.00037834529074899653 0.0005585917199621243
0.5555555555555556 -7.111111111111111 8.788415721525435e-5 0.00044257838624317124
0.5555555555555556 -6.666666666666667 -0.0011050187047075234 0.0007178193354507376
0.5555555555555556 -6.222222222222222 -0.0007137283595069838 0.0008085035304456187
0.5555555555555556 -5.777777777777778 -0.002063253457446035 0.0009144593089544169
0.5555555555555556 -5.333333333333333 -0.0010267212476981456 0.0008985058500038636
0.5555555555555556 -4.888888888888889 -0.0010623280012658526 0.000917442785681783
0.5555555555555556 -4.444444444444445 -0.0022104226068661646 0.001079774151604209
0.5555555555555556 -4.0 -0.003080138302958722 0.0016969774252264436
0.5555555555555556 -3.5555555555555554 -0.0034129487381217975 0.0018731696812046641
0.5555555555555556 -3.111111111111111 -0.0017125300984592866 0.0018805949880025654
0.5555555555555556 -2.666666666666667 -0.002317988460977541 0.001714113471822863
0.5555555555555556 -2.2222222222222223 -0.002973260868874749 0.0018529007791145441
0.5555555555555556 -1.7777777777777777 -0.0021258254744437 0.002323813704845604
0.5555555555555556 -1.3333333333333335 -0.005871425468400093 0.0026230103784049517
0.5555555555555556 -0.8888888888888888 -0.0038155057101265056 0.002581683255832862
0.5555555555555556 -0.4444444444444444 0.001317039366070157 0.0029310427024966637
0.5555555555555556 0.0 -0.011009480705329784 0.0034522888102129787
0.5555555555555556 0.4444444444444444 -0.009040326225763819 0.003267722155625954
0.5555555555555556 0.8888888888888888 -0.010982465247532443 0.0034426317437643798
0.5555555555555556 1.3333333333333335 -0.0024033410163128467 0.0037331935366310977
0.5555555555555556 1.7777777777777777 -0.006263569999943425 0.00383911742690346
0.5555555555555556 2.2222222222222223 -0.012767443093999086 0.0042479037357917885
0.5555555555555556 2.666666666666667 -0.010962398925258321 0.004345426136598553
0.5555555555555556 3.111111111111111 -0.016819723663954896 0.005091627427829785
0.5555555555555556 3.5555555555555554 -0.016148817056170182 0.005205638198849655
0.5555555555555556 4.0 -0.023814400396976333 0.005359353985572989
0.5555555555555556 4.444444444444445 -0.020063046006116077 0.005527645203333112
0.5555555555555556 4.888888888888889 -0.036006240282828846 0.006258107837728887
0.5555555555555556 5.333333333333333 -0.030363789231859787 0.006592054906653819
0.5555555555555556 5.777777777777778 -0.03605702291495895 0.007061604870100052
0.5555555555555556 6.222222222222222 -0.05618421471800979 0.008059666462412069
0.5555555555555556 6.666666666666667 -0.0714431476126187 0.008620659229563949
0.5555555555555556 7.111111111111111 -0.0949820855172672 0.009426259291080288
0.5555555555555556 7.555555555555555 -0.11411939847287293 0.010402628138512539
0.5555555555555556 8.0 -0.147614263825226 0.012028044451592838
0.5555555555555556 8.444444444444443 -0.19757601308993356 0.013716537145097407
0.5555555555555556 8.88888888888889 -0.2026267195803042 0.016402034953621147
0.5555555555555556 9.333333333333332 0.03711678421102223 0.021567389726953743
0.5555555555555556 9.777777777777779 6.064967560227471 0.04760309617562143
0.5555555555555556 10.222222222222221 0.0 0.0
0.5555555555555556 10.666666666666668 0.0 0.0
0.5555555555555556 11.11111111111111 0.0 0.0
0.5555555555555556 11.555555555555557 0.0 0.0
0.5555555555555556 12.0 0.0 0.0
0.5555555555555556 12.444444444444443 0.0 0.0
0.5555555555555556 12.88888888888889 0.0 0.0
0.5555555555555556 13.333333333333332 0.0 0.0
0.5555555555555556 13.777777777777779 0.0 0.0
0.5555555555555556 14.222222222222221 0.0 0.0
0.5555555555555556 14.666666666666668 0.0 0.0
0.5555555555555556 15.11111111111111 0.0 0.0
0.5555555555555556 15.555555555555557 0.0 0.0
0.5555555555555556 16.0 0.0 0.0
0.5555555555555556 16.444444444444443 0.0 0.0
0.5555555555555556 16.88888888888889 0.0 0.0
0.5555555555555556 17.333333333333336 0.0 0.0
0.5555555555555556 17.77777777777778 0.0 0.0
0.5555555555555556 18.22222222222222 0.0 0.0
0.5555555555555556 18.666666666666664 0.0 0.0
0.5555555555555556 19.11111111111111 0.0 0.0
0.5555555555555556 19.555555555555557 0.0 0.0
0.5555555555555556 20.0 0.0 0.0
0.5555555555555556 20.444444444444443 0.0 0.0
0.5555555555555556 20.88888888888889 0.0 0.0
0.5555555555555556 21.333333333333336 0.0 0.0
0.5555555555555556 21.77777777777778 0.0 0.0
0.7777777777777777 -21.77777777777778 0.0 0.0
0.7777777777777777 -21.333333333333336 0.0 0.0
0.7777777777777777 -20.88888888888889 0.0 0.0
0.7777777777777777 -20.444444444444443 0.0 0.0
0.7777777777777777 -20.0 0.0 0.0
0.7777777777777777 -19.555555555555557 0.0 0.0
0.7777777777777777 -19.11111111111111 0.0 0.0
0.7777777777777777 -18.666666666666664 0.0 0.0
0.7777777777777777 -18.22222222222222 0.0 0.0
0.7777777777777777 -17.77777777777778 0.0 0.0
0.7777777777777777 -17.333333333333336 0.0 0.0
0.7777777777777777 -16.88888888888889 0.0 0.0
0.7777777777777777 -16.444444444444443 0.0 0.0
0.7777777777777777 -16.0 0.0 0.0
0.7777777777777777 -15.555555555555557 0.0 0.0
0.7777777777777777 -15.11111111111111 0.0 0.0
0.7777777777777777 -14.666666666666668 0.0 0.0
0.7777777777777777 -14.222222222222221 0.0 0.0
0.7777777777777777 -13.777777777777779 0.0 0.0
0.7777777777777777 -13.333333333333332 0.0 0.0
0.7777777777777777 -12.88888888888889 0.0 0.0
0.7777777777777777 -12.444444444444443 0.0 0.0
0.7777777777777777 -12.0 0.0 0.0
0.7777777777777777 -11.555555555555557 0.0 0.0
0.7777777777777777 -11.11111111111111 0.0 0.0
0.7777777777777777 -10.666666666666668 0.0 0.0
0.7777777777777777 -10.222222222222221 0.0 0.0
0.7777777777777777 -9.777777777777779 0.0 0.0
0.7777777777777777 -9.333333333333332 -6.202605696857659e-6 0.0002964168096940129
0.7777777777777777 -8.88888888888889 -0.0003996869803759392 0.0005829044902742563
0.7777777777777777 -8.444444444444443 -0.0003910014657692932 0.00027682890810408196
0.7777777777777777 -8.0 -0.0003992810204156637 0.0004244983666617806
0.7777777777777777 -7.555555555555555 2.136738199731787e-5 0.00043510428863094056
0.7777777777777777 -7.111111111111111 -0.00023911808554627538 0.0006781909545684243
0.7777777777777777 -6.666666666666667 -0.00042672844068800483 0.000744037680680242
0.7777777777777777 -6.222222222222222 -0.0010777210054873226 0.0007623159954042365
0.7777777777777777 -5.777777777777778 -0.001258192247433928 0.0010545138244884968
0.7777777777777777 -5.333333333333333 -0.003131361671710247 0.0010390958900048971
0.7777777777777777 -4.888888888888889 -0.0012922007503479334 0.0008211549770440232
0.7777777777777777 -4.444444444444445 3.48935534827988e-5 0.0010573615598295635
0.7777777777777777 -4.0 -0.0029932424314033377 0.0011490371842186851
0.7777777777777777 -3.5555555555555554 -0.0024068259988016313 0.0012211436048754029
0.7777777777777777 -3.111111111111111 -0.002636285733179088 0.0017418351108535737
0.7777777777777777 -2.666666666666667 -0.0012004553690156895 0.001578229426446973
0.7777777777777777 -2.2222222222222223 -0.002200063790410636 0.0016042210942301786
0.7777777777777777 -1.7777777777777777 -0.004413333246554745 0.0017812528887675245
0.7777777777777777 -1.3333333333333335 -0.0029007317577784625 0.0021768193333256947
0.7777777777777777 -0.8888888888888888 -0.006587571198529343 0.002370908989135219
0.7777777777777777 -0.4444444444444444 -0.007236201858447652 0.0026667692331469655
0.7777777777777777 0.0 -0.0030766942689680753 0.002807797143986323
0.7777777777777777 0.4444444444444444 -0.010228558834871986 0.0028480775987823437
0.7777777777777777 0.8888888888888888 -0.010755358452104192 0.0029391642443081134
0.7777777777777777 1.3333333333333335 -0.015906997919796856 0.003108714825033919
0.7777777777777777 1.7777777777777777 -0.006061477189916831 0.0032028799466259656
0.7777777777777777 2.2222222222222223 -0.009708350994912632 0.0035029758544128813
0.7777777777777777 2.666666666666667 -0.012358224725040848 0.0035663742900633607
0.7777777777777777 3.111111111111111 -0.01003055365334532 0.004004772306853547
0.7777777777777777 3.5555555555555554 -0.006981177352537011 0.004229074490520251
0.7777777777777777 4.0 -0.020108159036134558 0.004545321915749147
0.7777777777777777 4.444444444444445 -0.026001892995195015 0.004625488603814992
0.7777777777777777 4.888888888888889 -0.02437088005769643 0.0051261279894893146
0.7777777777777777 5.333333333333333 -0.039995903356900564 0.005875245716132024
0.7777777777777777 5.777777777777778 -0.03327770610615957 0.006024378653321944
0.7777777777777777 6.222222222222222 -0.04761008391607997 0.006483062332616996
0.7777777777777777 6.666666666666667 -0.06302737585561298 0.007115255923633907
0.7777777777777777 7.111111111111111 -0.08690754851684679 0.0078266691936317
0.7777777777777777 7.555555555555555 -0.10670790348212673 0.008596130141458816
0.7777777777777777 8.0 -0.12673137098499968 0.009755839392845883
0.7777777777777777 8.444444444444443 -0.14376462637471074 0.010860688936483596
0.7777777777777777 8.88888888888889 -0.08524362154809229 0.012817650721683466
0.7777777777777777 9.333333333333332 0.3423490675229496 0.015589926666540747
0.7777777777777777 9.777777777777779 3.02501412613107 0.027662780862901405
0.7777777777777777 10.222222222222221 0.0 0.0
0.7777777777777777 10.666666666666668 0.0 0.0
0.7777777777777777 11.11111111111111 0.0 0.0
0.7777777777777777 11.555555555555557 0.0 0.0
0.7777777777777777 12.0 0.0 0.0
0.7777777777777777 12.444444444444443 0.0 0.0
0.7777777777777777 12.88888888888889 0.0 0.0
0.7777777777777777 13.333333333333332 0.0 0.0
0.7777777777777777 13.777777777777779 0.0 0.0
0.7777777777777777 14.222222222222221 0.0 0.0
0.7777777777777777 14.666666666666668 0.0 0.0
0.7777777777777777 15.11111111111111 0.0 0.0
0.7777777777777777 15.555555555555557 0.0 0.0
0.7777777777777777 16.0 0.0 0.0
0.7777777777777777 16.444444444444443 0.0 0.0
0.7777777777777777 16.88888888888889 0.0 0.0
0.7777777777777777 17.333333333333336 0.0 0.0
0.7777777777777777 17.77777777777778 0.0 0.0
0.7777777777777777 18.22222222222222 0.0 0.0
0.7777777777777777 18.666666666666664 0.0 0.0
0.7777777777777777 19.11111111111111 0.0 0.0
0.7777777777777777 19.555555555555557 0.0 0.0
0.7777777777777777 20.0 0.0 0.0
0.7777777777777777 20.444444444444443 0.0 0.0
0.7777777777777777 20.88888888888889 0.0 0.0
0.7777777777777777 21.333333333333336 0.0 0.0
0.7777777777777777 21.77777777777778 0.0 0.0
1.0 -21.77777777777778 0.0 0.0
1.0 -21.333333333333336 0.0 0.0
1.0 -20.88888888888889 0.0 0.0
1.0 -20.444444444444443 0.0 0.0
1.0 -20.0 0.0 0.0
1.0 -19.555555555555557 0.0 0.0
1.0 -19.11111111111111 0.0 0.0
1.0 -18.666666666666664 0.0 0.0
1.0 -18.22222222222222 0.0 0.0
1.0 -17.77777777777778 0.0 0.0
1.0 -17.333333333333336 0.0 0.0
1.0 -16.88888888888889 0.0 0.0
1.0 -16.444444444444443 0.0 0.0
1.0 -16.0 0.0 0.0
1.0 -15.555555555555557 0.0 0.0
1.0 -15.11111111111111 0.0 0.0
1.0 -14.666666666666668 0.0 0.0
1.0 -14.222222222222221 0.0 0.0
1.0 -13.777777777777779 0.0 0.0
1.0 -13.333333333333332 0.0 0.0
1.0 -12.88888888888889 0.0 0.0
1.0 -12.444444444444443 0.0 0.0
1.0 -12.0 0.0 0.0
1.0 -11.555555555555557 0.0 0.0
1.0 -11.11111111111111 0.0 0.0
1.0 -10.666666666666668 0.0 0.0
1.0 -10.222222222222221 0.0 0.0
1.0 -9.777777777777779 -0.0001801798064923409 0.0001801798064923409
1.0 -9.333333333333332 -0.0001764665089965343 0.0001764665089965343
1.0 -8.88888888888889 -0.0008158980112593276 0.0003656237961705684
1.0 -8.444444444444443 -0.00017623877981806071 0.00017623877981806071
1.0 -8.0 -0.0004893018808242945 0.00035520661069193203
1.0 -7.555555555555555 -0.000605942482106948 0.0004346362056683109
1.0 -7.111111111111111 -0.0005006626557409359 0.000647246077484413
1.0 -6.666666666666667 -0.0007532566495433256 0.0004702985715853191
1.0 -6.222222222222222 -0.002401066422262169 0.000800377616949694
1.0 -5.777777777777778 -0.0020713630658195504 0.0008229058827395467
1.0 -5.333333333333333 -0.0013314935868207324 0.0007961572764019778
1.0 -4.888888888888889 -0.0004817217526237956 0.0008880982963690909
1.0 -4.444444444444445 -0.0008454157818646389 0.0008695506216992956
1.0 -4.0 -0.0014934874184598951 0.0010788470030646709
1.0 -3.5555555555555554 -0.0005837613070016397 0.0012537198231872336
1.0 -3.111111111111111 -0.0018869070411744958 0.0012806507249429684
1.0 -2.666666666666667 -0.0026470675559546837 0.0015471459349765504
1.0 -2.2222222222222223 -0.0019762821982595765 0.0015163786520262517
1.0 -1.7777777777777777 -0.002627467343371572 0.001782750136879525
1.0 -1.3333333333333335 -0.0047230044697277145 0.0019523453309566487
1.0 -0.8888888888888888 -0.0017328185073599107 0.0019849495647619162
1.0 -0.4444444444444444 -0.006648656316187614 0.0021435908926920586
1.0 0.0 -0.008083031451641989 0.0024239140055279727
1.0 0.4444444444444444 -0.009080499764002372 0.0023839116212285997
1.0 0.8888888888888888 -0.010257418534920855 0.0026303786162403336
1.0 1.3333333333333335 -0.009464045700587585 0.0025546189356801387
1.0 1.7777777777777777 -0.011534520549717346 0.0028598318537835354
1.0 2.2222222222222223 -0.0052595374095178535 0.003087016315380996
1.0 2.666666666666667 -0.009679271620537486 0.003218652746811737
1.0 3.111111111111111 -0.013122709143598286 0.0036076597388878047
1.0 3.5555555555555554 -0.01364318395232763 0.003623684895388919
1.0 4.0 -0.017208089885997153 0.003938911568202501
1.0 4.444444444444445 -0.022106977079030574 0.004130358184577053
1.0 4.888888888888889 -0.027867000667647843 0.004613006937646325
1.0 5.333333333333333 -0.030591741699798586 0.004679733374020347
1.0 5.777777777777778 -0.03584614874192367 0.005159351980601767
1.0 6.222222222222222 -0.04262524509306677 0.005477038047954158
1.0 6.666666666666667 -0.044926604856506645 0.00600045437196237
1.0 7.111111111111111 -0.07834650833519022 0.006507691970789462
1.0 7.555555555555555 -0.07758250986413791 0.007129858196586589
1.0 8.0 -0.08920271064663216 0.008022504462438932
1.0 8.444444444444443 -0.09215691319496276 0.008827239609444313
1.0 8.88888888888889 0.040414286475285145 0.009994364193657934
1.0 9.333333333333332 0.4481185606357912 0.012535943805945315
1.0 9.777777777777779 1.7917428260063504 0.018567058985274103
1.0 10.222222222222221 0.0 0.0
1.0 10.666666666666668 0.0 0.0
1.0 11.11111111111111 0.0 0.0
1.0 11.555555555555557 0.0 0.0
1.0 12.0 0.0 0.0
1.0 12.444444444444443 0.0 0.0
1.0 12.88888888888889 0.0 0.0
1.0 13.333333333333332 0.0 0.0
1.0 13.777777777777779 0.0 0.0
1.0 14.222222222222221 0.0 0.0
1.0 14.666666666666668 0.0 0.0
1.0 15.11111111111111 0.0 0.0
1.0 15.555555555555557 0.0 0.0
1.0 16.0 0.0 0.0
1.0 16.444444444444443 0.0 0.0
1.0 16.88888888888889 0.0 0.0
1.0 17.333333333333336 0.0 0.0
1.0 17.77777777777778 0.0 0.0
1.0 18.22222222222222 0.0 0.0
1.0 18.666666666666664 0.0 0.0
1.0 19.11111111111111 0.0 0.0
1.0 19.555555555555557 0.0 0.0
1.0 20.0 0.0 0.0
1.0 20.444444444444443 0.0 0.0
1.0 20.88888888888889 0.0 0.0
1.0 21.333333333333336 0.0 0.0
1.0 21.77777777777778 0.0 0.0
1.2222222222222223 -21.77777777777778 0.0 0.0
1.2222222222222223 -21.333333333333336 0.0 0.0
1.2222222222222223 -20.88888888888889 0.0 0.0
1.2222222222222223 -20.444444444444443 0.0 0.0
1.2222222222222223 -20.0 0.0 0.0
1.2222222222222223 -19.555555555555557 0.0 0.0
1.2222222222222223 -19.11111111111111 0.0 0.0
1.2222222222222223 -18.666666666666664 0.0 0.0
1.2222222222222223 -18.22222222222222 0.0 0.0
1.2222222222222223 -17.77777777777778 0.0 0.0
1.2222222222222223 -17.333333333333336 0.0 0.0
1.2222222222222223 -16.88888888888889 0.0 0.0
1.2222222222222223 -16.444444444444443 0.0 0.0
1.2222222222222223 -16.0 0.0 0.0
1.2222222222222223 -15.555555555555557 0.0 0.0
1.2222222222222223 -15.11111111111111 0.0 0.0
1.2222222222222223 -14.666666666666668 0.0 0.0
1.2222222222222223 -14.222222222222221 0.0 0.0
1.2222222222222223 -13.777777777777779 0.0 0.0
1.2222222222222223 -13.333333333333332 0.0 0.0
1.2222222222222223 -12.88888888888889 0.0 0.0
1.2222222222222223 -12.444444444444443 0.0 0.0
1.2222222222222223 -12.0 0.0 0.0
1.2222222222222223 -11.555555555555557 0.0 0.0
1.2222222222222223 -11.11111111111111 0.0 0.0
1.2222222222222223 -10.666666666666668 0.0 0.0
1.2222222222222223 -10.222222222222221 0.0 0.0
1.2222222222222223 -9.777777777777779 -0.0001223891696010725 0.0001223891696010725
1.2222222222222223 -9.333333333333332 0.0 0.0
1.2222222222222223 -8.88888888888889 0.0002626491858696598 0.00018572102040156238
1.2222222222222223 -8.444444444444443 -0.0005516192742255367 0.0004949846741893304
1.2222222222222223 -8.0 -0.0003945276372573553 0.0002944245621185994
1.2222222222222223 -7.555555555555555 -0.00031102724263935735 0.0004175533531105696
1.2222222222222223 -7.111111111111111 -0.00012391936604566785 0.0004908478070132174
1.2222222222222223 -6.666666666666667 -0.000790059645816096 0.0004455339408757874
1.2222222222222223 -6.222222222222222 -0.0011391348646748703 0.000509339669650303
1.2222222222222223 -5.777777777777778 -0.0013570586933585353 0.0005640438035076738
1.2222222222222223 -5.333333333333333 -0.0019727893731349474 0.0007322178863340002
1.2222222222222223 -4.888888888888889 -0.0008497863348294796 0.000731471680674611
1.2222222222222223 -4.444444444444445 -0.0012735226012234374 0.0010037758997270111
1.2222222222222223 -4.0 -0.0023548851873940904 0.0008853086120410868
1.2222222222222223 -3.5555555555555554 -0.001446827909531723 0.001104456796877161
1.2222222222222223 -3.111111111111111 -0.002237550374934471 0.0012344493131281995
1.2222222222222223 -2.666666666666667 -0.0007127530377777216 0.001214662299659246
1.2222222222222223 -2.2222222222222223 -0.00442299073875872 0.0013390052589556146
1.2222222222222223 -1.7777777777777777 -0.0025666734852036947 0.0014343351055773974
1.2222222222222223 -1.3333333333333335 -0.0023453032792622747 0.0016462390467779189
1.2222222222222223 -0.8888888888888888 -0.003288046999062857 0.0017669884521973483
1.2222222222222223 -0.4444444444444444 -0.0016301023843538238 0.0020127626830110127
1.2222222222222223 0.0 -0.0040999930874981135 0.0019328955438000922
1.2222222222222223 0.4444444444444444 -0.00601762797896969 0.002186816963284487
1.2222222222222223 0.8888888888888888 -0.008909858299341968 0.0022758041827789354
1.2222222222222223 1.3333333333333335 -0.0070362370786406165 0.0022797811412863717
1.2222222222222223 1.7777777777777777 -0.006200557258926067 0.002535218220152215
1.2222222222222223 2.2222222222222223 -0.01331951034614733 0.00265913349431034
1.2222222222222223 2.666666666666667 -0.016487373690482043 0.00292577636748179
1.2222222222222223 3.111111111111111 -0.013889574068433209 0.003129090251056815
1.2222222222222223 3.5555555555555554 -0.016773626638909633 0.0033730243445447665
1.2222222222222223 4.0 -0.01932320104081039 0.0034936301944605533
1.2222222222222223 4.444444444444445 -0.019548927463025938 0.0037603693469358823
1.2222222222222223 4.888888888888889 -0.024184453188496952 0.004028859156655216
1.2222222222222223 5.333333333333333 -0.035922698894799585 0.004310864422993976
1.2222222222222223 5.777777777777778 -0.030129468479923795 0.0046298423187288475
1.2222222222222223 6.222222222222222 -0.04690485865113743 0.00487617294779845
1.2222222222222223 6.666666666666667 -0.04876912150777273 0.005244571248356842
1.2222222222222223 7.111111111111111 -0.051710217980768525 0.005624564952671882
1.2222222222222223 7.555555555555555 -0.06860768734193688 0.0060648720928392266
1.2222222222222223 8.0 -0.056002532860011715 0.006787479981580368
1.2222222222222223 8.444444444444443 -0.026314365047598178 0.007458790513354235
1.2222222222222223 8.88888888888889 0.09483310415946737 0.008366973560521485
1.2222222222222223 9.333333333333332 0.468381445775552 0.010253587329966873
1.2222222222222223 9.777777777777779 1.013818049007736 0.01260724869104034
1.2222222222222223 10.222222222222221 0.0 0.0
1.2222222222222223 10.666666666666668 0.0 0.0
1.2222222222222223 11.11111111111111 0.0 0.0
1.2222222222222223 11.555555555555557 0.0 0.0
1.2222222222222223 12.0 0.0 0.0
1.2222222222222223 12.444444444444443 0.0 0.0
1.2222222222222223 12.88888888888889 0.0 0.0
1.2222222222222223 13.333333333333332 0.0 0.0
1.2222222222222223 13.777777777777779 0.0 0.0
1.2222222222222223 14.222222222222221 0.0 0.0
1.2222222222222223 14.666666666666668 0.0 0.0
1.2222222222222223 15.11111111111111 0.0 0.0
1.2222222222222223 15.555555555555557 0.0 0.0
1.2222222222222223 16.0 0.0 0.0
1.2222222222222223 16.444444444444443 0.0 0.0
1.2222222222222223 16.88888888888889 0.0 0.0
1.2222222222222223 17.333333333333336 0.0 0.0
1.2222222222222223 17.77777777777778 0.0 0.0
1.2222222222222223 18.22222222222222 0.0 0.0
1.2222222222222223 18.666666666666664 0.0 0.0
1.2222222222222223 19.11111111111111 0.0 0.0
1.2222222222222223 19.555555555555557 0.0 0.0
1.2222222222222223 20.0 0.0 0.0
1.2222222222222223 20.444444444444443 0.0 0.0
1.2222222222222223 20.88888888888889 0.0 0.0
1.2222222222222223 21.333333333333336 0.0 0.0
1.2222222222222223 21.77777777777778 0.0 0.0
1.4444444444444444 -21.77777777777778 0.0 0.0
1.4444444444444444 -21.333333333333336 0.0 0.0
1.4444444444444444 -20.88888888888889 0.0 0.0
1.4444444444444444 -20.444444444444443 0.0 0.0
1.4444444444444444 -20.0 0.0 0.0
1.4444444444444444 -19.555555555555557 0.0 0.0
1.4444444444444444 -19.11111111111111 0.0 0.0
1.4444444444444444 -18.666666666666664 0.0 0.0
1.4444444444444444 -18.22222222222222 0.0 0.0
1.4444444444444444 -17.77777777777778 0.0 0.0
1.4444444444444444 -17.333333333333336 0.0 0.0
1.4444444444444444 -16.88888888888889 0.0 0.0
1.4444444444444444 -16.444444444444443 0.0 0.0
1.4444444444444444 -16.0 0.0 0.0
1.4444444444444444 -15.555555555555557 0.0 0.0
1.4444444444444444 -15.11111111111111 0.0 0.0
1.4444444444444444 -14.666666666666668 0.0 0.0
1.4444444444444444 -14.222222222222221 0.0 0.0
1.4444444444444444 -13.777777777777779 0.0 0.0
1.4444444444444444 -13.333333333333332 0.0 0.0
1.4444444444444444 -12.88888888888889 0.0 0.0
1.4444444444444444 -12.444444444444443 0.0 0.0
1.4444444444444444 -12.0 0.0 0.0
1.4444444444444444 -11.555555555555557 0.0 0.0
1.4444444444444444 -11.11111111111111 0.0 0.0
1.4444444444444444 -10.666666666666668 0.0 0.0
1.4444444444444444 -10.222222222222221 0.0 0.0
1.4444444444444444 -9.777777777777779 0.0 0.0
1.4444444444444444 -9.333333333333332 0.00010409007189057666 0.00010409007189057666
1.4444444444444444 -8.88888888888889 -0.00044528623796953013 0.00022266006156545224
1.4444444444444444 -8.444444444444443 0.00010523438538671381 0.00025118721710916067
1.4444444444444444 -8.0 -0.00045170188441247163 0.00022615533753857895
1.4444444444444444 -7.555555555555555 -0.0010072086885858924 0.00036941706434163844
1.4444444444444444 -7.111111111111111 -0.0004277125179225084 0.000439444692876634
1.4444444444444444 -6.666666666666667 -0.000565016881737418 0.00048034050194101035
1.4444444444444444 -6.222222222222222 -0.0009941239339264862 0.0004919965201152668
1.4444444444444444 -5.777777777777778 -0.0014721749448501661 0.0006404473972742246
1.4444444444444444 -5.333333333333333 -0.0006925798848468034 0.0004966555419287647
1.4444444444444444 -4.888888888888889 -0.0014118995964488277 0.00068758083645009
1.4444444444444444 -4.444444444444445 -0.0017526094987855843 0.0006743036359090118
1.4444444444444444 -4.0 -0.000945811603396482 0.0009591693381797729
1.4444444444444444 -3.5555555555555554 -0.0018277865528223145 0.0010743956297159616
1.4444444444444444 -3.111111111111111 -0.0018666617547821221 0.0009754154259043474
1.4444444444444444 -2.666666666666667 -0.003202664969772249 0.0011641942206325605
1.4444444444444444 -2.2222222222222223 -0.0017354881794630057 0.0012329643559118172
1.4444444444444444 -1.7777777777777777 -0.003552363022838602 0.0014725711049208851
1.4444444444444444 -1.3333333333333335 -0.003720002154600563 0.001465306179115688
1.4444444444444444 -0.8888888888888888 -0.005108868834334943 0.0015089398003401142
1.4444444444444444 -0.4444444444444444 -0.0033767982723534556 0.0017341715401437297
1.4444444444444444 0.0 -0.003543128814848725 0.0018397173193702183
1.4444444444444444 0.4444444444444444 -0.007250641315847409 0.002049555025689189
1.4444444444444444 0.8888888888888888 -0.005484303130296731 0.002115758304456929
1.4444444444444444 1.3333333333333335 -0.003415776304151745 0.00228468039404914
1.4444444444444444 1.7777777777777777 -0.009534768693321791 0.0022530348601213766
1.4444444444444444 2.2222222222222223 -0.008099123500028896 0.0025387763090393978
1.4444444444444444 2.666666666666667 -0.013836304572657377 0.0027465014232533123
1.4444444444444444 3.111111111111111 -0.01151597419657931 0.00281296292254234
1.4444444444444444 3.5555555555555554 -0.010781194071822736 0.0028473775893670533
1.4444444444444444 4.0 -0.022086401189854353 0.0031553662090375045
1.4444444444444444 4.444444444444445 -0.017918467226321937 0.003398609953842288
1.4444444444444444 4.888888888888889 -0.019509475810088602 0.003601347767536894
1.4444444444444444 5.333333333333333 -0.02764305022147567 0.0037180947941421647
1.4444444444444444 5.777777777777778 -0.02664176896288873 0.004064773689952068
1.4444444444444444 6.222222222222222 -0.03681526398521829 0.004339900698910107
1.4444444444444444 6.666666666666667 -0.04127385715146826 0.004722801679012036
1.4444444444444444 7.111111111111111 -0.051265512609235904 0.005012950903645137
1.4444444444444444 7.555555555555555 -0.037403692836524886 0.005392954062638841
1.4444444444444444 8.0 -0.03517524751846731 0.0058380544222085985
1.4444444444444444 8.444444444444443 0.014002226221570614 0.006243322084410887
1.4444444444444444 8.88888888888889 0.14516195328377918 0.007026082682172772
1.4444444444444444 9.333333333333332 0.40463171896139427 0.008390617622725301
1.4444444444444444 9.777777777777779 0.6191108134525899 0.008976806216798451
1.4444444444444444 10.222222222222221 0.0 0.0
1.4444444444444444 10.666666666666668 0.0 0.0
1.4444444444444444 11.11111111111111 0.0 0.0
1.4444444444444444 11.555555555555557 0.0 0.0
1.4444444444444444 12.0 0.0 0.0
1.4444444444444444 12.444444444444443 0.0 0.0
1.4444444444444444 12.88888888888889 0.0 0.0
1.4444444444444444 13.333333333333332 0.0 0.0
1.4444444444444444 13.777777777777779 0.0 0.0
1.4444444444444444 14.222222222222221 0.0 0.0
1.4444444444444444 14.666666666666668 0.0 0.0
1.4444444444444444 15.11111111111111 0.0 0.0
1.4444444444444444 15.555555555555557 0.0 0.0
1.4444444444444444 16.0 0.0 0.0
1.4444444444444444 16.444444444444443 0.0 0.0
1.4444444444444444 16.88888888888889 0.0 0.0
1.4444444444444444 17.333333333333336 0.0 0.0
1.4444444444444444 17.77777777777778 0.0 0.0
1.4444444444444444 18.22222222222222 0.0 0.0
1.4444444444444444 18.666666666666664 0.0 0.0
1.4444444444444444 19.11111111111111 0.0 0.0
1.4444444444444444 19.555555555555557 0.0 0.0
1.4444444444444444 20.0 0.0 0.0
1.4444444444444444 20.444444444444443 0.0 0.0
1.4444444444444444 20.88888888888889 0.0 0.0
1.4444444444444444 21.333333333333336 0.0 0.0
1.4444444444444444 21.77777777777778 0.0 0.0
1.6666666666666665 -21.77777777777778 0.0 0.0
1.6666666666666665 -21.333333333333336 0.0 0.0
1.6666666666666665 -20.88888888888889 0.0 0.0
1.6666666666666665 -20.444444444444443 0.0 0.0
1.6666666666666665 -20.0 0.0 0.0
1.6666666666666665 -19.555555555555557 0.0 0.0
1.6666666666666665 -19.11111111111111 0.0 0.0
1.6666666666666665 -18.666666666666664 0.0 0.0
1.6666666666666665 -18.22222222222222 0.0 0.0
1.6666666666666665 -17.77777777777778 0.0 0.0
1.6666666666666665 -17.333333333333336 0.0 0.0
1.6666666666666665 -16.88888888888889 0.0 0.0
1.6666666666666665 -16.444444444444443 0.0 0.0
1.6666666666666665 -16.0 0.0 0.0
1.6666666666666665 -15.555555555555557 0.0 0.0
1.6666666666666665 -15.11111111111111 0.0 0.0
1.6666666666666665 -14.666666666666668 0.0 0.0
1.6666666666666665 -14.222222222222221 0.0 0.0
1.6666666666666665 -13.777777777777779 0.0 0.0
1.6666666666666665 -13.333333333333332 0.0 0.0
1.6666666666666665 -12.88888888888889 0.0 0.0
1.6666666666666665 -12.444444444444443 0.0 0.0
1.6666666666666665 -12.0 0.0 0.0
1.6666666666666665 -11.555555555555557 0.0 0.0
1.6666666666666665 -11.11111111111111 0.0 0.0
1.6666666666666665 -10.666666666666668 0.0 0.0
1.6666666666666665 -10.222222222222221 0.0 0.0
1.6666666666666665 -9.777777777777779 -0.00010253229346672762 0.00010253229346672762
1.6666666666666665 -9.333333333333332 0.0 0.0
1.6666666666666665 -8.88888888888889 -0.0004999333634469342 0.00022358783735591513
1.6666666666666665 -8.444444444444443 -0.0001959518065058363 0.00013858513400380264
1.6666666666666665 -8.0 -0.0005757570063189496 0.0002702267375815564
1.6666666666666665 -7.555555555555555 -0.0005887516948608065 0.000338604924252584
1.6666666666666665 -7.111111111111111 -0.0004991485760854514 0.000321172218054348
1.6666666666666665 -6.666666666666667 -0.00029941716575768986 0.0005105688326904219
1.6666666666666665 -6.222222222222222 -0.0007634998072601465 0.0004337638100467523
1.6666666666666665 -5.777777777777778 -0.00028416555387994474 0.0006038303326817116
1.6666666666666665 -5.333333333333333 -0.0005438002575893245 0.0005177339717036113
1.6666666666666665 -4.888888888888889 -0.001791537068845865 0.0007407394706357988
1.6666666666666665 -4.444444444444445 -0.0014952256255526305 0.0007323843406897734
1.6666666666666665 -4.0 -0.0011698470947249368 0.0008184219548014836
1.6666666666666665 -3.5555555555555554 -0.0017201780097208322 0.0008862182167562728
1.6666666666666665 -3.111111111111111 -0.001459210137085903 0.0010413625415923162
1.6666666666666665 -2.666666666666667 -0.0023015085768471385 0.0010941546356718788
1.6666666666666665 -2.2222222222222223 -0.0019027132313164884 0.0011301061427175063
1.6666666666666665 -1.7777777777777777 -0.001658149120924766 0.0011868901640495863
1.6666666666666665 -1.3333333333333335 -0.003125014295875427 0.0013328721636683043
1.6666666666666665 -0.8888888888888888 -0.002213243668173201 0.001389982828814658
1.6666666666666665 -0.4444444444444444 -0.00439574644765835 0.0015320758974030253
1.6666666666666665 0.0 -0.0037284617771868784 0.0015996843789546477
1.6666666666666665 0.4444444444444444 -0.004054139174031652 0.0017158164277265495
1.6666666666666665 0.8888888888888888 -0.00563621118423301 0.0018724289603024285
1.6666666666666665 1.3333333333333335 -0.00554150334327494 0.0020333868015135364
1.6666666666666665 1.7777777777777777 -0.005657003403134058 0.002119710347964227
1.6666666666666665 2.2222222222222223 -0.010762946099741544 0.0023029561015925734
1.6666666666666665 2.666666666666667 -0.009326045503786733 0.0024957447984886977
1.6666666666666665 3.111111111111111 -0.011341412801889918 0.0025252642945835535
1.6666666666666665 3.5555555555555554 -0.013647721205588619 0.00272378439196725
1.6666666666666665 4.0 -0.014177195701840404 0.0028522755292568203
1.6666666666666665 4.444444444444445 -0.013770143238913676 0.0030099153860284537
1.6666666666666665 4.888888888888889 -0.021183339646177288 0.003248621907050481
1.6666666666666665 5.333333333333333 -0.021990373134479 0.003421599352286174
1.6666666666666665 5.777777777777778 -0.03498549893047937 0.0037628625864980308
1.6666666666666665 6.222222222222222 -0.03194505794640215 0.00392871223319202
1.6666666666666665 6.666666666666667 -0.03504634648242142 0.004085916419877016
1.6666666666666665 7.111111111111111 -0.03790711504671014 0.00441615234165927
1.6666666666666665 7.555555555555555 -0.03469259158482449 0.004700529744383029
1.6666666666666665 8.0 -0.010214354444263302 0.005079022887187519
1.6666666666666665 8.444444444444443 0.04268461916911268 0.005406444873109413
1.6666666666666665 8.88888888888889 0.1758053765260173 0.0061262498710857195
1.6666666666666665 9.333333333333332 0.37359571772738726 0.007016857754249489
1.6666666666666665 9.777777777777779 0.375032962387369 0.006557105995260752
1.6666666666666665 10.222222222222221 0.0 0.0
1.6666666666666665 10.666666666666668 0.0 0.0
1.6666666666666665 11.11111111111111 0.0 0.0
1.6666666666666665 11.555555555555557 0.0 0.0
1.6666666666666665 12.0 0.0 0.0
1.6666666666666665 12.444444444444443 0.0 0.0
1.6666666666666665 12.88888888888889 0.0 0.0
1.6666666666666665 13.333333333333332 0.0 0.0
1.6666666666666665 13.777777777777779 0.0 0.0
1.6666666666666665 14.222222222222221 0.0 0.0
1.6666666666666665 14.666666666666668 0.0 0.0
1.6666666666666665 15.11111111111111 0.0 0.0
1.6666666666666665 15.555555555555557 0.0 0.0
1.6666666666666665 16.0 0.0 0.0
1.6666666666666665 16.444444444444443 0.0 0.0
1.6666666666666665 16.88888888888889 0.0 0.0
1.6666666666666665 17.333333333333336 0.0 0.0
1.6666666666666665 17.77777777777778 0.0 0.0
1.6666666666666665 18.22222222222222 0.0 0.0
1.6666666666666665 18.666666666666664 0.0 0.0
1.6666666666666665 19.11111111111111 0.0 0.0
1.6666666666666665 19.555555555555557 0.0 0.0
1.6666666666666665 20.0 0.0 0.0
1.6666666666666665 20.444444444444443 0.0 0.0
1.6666666666666665 20.88888888888889 0.0 0.0
1.6666666666666665 21.333333333333336 0.0 0.0
1.6666666666666665 21.77777777777778 0.0 0.0
1.8888888888888888 -21.77777777777778 0.0 0.0
1.8888888888888888 -21.333333333333336 0.0 0.0
1.8888888888888888 -20.88888888888889 0.0 0.0
1.8888888888888888 -20.444444444444443 0.0 0.0
1.8888888888888888 -20.0 0.0 0.0
1.8888888888888888 -19.555555555555557 0.0 0.0
1.8888888888888888 -19.11111111111111 0.0 0.0
1.8888888888888888 -18.666666666666664 0.0 0.0
1.8888888888888888 -18.22222222222222 0.0 0.0
1.8888888888888888 -17.77777777777778 0.0 0.0
1.8888888888888888 -17.333333333333336 0.0 0.0
1.8888888888888888 -16.88888888888889 0.0 0.0
1.8888888888888888 -16.444444444444443 0.0 0.0
1.8888888888888888 -16.0 0.0 0.0
1.8888888888888888 -15.555555555555557 0.0 0.0
1.8888888888888888 -15.11111111111111 0.0 0.0
1.8888888888888888 -14.666666666666668 0.0 0.0
1.8888888888888888 -14.222222222222221 0.0 0.0
1.8888888888888888 -13.777777777777779 0.0 0.0
1.8888888888888888 -13.333333333333332 0.0 0.0
1.8888888888888888 -12.88888888888889 0.0 0.0
1.8888888888888888 -12.444444444444443 0.0 0.0
1.8888888888888888 -12.0 0.0 0.0
1.8888888888888888 -11.555555555555557 0.0 0.0
1.8888888888888888 -11.11111111111111 0.0 0.0
1.8888888888888888 -10.666666666666668 0.0 0.0
1.8888888888888888 -10.222222222222221 0.0 0.0
1.8888888888888888 -9.777777777777779 -0.00017120295374111873 0.00012110085152777738
1.8888888888888888 -9.333333333333332 8.506873600229011e-5 8.506873600229011e-5
1.8888888888888888 -8.88888888888889 -0.00025647454551242557 0.0001481383054476015
1.8888888888888888 -8.444444444444443 -0.0005037688048408498 0.0002404937763115354
1.8888888888888888 -8.0 -0.000352683856083376 0.0002720259630260164
1.8888888888888888 -7.555555555555555 -0.0002555994255132671 0.0002780641920474413
1.8888888888888888 -7.111111111111111 -0.00034504450945482384 0.0003801677585068466
1.8888888888888888 -6.666666666666667 -0.0011672351314022539 0.00044683419168189514
1.8888888888888888 -6.222222222222222 -0.0006414642254457804 0.0004901049257124144
1.8888888888888888 -5.777777777777778 -0.0006554341944137099 0.0004162882404500713
1.8888888888888888 -5.333333333333333 -0.0017162777664145004 0.0005260394502668999
1.8888888888888888 -4.888888888888889 -0.0003619124710987673 0.0005516156215568092
1.8888888888888888 -4.444444444444445 -0.001296676876166099 0.0006411260095075915
1.8888888888888888 -4.0 -0.0017733287877039503 0.0008053275649771585
1.8888888888888888 -3.5555555555555554 -0.0005914294468579614 0.0007529703961896668
1.8888888888888888 -3.111111111111111 -0.0011371628135004753 0.0009050544502839123
1.8888888888888888 -2.666666666666667 -0.002513328302748876 0.0010328837753958015
1.8888888888888888 -2.2222222222222223 -0.003489650012605638 0.0011763713845070521
1.8888888888888888 -1.7777777777777777 -0.0037515888756842063 0.0011819092895324883
1.8888888888888888 -1.3333333333333335 -0.0017668369285136576 0.001190396041302352
1.8888888888888888 -0.8888888888888888 -0.004965070889980415 0.0014630276683612329
1.8888888888888888 -0.4444444444444444 -0.003518261606479677 0.0014903267469420223
1.8888888888888888 0.0 -0.005047889798400445 0.0014853211607569153
1.8888888888888888 0.4444444444444444 -0.0058346280766322384 0.0017338936276188237
1.8888888888888888 0.8888888888888888 -0.008864327829342744 0.0018170680855641038
1.8888888888888888 1.3333333333333335 -0.00973627739251135 0.001906084404120724
1.8888888888888888 1.7777777777777777 -0.006304647072283688 0.00196262393490101
1.8888888888888888 2.2222222222222223 -0.009293250353218785 0.0020430013059949724
1.8888888888888888 2.666666666666667 -0.011219572668902552 0.0022148300110188474
1.8888888888888888 3.111111111111111 -0.010914816545865973 0.0023276088331785913
1.8888888888888888 3.5555555555555554 -0.017179662122835535 0.0024701876576710222
1.8888888888888888 4.0 -0.01421821435126009 0.0026543400540552584
1.8888888888888888 4.444444444444445 -0.021638061389910635 0.002791293407604776
1.8888888888888888 4.888888888888889 -0.01921516236535512 0.0029159219944129397
1.8888888888888888 5.333333333333333 -0.017966538436574524 0.003143336647044375
1.8888888888888888 5.777777777777778 -0.021069494610579335 0.0033327769232159477
1.8888888888888888 6.222222222222222 -0.02854700010532419 0.00350168426705274
1.8888888888888888 6.666666666666667 -0.02846445545353956 0.0037304433476426004
1.8888888888888888 7.111111111111111 -0.02449904003392141 0.003984634415907911
1.8888888888888888 7.555555555555555 -0.01245776104128394 0.0041861304008357575
1.8888888888888888 8.0 0.019711108906746478 0.004478411875737942
1.8888888888888888 8.444444444444443 0.06707041276507394 0.004696627728818629
1.8888888888888888 8.88888888888889 0.1718588009741687 0.005289880685712474
1.8888888888888888 9.333333333333332 0.3064660795644192 0.005827186736211682
1.8888888888888888 9.777777777777779 0.21525899217122035 0.004658913039946378
1.8888888888888888 10.222222222222221 0.0 0.0
1.8888888888888888 10.666666666666668 0.0 0.0
1.8888888888888888 11.11111111111111 0.0 0.0
1.8888888888888888 11.555555555555557 0.0 0.0
1.8888888888888888 12.0 0.0 0.0
1.8888888888888888 12.444444444444443 0.0 0.0
1.8888888888888888 12.88888888888889 0.0 0.0
1.8888888888888888 13.333333333333332 0.0 0.0
1.8888888888888888 13.777777777777779 0.0 0.0
1.8888888888888888 14.222222222222221 0.0 0.0
1.8888888888888888 14.666666666666668 0.0 0.0
1.8888888888888888 15.11111111111111 0.0 0.0
1.8888888888888888 15.555555555555557 0.0 0.0
1.8888888888888888 16.0 0.0 0.0
1.8888888888888888 16.444444444444443 0.0 0.0
1.8888888888888888 16.88888888888889 0.0 0.0
1.8888888888888888 17.333333333333336 0.0 0.0
1.8888888888888888 17.77777777777778 0.0 0.0
1.8888888888888888 18.22222222222222 0.0 0.0
1.8888888888888888 18.666666666666664 0.0 0.0
1.8888888888888888 19.11111111111111 0.0 0.0
1.8888888888888888 19.555555555555557 0.0 0.0
1.8888888888888888 20.0 0.0 0.0
1.8888888888888888 20.444444444444443 0.0 0.0
1.8888888888888888 20.88888888888889 0.0 0.0
1.8888888888888888 21.333333333333336 0.0 0.0
1.8888888888888888 21.77777777777778 0.0 0.0
2.111111111111111 -21.77777777777778 0.0 0.0
2.111111111111111 -21.333333333333336 0.0 0.0
2.111111111111111 -20.88888888888889 0.0 0.0
2.111111111111111 -20.444444444444443 0.0 0.0
2.111111111111111 -20.0 0.0 0.0
2.111111111111111 -19.555555555555557 0.0 0.0
2.111111111111111 -19.11111111111111 0.0 0.0
2.111111111111111 -18.666666666666664 0.0 0.0
2.111111111111111 -18.22222222222222 0.0 0.0
2.111111111111111 -17.77777777777778 0.0 0.0
2.111111111111111 -17.333333333333336 0.0 0.0
2.111111111111111 -16.88888888888889 0.0 0.0
2.111111111111111 -16.444444444444443 0.0 0.0
2.111111111111111 -16.0 0.0 0.0
2.111111111111111 -15.555555555555557 0.0 0.0
2.111111111111111 -15.11111111111111 0.0 0.0
2.111111111111111 -14.666666666666668 0.0 0.0
2.111111111111111 -14.222222222222221 0.0 0.0
2.111111111111111 -13.777777777777779 0.0 0.0
2.111111111111111 -13.333333333333332 0.0 0.0
2.111111111111111 -12.88888888888889 0.0 0.0
2.111111111111111 -12.444444444444443 0.0 0.0
2.111111111111111 -12.0 0.0 0.0
2.111111111111111 -11.555555555555557 0.0 0.0
2.111111111111111 -11.11111111111111 0.0 0.0
2.111111111111111 -10.666666666666668 0.0 0.0
2.111111111111111 -10.222222222222221 0.0 0.0
2.111111111111111 -9.777777777777779 7.834364039952588e-5 7.834364039952588e-5
2.111111111111111 -9.333333333333332 -7.381956371601487e-5 0.00013127201100449808
2.111111111111111 -8.88888888888889 -5.338638774194371e-7 0.00011155757621615933
2.111111111111111 -8.444444444444443 -0.0004458740608165628 0.00021430516904299328
2.111111111111111 -8.0 -0.00023015589340068515 0.00019779093202566453
2.111111111111111 -7.555555555555555 -8.602105114059563e-5 0.00029351412083354904
2.111111111111111 -7.111111111111111 -0.0006829686177168581 0.0003617223306384446
2.111111111111111 -6.666666666666667 -0.0005491059194060456 0.000297492387990178
2.111111111111111 -6.222222222222222 -0.0007527000942813836 0.00041973148561243705
2.111111111111111 -5.777777777777778 -0.0006964024862958238 0.00045382619899803984
2.111111111111111 -5.333333333333333 8.380083449149205e-5 0.0005431957994565893
2.111111111111111 -4.888888888888889 -0.001316319474992489 0.0005863434869239812
2.111111111111111 -4.444444444444445 -0.00045354885256093766 0.0005978968168448968
2.111111111111111 -4.0 -0.0007779215714961277 0.0007372949517735903
2.111111111111111 -3.5555555555555554 -0.0014660486929473616 0.0007359397728685252
2.111111111111111 -3.111111111111111 -0.0018184491586298822 0.0008391887938101261
2.111111111111111 -2.666666666666667 0.0003793739734273224 0.0009590839991531832
2.111111111111111 -2.2222222222222223 -0.002450702035370167 0.001000632590992519
2.111111111111111 -1.7777777777777777 -0.002087410587663558 0.0010332477728665552
2.111111111111111 -1.3333333333333335 -0.0013864819324959736 0.0011983475583654823
2.111111111111111 -0.8888888888888888 -0.0005723267196129454 0.0012662654402432144
2.111111111111111 -0.4444444444444444 -0.0073145912476204195 0.0013593718873270624
2.111111111111111 0.0 -0.004595126950040851 0.0014542116595875126
2.111111111111111 0.4444444444444444 -0.006412473170502623 0.0015360515640284443
2.111111111111111 0.8888888888888888 -0.006841935753484097 0.001630644160096387
2.111111111111111 1.3333333333333335 -0.0072672913650064465 0.0017174286778106958
2.111111111111111 1.7777777777777777 -0.008914246177209132 0.0018828306384952734
2.111111111111111 2.2222222222222223 -0.01090687687591832 0.0018794790970932628
2.111111111111111 2.666666666666667 -0.009906161642378545 0.00212250023970316
2.111111111111111 3.111111111111111 -0.007220490880024792 0.002197314759162732
2.111111111111111 3.5555555555555554 -0.01325409902673178 0.0023147513124131473
2.111111111111111 4.0 -0.017560352313804227 0.002463804715702331
2.111111111111111 4.444444444444445 -0.01792162162017368 0.0025233567261738923
2.111111111111111 4.888888888888889 -0.02081343284729203 0.002721639614582945
2.111111111111111 5.333333333333333 -0.021284110517413607 0.002915233945938748
2.111111111111111 5.777777777777778 -0.020664478043986696 0.002981158479886841
2.111111111111111 6.222222222222222 -0.02303158580260492 0.0032729188094043626
2.111111111111111 6.666666666666667 -0.022521753226667465 0.0033413044572597867
2.111111111111111 7.111111111111111 -0.013610746885155007 0.003494075917479687
2.111111111111111 7.555555555555555 0.006699713443346248 0.003739566818648499
2.111111111111111 8.0 0.027774564376751097 0.0038806415147591474
2.111111111111111 8.444444444444443 0.07822084291927715 0.004210272016545817
2.111111111111111 8.88888888888889 0.16692908568897932 0.00466228185128981
2.111111111111111 9.333333333333332 0.24820797258457009 0.004975164394696669
2.111111111111111 9.777777777777779 0.11563502266831253 0.0033261723157005326
2.111111111111111 10.222222222222221 0.0 0.0
2.111111111111111 10.666666666666668 0.0 0.0
2.111111111111111 11.11111111111111 0.0 0.0
2.111111111111111 11.555555555555557 0.0 0.0
2.111111111111111 12.0 0.0 0.0
2.111111111111111 12.444444444444443 0.0 0.0
2.111111111111111 12.88888888888889 0.0 0.0
2.111111111111111 13.333333333333332 0.0 0.0
2.111111111111111 13.777777777777779 0.0 0.0
2.111111111111111 14.222222222222221 0.0 0.0
2.111111111111111 14.666666666666668 0.0 0.0
2.111111111111111 15.11111111111111 0.0 0.0
2.111111111111111 15.555555555555557 0.0 0.0
2.111111111111111 16.0 0.0 0.0
2.111111111111111 16.444444444444443 0.0 0.0
2.111111111111111 16.88888888888889 0.0 0.0
2.111111111111111 17.333333333333336 0.0 0.0
2.111111111111111 17.77777777777778 0.0 0.0
2.111111111111111 18.22222222222222 0.0 0.0
2.111111111111111 18.666666666666664 0.0 0.0
2.111111111111111 19.11111111111111 0.0 0.0
2.111111111111111 19.555555555555557 0.0 0.0
2.111111111111111 20.0 0.0 0.0
2.111111111111111 20.444444444444443 0.0 0.0
2.111111111111111 20.88888888888889 0.0 0.0
2.111111111111111 21.333333333333336 0.0 0.0
2.111111111111111 21.77777777777778 0.0 0.0
2.3333333333333335 -21.77777777777778 0.0 0.0
2.3333333333333335 -21.333333333333336 0.0 0.0
2.3333333333333335 -20.88888888888889 0.0 0.0
2.3333333333333335 -20.444444444444443 0.0 0.0
2.3333333333333335 -20.0 0.0 0.0
2.3333333333333335 -19.555555555555557 0.0 0.0
2.3333333333333335 -19.11111111111111 0.0 0.0
2.3333333333333335 -18.666666666666664 0.0 0.0
2.3333333333333335 -18.22222222222222 0.0 0.0
2.3333333333333335 -17.77777777777778 0.0 0.0
2.3333333333333335 -17.333333333333336 0.0 0.0
2.3333333333333335 -16.88888888888889 0.0 0.0
2.3333333333333335 -16.444444444444443 0.0 0.0
2.3333333333333335 -16.0 0.0 0.0
2.3333333333333335 -15.555555555555557 0.0 0.0
2.3333333333333335 -15.11111111111111 0.0 0.0
2.3333333333333335 -14.666666666666668 0.0 0.0
2.3333333333333335 -14.222222222222221 0.0 0.0
2.3333333333333335 -13.777777777777779 0.0 0.0
2.3333333333333335 -13.333333333333332 0.0 0.0
2.3333333333333335 -12.88888888888889 0.0 0.0
2.3333333333333335 -12.444444444444443 0.0 0.0
2.3333333333333335 -12.0 0.0 0.0
2.3333333333333335 -11.555555555555557 0.0 0.0
2.3333333333333335 -11.11111111111111 0.0 0.0
2.3333333333333335 -10.666666666666668 0.0 0.0
2.3333333333333335 -10.222222222222221 0.0 0.0
2.3333333333333335 -9.777777777777779 -6.82747567215922e-5 6.82747567215922e-5
2.3333333333333335 -9.333333333333332 -0.00042134834502284395 0.0001720894534083443
2.3333333333333335 -8.88888888888889 -4.880789781784136e-6 9.77202611959515e-5
2.3333333333333335 -8.444444444444443 -6.560399591613224e-5 0.00015414429235024934
2.3333333333333335 -8.0 -0.00034964809594635295 0.0002471040332900003
2.3333333333333335 -7.555555555555555 -0.00034017799966150293 0.00022830786788920817
2.3333333333333335 -7.111111111111111 -0.0005620681486505718 0.0002941516548644776
2.3333333333333335 -6.666666666666667 -0.00040994349396341993 0.00037743780388668996
2.3333333333333335 -6.222222222222222 -0.00048817008463742935 0.00037342948728029613
2.3333333333333335 -5.777777777777778 -0.0011661737007164334 0.0004710127687560418
2.3333333333333335 -5.333333333333333 -0.0003277790498523175 0.0004933150934861497
2.3333333333333335 -4.888888888888889 -0.0008490624182143315 0.0005257530746584187
2.3333333333333335 -4.444444444444445 -0.0015018903503806712 0.0005848752567848773
2.3333333333333335 -4.0 -0.002006216676206281 0.0006658388030197786
2.3333333333333335 -3.5555555555555554 -0.0008029864461119783 0.0006990152262679327
2.3333333333333335 -3.111111111111111 -0.0014594839597423664 0.0007673214900852637
2.3333333333333335 -2.666666666666667 -0.0025279723691315117 0.0008863319787803114
2.3333333333333335 -2.2222222222222223 -0.0030708730956938404 0.0009364237905604433
2.3333333333333335 -1.7777777777777777 -0.0025438581610062964 0.0010173609721425127
2.3333333333333335 -1.3333333333333335 -0.0024692912913536385 0.001138798216838156
2.3333333333333335 -0.8888888888888888 -0.0035879259778467433 0.0011602269793111134
2.3333333333333335 -0.4444444444444444 -0.003456087616723878 0.0012697735084273019
2.3333333333333335 0.0 -0.0035053592246750568 0.0012569240776825464
2.3333333333333335 0.4444444444444444 -0.002933498779177782 0.0014461113481309114
2.3333333333333335 0.8888888888888888 -0.003333407119849363 0.001540088357464434
2.3333333333333335 1.3333333333333335 -0.005479392535200065 0.001593057487997888
2.3333333333333335 1.7777777777777777 -0.007088229987877823 0.001752728492339787
2.3333333333333335 2.2222222222222223 -0.006828272227642226 0.0018244183267429033
2.3333333333333335 2.666666666666667 -0.009150863670757074 0.001903765013532434
2.3333333333333335 3.111111111111111 -0.010674748636526761 0.002003583429607732
2.3333333333333335 3.5555555555555554 -0.010657842684852878 0.002116511596324317
2.3333333333333335 4.0 -0.011699481680416483 0.002283834719452327
2.3333333333333335 4.444444444444445 -0.01399521044710736 0.0023822940472757177
2.3333333333333335 4.888888888888889 -0.017055836376331707 0.0024726073632619578
2.3333333333333335 5.333333333333333 -0.019673716103764387 0.0026637204690135303
2.3333333333333335 5.777777777777778 -0.015632006158561456 0.0027328005431224256
2.3333333333333335 6.222222222222222 -0.01808021509178297 0.0028857151216636753
2.3333333333333335 6.666666666666667 -0.01619113747859088 0.0030635515368171184
2.3333333333333335 7.111111111111111 -0.007846490011867298 0.00316854229611558
2.3333333333333335 7.555555555555555 0.010919362138221261 0.00326481707283586
2.3333333333333335 8.0 0.03896944806256659 0.0034570722290255523
2.3333333333333335 8.444444444444443 0.0848435299369948 0.003696372045306422
2.3333333333333335 8.88888888888889 0.1510001904085185 0.004029777169368333
2.3333333333333335 9.333333333333332 0.19382259471702296 0.004095298179583001
2.3333333333333335 9.777777777777779 0.0581596550521655 0.002263913626005235
2.3333333333333335 10.222222222222221 0.0 0.0
2.3333333333333335 10.666666666666668 0.0 0.0
2.3333333333333335 11.11111111111111 0.0 0.0
2.3333333333333335 11.555555555555557 0.0 0.0
2.3333333333333335 12.0 0.0 0.0
2.3333333333333335 12.444444444444443 0.0 0.0
2.3333333333333335 12.88888888888889 0.0 0.0
2.3333333333333335 13.333333333333332 0.0 0.0
2.3333333333333335 13.777777777777779 0.0 0.0
2.3333333333333335 14.222222222222221 0.0 0.0
2.3333333333333335 14.666666666666668 0.0 0.0
2.3333333333333335 15.11111111111111 0.0 0.0
2.3333333333333335 15.555555555555557 0.0 0.0
2.3333333333333335 16.0 0.0 0.0
2.3333333333333335 16.444444444444443 0.0 0.0
2.3333333333333335 16.88888888888889 0.0 0.0
2.3333333333333335 17.333333333333336 0.0 0.0
2.3333333333333335 17.77777777777778 0.0 0.0
2.3333333333333335 18.22222222222222 0.0 0.0
2.3333333333333335 18.666666666666664 0.0 0.0
2.3333333333333335 19.11111111111111 0.0 0.0
2.3333333333333335 19.555555555555557 0.0 0.0
2.3333333333333335 20.0 0.0 0.0
2.3333333333333335 20.444444444444443 0.0 0.0
2.3333333333333335 20.88888888888889 0.0 0.0
2.3333333333333335 21.333333333333336 0.0 0.0
2.3333333333333335 21.77777777777778 0.0 0.0
2.5555555555555554 -21.77777777777778 0.0 0.0
2.5555555555555554 -21.333333333333336 0.0 0.0
2.5555555555555554 -20.88888888888889 0.0 0.0
2.5555555555555554 -20.444444444444443 0.0 0.0
2.5555555555555554 -20.0 0.0 0.0
2.5555555555555554 -19.555555555555557 0.0 0.0
2.5555555555555554 -19.11111111111111 0.0 0.0
2.5555555555555554 -18.666666666666664 0.0 0.0
2.5555555555555554 -18.22222222222222 0.0 0.0
2.5555555555555554 -17.77777777777778 0.0 0.0
2.5555555555555554 -17.333333333333336 0.0 0.0
2.5555555555555554 -16.88888888888889 0.0 0.0
2.5555555555555554 -16.444444444444443 0.0 0.0
2.5555555555555554 -16.0 0.0 0.0
2.5555555555555554 -15.555555555555557 0.0 0.0
2.5555555555555554 -15.11111111111111 0.0 0.0
2.5555555555555554 -14.666666666666668 0.0 0.0
2.5555555555555554 -14.222222222222221 0.0 0.0
2.5555555555555554 -13.777777777777779 0.0 0.0
2.5555555555555554 -13.333333333333332 0.0 0.0
2.5555555555555554 -12.88888888888889 0.0 0.0
2.5555555555555554 -12.444444444444443 0.0 0.0
2.5555555555555554 -12.0 0.0 0.0
2.5555555555555554 -11.555555555555557 0.0 0.0
2.5555555555555554 -11.11111111111111 0.0 0.0
2.5555555555555554 -10.666666666666668 0.0 0.0
2.5555555555555554 -10.222222222222221 0.0 0.0
2.5555555555555554 -9.777777777777779 -6.154623336366552e-5 6.154623336366552e-5
2.5555555555555554 -9.333333333333332 -6.405246185761382e-5 0.00011072527575297266
2.5555555555555554 -8.88888888888889 -0.0002475669470416087 0.00015277903537774248
2.5555555555555554 -8.444444444444443 -0.00043682121809764595 0.0001871137392321133
2.5555555555555554 -8.0 6.192477906920651e-5 0.00011163885447240946
2.5555555555555554 -7.555555555555555 -0.0005051657357172016 0.000297886318566454
2.5555555555555554 -7.111111111111111 -0.0006874299938204704 0.00025997655417856093
2.5555555555555554 -6.666666666666667 -0.00044712859226979005 0.00028795914786294635
2.5555555555555554 -6.222222222222222 -0.0006848425975341392 0.00033877301203835713
2.5555555555555554 -5.777777777777778 -0.0011360018169302964 0.00038927760118150865
2.5555555555555554 -5.333333333333333 -0.0010689591136485168 0.0005238183279216269
2.5555555555555554 -4.888888888888889 -0.0013866323882870536 0.0005055060733095201
2.5555555555555554 -4.444444444444445 -0.00018493328388631222 0.000551167442985772
2.5555555555555554 -4.0 -0.0011545829475961876 0.0006561665483729886
2.5555555555555554 -3.5555555555555554 -0.0009954896465821951 0.0006820096738237614
2.5555555555555554 -3.111111111111111 -0.0021794884173932526 0.0007980586001914038
2.5555555555555554 -2.666666666666667 -0.0020026134315177953 0.0007965018451680551
2.5555555555555554 -2.2222222222222223 -0.0011347459503832891 0.0008329307797208772
2.5555555555555554 -1.7777777777777777 -0.0026096664776247987 0.0009706397600097108
2.5555555555555554 -1.3333333333333335 -0.0038902482593500764 0.0010142198529595895
2.5555555555555554 -0.8888888888888888 -0.002534252543207923 0.0010633226492845628
2.5555555555555554 -0.4444444444444444 -0.002218480986066811 0.0011668663673769359
2.5555555555555554 0.0 -0.0024671166606170026 0.0011818135316163502
2.5555555555555554 0.4444444444444444 -0.005660204012769042 0.0013637475760965116
2.5555555555555554 0.8888888888888888 -0.0061391272154603695 0.0014425136045863576
2.5555555555555554 1.3333333333333335 -0.0057805224748232326 0.0015372180405559272
2.5555555555555554 1.7777777777777777 -0.005784958182029119 0.0015775474534734418
2.5555555555555554 2.2222222222222223 -0.008198289836344292 0.0016600962398119195
2.5555555555555554 2.666666666666667 -0.007687509184823544 0.001766844188465875
2.5555555555555554 3.111111111111111 -0.010702053018834182 0.001840730700343801
2.5555555555555554 3.5555555555555554 -0.007905880137118381 0.0019803301340638097
2.5555555555555554 4.0 -0.011850024536461962 0.002059738881837686
2.5555555555555554 4.444444444444445 -0.011925780599643847 0.00221639675433664
2.5555555555555554 4.888888888888889 -0.01449856406009218 0.002330873289609695
2.5555555555555554 5.333333333333333 -0.012631526189650053 0.0024315853464729645
2.5555555555555554 5.777777777777778 -0.011667348829784902 0.00242419440040727
2.5555555555555554 6.222222222222222 -0.01047883768933371 0.002561354713145603
2.5555555555555554 6.666666666666667 -0.003193028683364375 0.002695408978703483
2.5555555555555554 7.111111111111111 0.0028019719634550834 0.0028905834088649583
2.5555555555555554 7.555555555555555 0.019486621477276117 0.002993771064687139
2.5555555555555554 8.0 0.04757840315021097 0.003140435448366512
2.5555555555555554 8.444444444444443 0.08173338815175288 0.003314579872612849
2.5555555555555554 8.88888888888889 0.133388549877727 0.0034884111634650777
2.5555555555555554 9.333333333333332 0.14509813789269163 0.003410391143408655
2.5555555555555554 9.777777777777779 0.027775578114671733 0.001478410873772251
2.5555555555555554 10.222222222222221 0.0 0.0
2.5555555555555554 10.666666666666668 0.0 0.0
2.5555555555555554 11.11111111111111 0.0 0.0
2.5555555555555554 11.555555555555557 0.0 0.0
2.5555555555555554 12.0 0.0 0.0
2.5555555555555554 12.444444444444443 0.0 0.0
2.5555555555555554 12.88888888888889 0.0 0.0
2.5555555555555554 13.333333333333332 0.0 0.0
2.5555555555555554 13.777777777777779 0.0 0.0
2.5555555555555554 14.222222222222221 0.0 0.0
2.5555555555555554 14.666666666666668 0.0 0.0
2.5555555555555554 15.11111111111111 0.0 0.0
2.5555555555555554 15.555555555555557 0.0 0.0
2.5555555555555554 16.0 0.0 0.0
2.5555555555555554 16.444444444444443 0.0 0.0
2.5555555555555554 16.88888888888889 0.0 0.0
2.5555555555555554 17.333333333333336 0.0 0.0
2.5555555555555554 17.77777777777778 0.0 0.0
2.5555555555555554 18.22222222222222 0.0 0.0
2.5555555555555554 18.666666666666664 0.0 0.0
2.5555555555555554 19.11111111111111 0.0 0.0
2.5555555555555554 19.555555555555557 0.0 0.0
2.5555555555555554 20.0 0.0 0.0
2.5555555555555554 20.444444444444443 0.0 0.0
2.5555555555555554 20.88888888888889 0.0 0.0
2.5555555555555554 21.333333333333336 0.0 0.0
2.5555555555555554 21.77777777777778 0.0 0.0
2.7777777777777777 -21.77777777777778 0.0 0.0
2.7777777777777777 -21.333333333333336 0.0 0.0
2.7777777777777777 -20.88888888888889 0.0 0.0
2.7777777777777777 -20.444444444444443 0.0 0.0
2.7777777777777777 -20.0 0.0 0.0
2.7777777777777777 -19.555555555555557 0.0 0.0
2.7777777777777777 -19.11111111111111 0.0 0.0
2.7777777777777777 -18.666666666666664 0.0 0.0
2.7777777777777777 -18.22222222222222 0.0 0.0
2.7777777777777777 -17.77777777777778 0.0 0.0
2.7777777777777777 -17.333333333333336 0.0 0.0
2.7777777777777777 -16.88888888888889 0.0 0.0
2.7777777777777777 -16.444444444444443 0.0 0.0
2.7777777777777777 -16.0 0.0 0.0
2.7777777777777777 -15.555555555555557 0.0 0.0
2.7777777777777777 -15.11111111111111 0.0 0.0
2.7777777777777777 -14.666666666666668 0.0 0.0
2.7777777777777777 -14.222222222222221 0.0 0.0
2.7777777777777777 -13.777777777777779 0.0 0.0
2.7777777777777777 -13.333333333333332 0.0 0.0
2.7777777777777777 -12.88888888888889 0.0 0.0
2.7777777777777777 -12.444444444444443 0.0 0.0
2.7777777777777777 -12.0 0.0 0.0
2.7777777777777777 -11.555555555555557 0.0 0.0
2.7777777777777777 -11.11111111111111 0.0 0.0
2.7777777777777777 -10.666666666666668 0.0 0.0
2.7777777777777777 -10.222222222222221 0.0 0.0
2.7777777777777777 -9.777777777777779 -5.9886389642162375e-5 5.9886389642162375e-5
2.7777777777777777 -9.333333333333332 -0.0001129112424099085 7.98412583665515e-5
2.7777777777777777 -8.88888888888889 -0.00034325415744947043 0.00018177084963268334
2.7777777777777777 -8.444444444444443 -0.00046157794350089125 0.00016322563350929374
2.7777777777777777 -8.0 -0.0008102256360729413 0.0002587814488699787
2.7777777777777777 -7.555555555555555 -0.0005155934778843399 0.00022371827192793967
2.7777777777777777 -7.111111111111111 -0.0007492026717146994 0.0002646636189531931
2.7777777777777777 -6.666666666666667 -0.0006400317035600653 0.0003124993843468848
2.7777777777777777 -6.222222222222222 -0.000522053661940598 0.0003910472457364399
2.7777777777777777 -5.777777777777778 -0.0011672936878263285 0.0004573387685159177
2.7777777777777777 -5.333333333333333 -0.0009344599630764684 0.00044264506906599053
2.7777777777777777 -4.888888888888889 -0.001517192931618651 0.00047360126958675665
2.7777777777777777 -4.444444444444445 -0.0012348748976185112 0.0005046715880765238
2.7777777777777777 -4.0 -0.0010463012941372234 0.000574937357580105
2.7777777777777777 -3.5555555555555554 -0.001958661919073431 0.0006267345702343014
2.7777777777777777 -3.111111111111111 -0.0019303440555911572 0.0006917713211945389
2.7777777777777777 -2.666666666666667 -0.0014361435731879534 0.0007469906798593057
2.7777777777777777 -2.2222222222222223 -0.0003473968734006337 0.0008004341934983104
2.7777777777777777 -1.7777777777777777 -0.004112666334394657 0.0009062625729910988
2.7777777777777777 -1.3333333333333335 -0.000781091107476853 0.0009767037564940369
2.7777777777777777 -0.8888888888888888 -0.0037013862590635992 0.0010437644577359748
2.7777777777777777 -0.4444444444444444 -0.003143186612507451 0.0011284594732516836
2.7777777777777777 0.0 -0.004814741976580594 0.0011517539137564559
2.7777777777777777 0.4444444444444444 -0.004510893194706303 0.0012956003748832395
2.7777777777777777 0.8888888888888888 -0.005215453038191651 0.001383583788246609
2.7777777777777777 1.3333333333333335 -0.004990328110858621 0.0014151880791361628
2.7777777777777777 1.7777777777777777 -0.006695684726388211 0.0015233268215480338
2.7777777777777777 2.2222222222222223 -0.0056297222053251625 0.0015622547928543851
2.7777777777777777 2.666666666666667 -0.00861514901445901 0.0016762675595907734
2.7777777777777777 3.111111111111111 -0.00747664330210363 0.0018156444086929232
2.7777777777777777 3.5555555555555554 -0.01161641561742073 0.0018324097677334947
2.7777777777777777 4.0 -0.007294730082783069 0.0018561942669184683
2.7777777777777777 4.444444444444445 -0.008296018913650135 0.0020110808246110615
2.7777777777777777 4.888888888888889 -0.010844107390402237 0.0021103155750328358
2.7777777777777777 5.333333333333333 -0.013605194161405213 0.002206113701370306
2.7777777777777777 5.777777777777778 -0.012862686725731416 0.00224681377349154
2.7777777777777777 6.222222222222222 -0.008317825938565372 0.0024009277405191197
2.7777777777777777 6.666666666666667 -0.004193853229486496 0.0025316168677343366
2.7777777777777777 7.111111111111111 0.010469087467364961 0.0025751118666491168
2.7777777777777777 7.555555555555555 0.023120730125987116 0.002650237262125123
2.7777777777777777 8.0 0.044374026509013065 0.0027709510658205437
2.7777777777777777 8.444444444444443 0.08168092556160468 0.0029552336948686806
2.7777777777777777 8.88888888888889 0.11069137033249411 0.003055818410503193
2.7777777777777777 9.333333333333332 0.09701078664376704 0.002701233308634111
2.7777777777777777 9.777777777777779 0.005667066042651163 0.0006514614462576249
2.7777777777777777 10.222222222222221 0.0 0.0
2.7777777777777777 10.666666666666668 0.0 0.0
2.7777777777777777 11.11111111111111 0.0 0.0
2.7777777777777777 11.555555555555557 0.0 0.0
2.7777777777777777 12.0 0.0 0.0
2.7777777777777777 12.444444444444443 0.0 0.0
2.7777777777777777 12.88888888888889 0.0 0.0
2.7777777777777777 13.333333333333332 0.0 0.0
2.7777777777777777 13.777777777777779 0.0 0.0
2.7777777777777777 14.222222222222221 0.0 0.0
2.7777777777777777 14.666666666666668 0.0 0.0
2.7777777777777777 15.11111111111111 0.0 0.0
2.7777777777777777 15.555555555555557 0.0 0.0
2.7777777777777777 16.0 0.0 0.0
2.7777777777777777 16.444444444444443 0.0 0.0
2.7777777777777777 16.88888888888889 0.0 0.0
2.7777777777777777 17.333333333333336 0.0 0.0
2.7777777777777777 17.77777777777778 0.0 0.0
2.7777777777777777 18.22222222222222 0.0 0.0
2.7777777777777777 18.666666666666664 0.0 0.0
2.7777777777777777 19.11111111111111 0.0 0.0
2.7777777777777777 19.555555555555557 0.0 0.0
2.7777777777777777 20.0 0.0 0.0
2.7777777777777777 20.444444444444443 0.0 0.0
2.7777777777777777 20.88888888888889 0.0 0.0
2.7777777777777777 21.333333333333336 0.0 0.0
2.7777777777777777 21.77777777777778 0.0 0.0
3.0 -21.77777777777778 0.0 0.0
3.0 -21.333333333333336 0.0 0.0
3.0 -20.88888888888889 0.0 0.0
3.0 -20.444444444444443 0.0 0.0
3.0 -20.0 0.0 0.0
3.0 -19.555555555555557 0.0 0.0
3.0 -19.11111111111111 0.0 0.0
3.0 -18.666666666666664 0.0 0.0
3.0 -18.22222222222222 0.0 0.0
3.0 -17.77777777777778 0.0 0.0
3.0 -17.333333333333336 0.0 0.0
3.0 -16.88888888888889 0.0 0.0
3.0 -16.444444444444443 0.0 0.0
3.0 -16.0 0.0 0.0
3.0 -15.555555555555557 0.0 0.0
3.0 -15.11111111111111 0.0 0.0
3.0 -14.666666666666668 0.0 0.0
3.0 -14.222222222222221 0.0 0.0
3.0 -13.777777777777779 0.0 0.0
3.0 -13.333333333333332 0.0 0.0
3.0 -12.88888888888889 0.0 0.0
3.0 -12.444444444444443 0.0 0.0
3.0 -12.0 0.0 0.0
3.0 -11.555555555555557 0.0 0.0
3.0 -11.11111111111111 0.0 0.0
3.0 -10.666666666666668 0.0 0.0
3.0 -10.222222222222221 0.0 0.0
3.0 -9.777777777777779 0.0 0.0
3.0 -9.333333333333332 -0.00010584316799126914 7.484670133133252e-5
3.0 -8.88888888888889 -0.00021353391869788422 0.00010678278863431129
3.0 -8.444444444444443 -0.00016041901879765684 0.00014128136792744558
3.0 -8.0 -0.0001021869106972129 0.0001697887848639378
3.0 -7.555555555555555 -0.0006458496474426616 0.0002538899983551439
3.0 -7.111111111111111 -0.00010740789593180896 0.00024116642305093368
3.0 -6.666666666666667 -0.00038473419534236177 0.0003173311417150866
3.0 -6.222222222222222 -0.0005360832142345163 0.0003303587366140961
3.0 -5.777777777777778 -0.0007028506428066015 0.0003551350846543961
3.0 -5.333333333333333 -0.0007028050725178751 0.00042594699583437115
3.0 -4.888888888888889 -0.0008169604737982216 0.0004607897201342048
3.0 -4.444444444444445 -0.0010291703343782278 0.0005428242417878716
3.0 -4.0 -0.0005964017261642545 0.0005880120947616214
3.0 -3.5555555555555554 -0.0015986798333690307 0.0006389062811201039
3.0 -3.111111111111111 -0.0013458437207893715 0.0006282616034644336
3.0 -2.666666666666667 -0.0021935160564308764 0.000732019892529158
3.0 -2.2222222222222223 -0.0017556244721698155 0.0007917737843490612
3.0 -1.7777777777777777 -0.002331083551546115 0.0008401241395220036
3.0 -1.3333333333333335 -0.0024644744158903316 0.000940801270689615
3.0 -0.8888888888888888 -0.0023483903231540956 0.0009656744189580714
3.0 -0.4444444444444444 -0.004103511372344095 0.0010327253015403246
3.0 0.0 -0.0026482095076810516 0.0010752392646923004
3.0 0.4444444444444444 -0.004721163286512934 0.0011995765809058932
3.0 0.8888888888888888 -0.0056188060811444744 0.0012082508250623525
3.0 1.3333333333333335 -0.0051738523348628185 0.0012975231675490737
3.0 1.7777777777777777 -0.008188365637203878 0.0014131799354891819
3.0 2.2222222222222223 -0.006562261122067302 0.0014418242399234942
3.0 2.666666666666667 -0.008749595550164985 0.001547606116718359
3.0 3.111111111111111 -0.006881675150798508 0.0016429801730783043
3.0 3.5555555555555554 -0.008302209148024 0.0016750453098534435
3.0 4.0 -0.00766100176404152 0.001758569411663981
3.0 4.444444444444445 -0.007653814047472687 0.001896769620400967
3.0 4.888888888888889 -0.011473945320806318 0.0020051572703658617
3.0 5.333333333333333 -0.00962621510138161 0.0020449021940621348
3.0 5.777777777777778 -0.007015084940826152 0.002083508314216631
3.0 6.222222222222222 -0.0020051578268228468 0.002145340062326314
3.0 6.666666666666667 0.0020497076344305333 0.002234327694622075
3.0 7.111111111111111 0.01623870499652304 0.002332026045365983
3.0 7.555555555555555 0.02368627194524591 0.002422433479691001
3.0 8.0 0.04719675473719044 0.0025012510928663608
3.0 8.444444444444443 0.07712648978593328 0.0026178307954805606
3.0 8.88888888888889 0.09119254070554965 0.002627801480353881
3.0 9.333333333333332 0.0633243790872242 0.002100744702091819
3.0 9.777777777777779 0.0 0.0
3.0 10.222222222222221 0.0 0.0
3.0 10.666666666666668 0.0 0.0
3.0 11.11111111111111 0.0 0.0
3.0 11.555555555555557 0.0 0.0
3.0 12.0 0.0 0.0
3.0 12.444444444444443 0.0 0.0
3.0 12.88888888888889 0.0 0.0
3.0 13.333333333333332 0.0 0.0
3.0 13.777777777777779 0.0 0.0
3.0 14.222222222222221 0.0 0.0
3.0 14.666666666666668 0.0 0.0
3.0 15.11111111111111 0.0 0.0
3.0 15.555555555555557 0.0 0.0
3.0 16.0 0.0 0.0
3.0 16.444444444444443 0.0 0.0
3.0 16.88888888888889 0.0 0.0
3.0 17.333333333333336 0.0 0.0
3.0 17.77777777777778 0.0 0.0
3.0 18.22222222222222 0.0 0.0
3.0 18.666666666666664 0.0 0.0
3.0 19.11111111111111 0.0 0.0
3.0 19.555555555555557 0.0 0.0
3.0 20.0 0.0 0.0
3.0 20.444444444444443 0.0 0.0
3.0 20.88888888888889 0.0 0.0
3.0 21.333333333333336 0.0 0.0
3.0 21.77777777777778 0.0 0.0
3.2222222222222223 -21.77777777777778 0.0 0.0
3.2222222222222223 -21.333333333333336 0.0 0.0
3.2222222222222223 -20.88888888888889 0.0 0.0
3.2222222222222223 -20.444444444444443 0.0 0.0
3.2222222222222223 -20.0 0.0 0.0
3.2222222222222223 -19.555555555555557 0.0 0.0
3.2222222222222223 -19.11111111111111 0.0 0.0
3.2222222222222223 -18.666666666666664 0.0 0.0
3.2222222222222223 -18.22222222222222 0.0 0.0
3.2222222222222223 -17.77777777777778 0.0 0.0
3.2222222222222223 -17.333333333333336 0.0 0.0
3.2222222222222223 -16.88888888888889 0.0 0.0
3.2222222222222223 -16.444444444444443 0.0 0.0
3.2222222222222223 -16.0 0.0 0.0
3.2222222222222223 -15.555555555555557 0.0 0.0
3.2222222222222223 -15.11111111111111 0.0 0.0
3.2222222222222223 -14.666666666666668 0.0 0.0
3.2222222222222223 -14.222222222222221 0.0 0.0
3.2222222222222223 -13.777777777777779 0.0 0.0
3.2222222222222223 -13.333333333333332 0.0 0.0
3.2222222222222223 -12.88888888888889 0.0 0.0
3.2222222222222223 -12.444444444444443 0.0 0.0
3.2222222222222223 -12.0 0.0 0.0
3.2222222222222223 -11.555555555555557 0.0 0.0
3.2222222222222223 -11.11111111111111 0.0 0.0
3.2222222222222223 -10.666666666666668 0.0 0.0
3.2222222222222223 -10.222222222222221 0.0 0.0
3.2222222222222223 -9.777777777777779 0.0 0.0
3.2222222222222223 -9.333333333333332 -5.166363553915021e-5 8.819805090249633e-5
3.2222222222222223 -8.88888888888889 -9.722740475184425e-5 0.00015621857412068216
3.2222222222222223 -8.444444444444443 -0.00019860169204728693 0.00012155320495713509
3.2222222222222223 -8.0 -0.00014915918238008093 0.00019250551133814567
3.2222222222222223 -7.555555555555555 -0.0003398799785034098 0.00022914483423971951
3.2222222222222223 -7.111111111111111 -0.0003564658842784048 0.0002504513370171421
3.2222222222222223 -6.666666666666667 -0.0009101554638243938 0.00032540217633645447
3.2222222222222223 -6.222222222222222 -0.0007336842215923887 0.0003030480807948756
3.2222222222222223 -5.777777777777778 -0.0010027013164624044 0.00036884226329973534
3.2222222222222223 -5.333333333333333 -0.0008410199913840787 0.000341316572505222
3.2222222222222223 -4.888888888888889 -0.0009541867693915163 0.0003900585590885004
3.2222222222222223 -4.444444444444445 -0.0010055247143579214 0.0005291825159811918
3.2222222222222223 -4.0 -0.0015443011258802675 0.0005370999037253225
3.2222222222222223 -3.5555555555555554 -0.0016873150733768714 0.0005470669602395051
3.2222222222222223 -3.111111111111111 -0.002802074599783752 0.0006045294241390875
3.2222222222222223 -2.666666666666667 -0.0024914578593390386 0.0006986686657469203
3.2222222222222223 -2.2222222222222223 -0.0011084644414745242 0.000744020225439403
3.2222222222222223 -1.7777777777777777 -0.0026341158994935537 0.0007791121119792827
3.2222222222222223 -1.3333333333333335 -0.0022996732343334007 0.000818215040869041
3.2222222222222223 -0.8888888888888888 -0.0038965449370463234 0.0008887954190484211
3.2222222222222223 -0.4444444444444444 -0.0009678706552037415 0.0009488098101484861
3.2222222222222223 0.0 -0.004853772311232496 0.001051792613809458
3.2222222222222223 0.4444444444444444 -0.002944765613177724 0.0011161890678940579
3.2222222222222223 0.8888888888888888 -0.0036786699655348065 0.001123156344714554
3.2222222222222223 1.3333333333333335 -0.003781107826745443 0.001210013659949674
3.2222222222222223 1.7777777777777777 -0.006180389248683781 0.0013157949687257352
3.2222222222222223 2.2222222222222223 -0.006419872336313829 0.0013673537440658029
3.2222222222222223 2.666666666666667 -0.004982672216860063 0.0014272357398012905
3.2222222222222223 3.111111111111111 -0.009178838434385756 0.0015183306558436852
3.2222222222222223 3.5555555555555554 -0.0070488852543274996 0.0016124991689365799
3.2222222222222223 4.0 -0.007092251328084344 0.0015814075626642006
3.2222222222222223 4.444444444444445 -0.01017026543144662 0.001711648421339322
3.2222222222222223 4.888888888888889 -0.007168633715167371 0.0017537634096431562
3.2222222222222223 5.333333333333333 -0.004405459600736996 0.0019170915085829998
3.2222222222222223 5.777777777777778 -0.004985260829621913 0.0018909914538764155
3.2222222222222223 6.222222222222222 0.0015301397054738183 0.0019569898082716225
3.2222222222222223 6.666666666666667 0.003407290163464263 0.00205308247807802
3.2222222222222223 7.111111111111111 0.016315116672567676 0.0021300362500462047
3.2222222222222223 7.555555555555555 0.028240028450381312 0.002175327283393782
3.2222222222222223 8.0 0.0487268571544123 0.0022624815457995186
3.2222222222222223 8.444444444444443 0.06272771105674835 0.0023125326356857514
3.2222222222222223 8.88888888888889 0.07219718568955402 0.0022062731804340318
3.2222222222222223 9.333333333333332 0.04150927476431376 0.0016152314187816718
3.2222222222222223 9.777777777777779 0.0 0.0
3.2222222222222223 10.222222222222221 0.0 0.0
3.2222222222222223 10.666666666666668 0.0 0.0
3.2222222222222223 11.11111111111111 0.0 0.0
3.2222222222222223 11.555555555555557 0.0 0.0
3.2222222222222223 12.0 0.0 0.0
3.2222222222222223 12.444444444444443 0.0 0.0
3.2222222222222223 12.88888888888889 0.0 0.0
3.2222222222222223 13.333333333333332 0.0 0.0
3.2222222222222223 13.777777777777779 0.0 0.0
3.2222222222222223 14.222222222222221 0.0 0.0
3.2222222222222223 14.666666666666668 0.0 0.0
3.2222222222222223 15.11111111111111 0.0 0.0
3.2222222222222223 15.555555555555557 0.0 0.0
3.2222222222222223 16.0 0.0 0.0
3.2222222222222223 16.444444444444443 0.0 0.0
3.2222222222222223 16.88888888888889 0.0 0.0
3.2222222222222223 17.333333333333336 0.0 0.0
3.2222222222222223 17.77777777777778 0.0 0.0
3.2222222222222223 18.22222222222222 0.0 0.0
3.2222222222222223 18.666666666666664 0.0 0.0
3.2222222222222223 19.11111111111111 0.0 0.0
3.2222222222222223 19.555555555555557 0.0 0.0
3.2222222222222223 20.0 0.0 0.0
3.2222222222222223 20.444444444444443 0.0 0.0
3.2222222222222223 20.88888888888889 0.0 0.0
3.2222222222222223 21.333333333333336 0.0 0.0
3.2222222222222223 21.77777777777778 0.0 0.0
3.4444444444444446 -21.77777777777778 0.0 0.0
3.4444444444444446 -21.333333333333336 0.0 0.0
3.4444444444444446 -20.88888888888889 0.0 0.0
3.4444444444444446 -20.444444444444443 0.0 0.0
3.4444444444444446 -20.0 0.0 0.0
3.4444444444444446 -19.555555555555557 0.0 0.0
3.4444444444444446 -19.11111111111111 0.0 0.0
3.4444444444444446 -18.666666666666664 0.0 0.0
3.4444444444444446 -18.22222222222222 0.0 0.0
3.4444444444444446 -17.77777777777778 0.0 0.0
3.4444444444444446 -17.333333333333336 0.0 0.0
3.4444444444444446 -16.88888888888889 0.0 0.0
3.4444444444444446 -16.444444444444443 0.0 0.0
3.4444444444444446 -16.0 0.0 0.0
3.4444444444444446 -15.555555555555557 0.0 0.0
3.4444444444444446 -15.11111111111111 0.0 0.0
3.4444444444444446 -14.666666666666668 0.0 0.0
3.4444444444444446 -14.222222222222221 0.0 0.0
3.4444444444444446 -13.777777777777779 0.0 0.0
3.4444444444444446 -13.333333333333332 0.0 0.0
3.4444444444444446 -12.88888888888889 0.0 0.0
3.4444444444444446 -12.444444444444443 0.0 0.0
3.4444444444444446 -12.0 0.0 0.0
3.4444444444444446 -11.555555555555557 0.0 0.0
3.4444444444444446 -11.11111111111111 0.0 0.0
3.4444444444444446 -10.666666666666668 0.0 0.0
3.4444444444444446 -10.222222222222221 0.0 0.0
3.4444444444444446 -9.777777777777779 0.0 0.0
3.4444444444444446 -9.333333333333332 -9.483269612689978e-5 6.70570043887426e-5
3.4444444444444446 -8.88888888888889 2.0560375369776387e-6 9.397878922012868e-5
3.4444444444444446 -8.444444444444443 -0.00018735707468504727 0.00017493925360219674
3.4444444444444446 -8.0 -9.506729084993073e-5 0.0001336138804580609
3.4444444444444446 -7.555555555555555 -0.00027669674354911464 0.00019612852195771645
3.4444444444444446 -7.111111111111111 -0.000516070322536667 0.00019207235075759745
3.4444444444444446 -6.666666666666667 -0.0006128800568229547 0.00027719178768375376
3.4444444444444446 -6.222222222222222 -0.00037049715709587126 0.0002738195409449877
3.4444444444444446 -5.777777777777778 -0.0005698453140273041 0.0003641895499933547
3.4444444444444446 -5.333333333333333 -0.0002752378074773579 0.0003447788636025915
3.4444444444444446 -4.888888888888889 -0.0018081904740080942 0.00043614679748441503
3.4444444444444446 -4.444444444444445 -0.0007214662582364712 0.0004367577830485489
3.4444444444444446 -4.0 -0.0010334418600239548 0.0005224420200845971
3.4444444444444446 -3.5555555555555554 -0.0017451023335634766 0.0005672138732051078
3.4444444444444446 -3.111111111111111 -0.0007337586274358883 0.0005987838446894405
3.4444444444444446 -2.666666666666667 -0.0019473147746904668 0.0005962451127227969
3.4444444444444446 -2.2222222222222223 -0.0024526410367603202 0.0006575651292775001
3.4444444444444446 -1.7777777777777777 -0.0038143752797424116 0.0007760384808742951
3.4444444444444446 -1.3333333333333335 -0.0018369204718757508 0.0007766217019244834
3.4444444444444446 -0.8888888888888888 -0.003927582470464431 0.0008673192495644232
3.4444444444444446 -0.4444444444444444 -0.0025580375580633126 0.0009228245505809778
3.4444444444444446 0.0 -0.002745835124895028 0.0009636834703764799
3.4444444444444446 0.4444444444444444 -0.0032065743644352266 0.0010354851193714835
3.4444444444444446 0.8888888888888888 -0.004331745017877993 0.0010962306092672845
3.4444444444444446 1.3333333333333335 -0.006199112246626271 0.0011845087095535653
3.4444444444444446 1.7777777777777777 -0.0044073708394831365 0.0012307884770120583
3.4444444444444446 2.2222222222222223 -0.004558192235121324 0.001264845256353123
3.4444444444444446 2.666666666666667 -0.004232898370973733 0.0013029787836798244
3.4444444444444446 3.111111111111111 -0.007045510906332203 0.0014036701265298158
3.4444444444444446 3.5555555555555554 -0.005587438513109155 0.0014958581691924388
3.4444444444444446 4.0 -0.00848545321460188 0.0015056768003431844
3.4444444444444446 4.444444444444445 -0.0054892994288484286 0.0016186986423969581
3.4444444444444446 4.888888888888889 -0.006041405206150918 0.00160255504149753
3.4444444444444446 5.333333333333333 -0.004489803762456606 0.0017374770647932405
3.4444444444444446 5.777777777777778 -0.002301859258387424 0.0018256986422237052
3.4444444444444446 6.222222222222222 0.0026832243559070292 0.00185239967674847
3.4444444444444446 6.666666666666667 0.008702562441832514 0.0018640484518736397
3.4444444444444446 7.111111111111111 0.018102345100525927 0.0019248082334178875
3.4444444444444446 7.555555555555555 0.027797421048015077 0.0019734907170381143
3.4444444444444446 8.0 0.045772268622755984 0.00205327523638315
3.4444444444444446 8.444444444444443 0.06203869277326135 0.002111394086597507
3.4444444444444446 8.88888888888889 0.05459008743851815 0.001851929390327314
3.4444444444444446 9.333333333333332 0.017151627863536405 0.001032993138753968
3.4444444444444446 9.777777777777779 0.0 0.0
3.4444444444444446 10.222222222222221 0.0 0.0
3.4444444444444446 10.666666666666668 0.0 0.0
3.4444444444444446 11.11111111111111 0.0 0.0
3.4444444444444446 11.555555555555557 0.0 0.0
3.4444444444444446 12.0 0.0 0.0
3.4444444444444446 12.444444444444443 0.0 0.0
3.4444444444444446 12.88888888888889 0.0 0.0
3.4444444444444446 13.333333333333332 0.0 0.0
3.4444444444444446 13.777777777777779 0.0 0.0
3.4444444444444446 14.222222222222221 0.0 0.0
3.4444444444444446 14.666666666666668 0.0 0.0
3.4444444444444446 15.11111111111111 0.0 0.0
3.4444444444444446 15.555555555555557 0.0 0.0
3.4444444444444446 16.0 0.0 0.0
3.4444444444444446 16.444444444444443 0.0 0.0
3.4444444444444446 16.88888888888889 0.0 0.0
3.4444444444444446 17.333333333333336 0.0 0.0
3.4444444444444446 17.77777777777778 0.0 0.0
3.4444444444444446 18.22222222222222 0.0 0.0
3.4444444444444446 18.666666666666664 0.0 0.0
3.4444444444444446 19.11111111111111 0.0 0.0
3.4444444444444446 19.555555555555557 0.0 0.0
3.4444444444444446 20.0 0.0 0.0
3.4444444444444446 20.444444444444443 0.0 0.0
3.4444444444444446 20.88888888888889 0.0 0.0
3.4444444444444446 21.333333333333336 0.0 0.0
3.4444444444444446 21.77777777777778 0.0 0.0
3.6666666666666665 -21.77777777777778 0.0 0.0
3.6666666666666665 -21.333333333333336 0.0 0.0
3.6666666666666665 -20.88888888888889 0.0 0.0
3.6666666666666665 -20.444444444444443 0.0 0.0
3.6666666666666665 -20.0 0.0 0.0
3.6666666666666665 -19.555555555555557 0.0 0.0
3.6666666666666665 -19.11111111111111 0.0 0.0
3.6666666666666665 -18.666666666666664 0.0 0.0
3.6666666666666665 -18.22222222222222 0.0 0.0
3.6666666666666665 -17.77777777777778 0.0 0.0
3.6666666666666665 -17.333333333333336 0.0 0.0
3.6666666666666665 -16.88888888888889 0.0 0.0
3.6666666666666665 -16.444444444444443 0.0 0.0
3.6666666666666665 -16.0 0.0 0.0
3.6666666666666665 -15.555555555555557 0.0 0.0
3.6666666666666665 -15.11111111111111 0.0 0.0
3.6666666666666665 -14.666666666666668 0.0 0.0
3.6666666666666665 -14.222222222222221 0.0 0.0
3.6666666666666665 -13.777777777777779 0.0 0.0
3.6666666666666665 -13.333333333333332 0.0 0.0
3.6666666666666665 -12.88888888888889 0.0 0.0
3.6666666666666665 -12.444444444444443 0.0 0.0
3.6666666666666665 -12.0 0.0 0.0
3.6666666666666665 -11.555555555555557 0.0 0.0
3.6666666666666665 -11.11111111111111 0.0 0.0
3.6666666666666665 -10.666666666666668 0.0 0.0
3.6666666666666665 -10.222222222222221 0.0 0.0
3.6666666666666665 -9.777777777777779 0.0 0.0
3.6666666666666665 -9.333333333333332 -4.3355860030450136e-5 7.509455237858437e-5
3.6666666666666665 -8.88888888888889 -8.651996517663469e-5 8.720708377288141e-5
3.6666666666666665 -8.444444444444443 -0.00022163409031875084 0.00013313767667525622
3.6666666666666665 -8.0 -2.056609670787925e-6 0.0001385941333854855
3.6666666666666665 -7.555555555555555 -0.00017890216309497832 0.0002042824934556755
3.6666666666666665 -7.111111111111111 -0.0003481316684140624 0.00017503408106678937
3.6666666666666665 -6.666666666666667 -0.00047802111533150625 0.0002098668561215497
3.6666666666666665 -6.222222222222222 -0.0006153345978810084 0.00023297677906607606
3.6666666666666665 -5.777777777777778 -0.0003973363804402406 0.00031362083534666816
3.6666666666666665 -5.333333333333333 -0.001405319314101016 0.00036402853309579593
3.6666666666666665 -4.888888888888889 -0.0005395879576546893 0.000410663460122217
3.6666666666666665 -4.444444444444445 -0.0013595231521025689 0.0004187495507929673
3.6666666666666665 -4.0 -0.0008276900962092894 0.0004596369192105563
3.6666666666666665 -3.5555555555555554 -0.0014524272002081327 0.0005233864677488748
3.6666666666666665 -3.111111111111111 -0.0012827974007248574 0.000577726826728359
3.6666666666666665 -2.666666666666667 -0.0015849219034027111 0.0006310560465881948
3.6666666666666665 -2.2222222222222223 -0.0018860197032173679 0.0005970425446508614
3.6666666666666665 -1.7777777777777777 -0.0028609383005702544 0.0006953941056543274
3.6666666666666665 -1.3333333333333335 -0.0030616321121421995 0.0007717841675501292
3.6666666666666665 -0.8888888888888888 -0.001534916918763464 0.0007867228284906491
3.6666666666666665 -0.4444444444444444 -0.0011236233902015404 0.0008026150133013109
3.6666666666666665 0.0 -0.0028820131780235925 0.0009387391619570323
3.6666666666666665 0.4444444444444444 -0.003372317033435202 0.000984040980688566
3.6666666666666665 0.8888888888888888 -0.0039663453168586535 0.0010016138867923337
3.6666666666666665 1.3333333333333335 -0.0018053651013718059 0.001115436036300774
3.6666666666666665 1.7777777777777777 -0.0040272187538013034 0.001171538363739895
3.6666666666666665 2.2222222222222223 -0.005005755041854576 0.0012178822466976898
3.6666666666666665 2.666666666666667 -0.0068102828710356 0.00129254310287447
3.6666666666666665 3.111111111111111 -0.0065509744391703826 0.0012874782950847746
3.6666666666666665 3.5555555555555554 -0.0032990453100018523 0.0013876775817669208
3.6666666666666665 4.0 -0.004724728794530598 0.0013731345567453849
3.6666666666666665 4.444444444444445 -0.005081900136143551 0.0014827480369331832
3.6666666666666665 4.888888888888889 -0.002459625474742379 0.0015178746922285373
3.6666666666666665 5.333333333333333 0.0012637087725605547 0.00155990587810967
3.6666666666666665 5.777777777777778 0.0009320046911672821 0.0016041090864039739
3.6666666666666665 6.222222222222222 0.004389168903420897 0.0016893922767297598
3.6666666666666665 6.666666666666667 0.011305650373750923 0.0017026616175547153
3.6666666666666665 7.111111111111111 0.022110937453433732 0.0017402759825956404
3.6666666666666665 7.555555555555555 0.030682703141134988 0.0017704162048841985
3.6666666666666665 8.0 0.03955304652146198 0.0018048849582159201
3.6666666666666665 8.444444444444443 0.043237846226105804 0.0017327768402557171
3.6666666666666665 8.88888888888889 0.03996901621075382 0.001533860291191119
3.6666666666666665 9.333333333333332 0.0073576831514057086 0.0006811440522535564
3.6666666666666665 9.777777777777779 0.0 0.0
3.6666666666666665 10.222222222222221 0.0 0.0
3.6666666666666665 10.666666666666668 0.0 0.0
3.6666666666666665 11.11111111111111 0.0 0.0
3.6666666666666665 11.555555555555557 0.0 0.0
3.6666666666666665 12.0 0.0 0.0
3.6666666666666665 12.444444444444443 0.0 0.0
3.6666666666666665 12.88888888888889 0.0 0.0
3.6666666666666665 13.333333333333332 0.0 0.0
3.6666666666666665 13.777777777777779 0.0 0.0
3.6666666666666665 14.222222222222221 0.0 0.0
3.6666666666666665 14.666666666666668 0.0 0.0
3.6666666666666665 15.11111111111111 0.0 0.0
3.6666666666666665 15.555555555555557 0.0 0.0
3.6666666666666665 16.0 0.0 0.0
3.6666666666666665 16.444444444444443 0.0 0.0
3.6666666666666665 16.88888888888889 0.0 0.0
3.6666666666666665 17.333333333333336 0.0 0.0
3.6666666666666665 17.77777777777778 0.0 0.0
3.6666666666666665 18.22222222222222 0.0 0.0
3.6666666666666665 18.666666666666664 0.0 0.0
3.6666666666666665 19.11111111111111 0.0 0.0
3.6666666666666665 19.555555555555557 0.0 0.0
3.6666666666666665 20.0 0.0 0.0
3.6666666666666665 20.444444444444443 0.0 0.0
3.6666666666666665 20.88888888888889 0.0 0.0
3.6666666666666665 21.333333333333336 0.0 0.0
3.6666666666666665 21.77777777777778 0.0 0.0
3.888888888888889 -21.77777777777778 0.0 0.0
3.888888888888889 -21.333333333333336 0.0 0.0
3.888888888888889 -20.88888888888889 0.0 0.0
3.888888888888889 -20.444444444444443 0.0 0.0
3.888888888888889 -20.0 0.0 0.0
3.888888888888889 -19.555555555555557 0.0 0.0
3.888888888888889 -19.11111111111111 0.0 0.0
3.888888888888889 -18.666666666666664 0.0 0.0
3.888888888888889 -18.22222222222222 0.0 0.0
3.888888888888889 -17.77777777777778 0.0 0.0
3.888888888888889 -17.333333333333336 0.0 0.0
3.888888888888889 -16.88888888888889 0.0 0.0
3.888888888888889 -16.444444444444443 0.0 0.0
3.888888888888889 -16.0 0.0 0.0
3.888888888888889 -15.555555555555557 0.0 0.0
3.888888888888889 -15.11111111111111 0.0 0.0
3.888888888888889 -14.666666666666668 0.0 0.0
3.888888888888889 -14.222222222222221 0.0 0.0
3.888888888888889 -13.777777777777779 0.0 0.0
3.888888888888889 -13.333333333333332 0.0 0.0
3.888888888888889 -12.88888888888889 0.0 0.0
3.888888888888889 -12.444444444444443 0.0 0.0
3.888888888888889 -12.0 0.0 0.0
3.888888888888889 -11.555555555555557 0.0 0.0
3.888888888888889 -11.11111111111111 0.0 0.0
3.888888888888889 -10.666666666666668 0.0 0.0
3.888888888888889 -10.222222222222221 0.0 0.0
3.888888888888889 -9.777777777777779 0.0 0.0
3.888888888888889 -9.333333333333332 -4.159653549211849e-5 4.159653549211849e-5
3.888888888888889 -8.88888888888889 -0.00016465351311643745 0.00010019589326424899
3.888888888888889 -8.444444444444443 -0.0001270658445968623 9.38686308949736e-5
3.888888888888889 -8.0 -0.00020910102560275264 0.00012456608584883217
3.888888888888889 -7.555555555555555 -0.000170747558363499 0.00016756701958975915
3.888888888888889 -7.111111111111111 -0.00041027452917425175 0.00021193241516077936
3.888888888888889 -6.666666666666667 -0.0005808571847738636 0.0002752389057983205
3.888888888888889 -6.222222222222222 -0.0002919624462161228 0.0002654587547041047
3.888888888888889 -5.777777777777778 -0.00045798549018046105 0.00027848492632510924
3.888888888888889 -5.333333333333333 -0.0009466061398856864 0.0003549569648534059
3.888888888888889 -4.888888888888889 -0.0012329170861654925 0.0003506037141729746
3.888888888888889 -4.444444444444445 -0.0007100494167885234 0.00044081170392343695
3.888888888888889 -4.0 -0.0012628170652072132 0.00045201950233832015
3.888888888888889 -3.5555555555555554 -0.0009955134858500366 0.00046484156624940583
3.888888888888889 -3.111111111111111 -0.0011234200706098517 0.0005544080145343333
3.888888888888889 -2.666666666666667 -0.002269106022870362 0.0005703115030477369
3.888888888888889 -2.2222222222222223 -0.002606873554092299 0.0006480436275149136
3.888888888888889 -1.7777777777777777 -0.0017302073721737192 0.0006529985436073782
3.888888888888889 -1.3333333333333335 -0.00178805309132449 0.0006841286234224008
3.888888888888889 -0.8888888888888888 -0.0028673330708733928 0.0007693765738117385
3.888888888888889 -0.4444444444444444 -0.002107859994344931 0.0007841547359711642
3.888888888888889 0.0 -0.0032642052041784576 0.0008645484936664688
3.888888888888889 0.4444444444444444 -0.0025295620061975012 0.0008992100789998045
3.888888888888889 0.8888888888888888 -0.004440236389629247 0.0009570199127701766
3.888888888888889 1.3333333333333335 -0.003047495024589209 0.0010119495419218054
3.888888888888889 1.7777777777777777 -0.002443652885526321 0.0010292194966952575
3.888888888888889 2.2222222222222223 -0.002095613946752377 0.001126968897163546
3.888888888888889 2.666666666666667 -0.0036585275386431 0.0011495997117215557
3.888888888888889 3.111111111111111 -0.005509949708082112 0.0012332300920181447
3.888888888888889 3.5555555555555554 -0.004114505078635507 0.001285742481676893
3.888888888888889 4.0 -0.0028984970574709116 0.001334857161354826
3.888888888888889 4.444444444444445 -0.005283845061768221 0.0014065883311058965
3.888888888888889 4.888888888888889 -0.0029378570324854244 0.0014040832931777368
3.888888888888889 5.333333333333333 -0.0002599766888009947 0.0014689251533102894
3.888888888888889 5.777777777777778 0.0012480095987711251 0.0014642170461530897
3.888888888888889 6.222222222222222 0.008780597170053433 0.0015076933800633237
3.888888888888889 6.666666666666667 0.013275318974804594 0.0015460278000413309
3.888888888888889 7.111111111111111 0.019826025488274165 0.0015578550315474165
3.888888888888889 7.555555555555555 0.029525831432486285 0.0016081069986473675
3.888888888888889 8.0 0.03873196746419884 0.0016114075617857174
3.888888888888889 8.444444444444443 0.037219959067206466 0.001503281758841956
3.888888888888889 8.88888888888889 0.026634365715779353 0.0012422735101089509
3.888888888888889 9.333333333333332 0.0030128353114801626 0.00041303657685985023
3.888888888888889 9.777777777777779 0.0 0.0
3.888888888888889 10.222222222222221 0.0 0.0
3.888888888888889 10.666666666666668 0.0 0.0
3.888888888888889 11.11111111111111 0.0 0.0
3.888888888888889 11.555555555555557 0.0 0.0
3.888888888888889 12.0 0.0 0.0
3.888888888888889 12.444444444444443 0.0 0.0
3.888888888888889 12.88888888888889 0.0 0.0
3.888888888888889 13.333333333333332 0.0 0.0
3.888888888888889 13.777777777777779 0.0 0.0
3.888888888888889 14.222222222222221 0.0 0.0
3.888888888888889 14.666666666666668 0.0 0.0
3.888888888888889 15.11111111111111 0.0 0.0
3.888888888888889 15.555555555555557 0.0 0.0
3.888888888888889 16.0 0.0 0.0
3.888888888888889 16.444444444444443 0.0 0.0
3.888888888888889 16.88888888888889 0.0 0.0
3.888888888888889 17.333333333333336 0.0 0.0
3.888888888888889 17.77777777777778 0.0 0.0
3.888888888888889 18.22222222222222 0.0 0.0
3.888888888888889 18.666666666666664 0.0 0.0
3.888888888888889 19.11111111111111 0.0 0.0
3.888888888888889 19.555555555555557 0.0 0.0
3.888888888888889 20.0 0.0 0.0
3.888888888888889 20.444444444444443 0.0 0.0
3.888888888888889 20.88888888888889 0.0 0.0
3.888888888888889 21.333333333333336 0.0 0.0
3.888888888888889 21.77777777777778 0.0 0.0
4.111111111111111 -21.77777777777778 0.0 0.0
4.111111111111111 -21.333333333333336 0.0 0.0
4.111111111111111 -20.88888888888889 0.0 0.0
4.111111111111111 -20.444444444444443 0.0 0.0
4.111111111111111 -20.0 0.0 0.0
4.111111111111111 -19.555555555555557 0.0 0.0
4.111111111111111 -19.11111111111111 0.0 0.0
4.111111111111111 -18.666666666666664 0.0 0.0
4.111111111111111 -18.22222222222222 0.0 0.0
4.111111111111111 -17.77777777777778 0.0 0.0
4.111111111111111 -17.333333333333336 0.0 0.0
4.111111111111111 -16.88888888888889 0.0 0.0
4.111111111111111 -16.444444444444443 0.0 0.0
4.111111111111111 -16.0 0.0 0.0
4.111111111111111 -15.555555555555557 0.0 0.0
4.111111111111111 -15.11111111111111 0.0 0.0
4.111111111111111 -14.666666666666668 0.0 0.0
4.111111111111111 -14.222222222222221 0.0 0.0
4.111111111111111 -13.777777777777779 0.0 0.0
4.111111111111111 -13.333333333333332 0.0 0.0
4.111111111111111 -12.88888888888889 0.0 0.0
4.111111111111111 -12.444444444444443 0.0 0.0
4.111111111111111 -12.0 0.0 0.0
4.111111111111111 -11.555555555555557 0.0 0.0
4.111111111111111 -11.11111111111111 0.0 0.0
4.111111111111111 -10.666666666666668 0.0 0.0
4.111111111111111 -10.222222222222221 0.0 0.0
4.111111111111111 -9.777777777777779 0.0 0.0
4.111111111111111 -9.333333333333332 0.0 0.0
4.111111111111111 -8.88888888888889 -0.00015444271695960092 7.722434060835069e-5
4.111111111111111 -8.444444444444443 -0.00015806902454783942 7.904869108858663e-5
4.111111111111111 -8.0 -0.00027652676730717236 0.00011812162224978183
4.111111111111111 -7.555555555555555 -0.000349892856375902 0.0001285580821964244
4.111111111111111 -7.111111111111111 -0.00011673289430790032 0.00019489995680894268
4.111111111111111 -6.666666666666667 -0.00035520896571522576 0.0001810350293545772
4.111111111111111 -6.222222222222222 -0.00031478781264600086 0.0002349590273196568
4.111111111111111 -5.777777777777778 -0.000620878804037222 0.00029233880501140043
4.111111111111111 -5.333333333333333 -0.0009355182987009789 0.0003291636547401997
4.111111111111111 -4.888888888888889 -0.0009753302940346527 0.0003303375792203016
4.111111111111111 -4.444444444444445 -0.0017705160964919604 0.000395063367484647
4.111111111111111 -4.0 -0.001329167674028537 0.0004030248311645993
4.111111111111111 -3.5555555555555554 -0.0007803334136611272 0.0004603875438371316
4.111111111111111 -3.111111111111111 -0.0011638642918667082 0.0005407083627120636
4.111111111111111 -2.666666666666667 -0.0006389772251910262 0.0005176522225663308
4.111111111111111 -2.2222222222222223 -0.0007256919027558716 0.0006251135582972311
4.111111111111111 -1.7777777777777777 -0.0010098291639212748 0.0006072731978978363
4.111111111111111 -1.3333333333333335 -0.0013265849408889026 0.0006796688878828892
4.111111111111111 -0.8888888888888888 -0.0012140633759743988 0.0007135341026033109
4.111111111111111 -0.4444444444444444 -0.00146114673504399 0.0007948543972996692
4.111111111111111 0.0 -0.003026691950183627 0.0007815504970652417
4.111111111111111 0.4444444444444444 -0.0028159710650626285 0.0008326878058569861
4.111111111111111 0.8888888888888888 -0.0026641851493760856 0.0008730526684028511
4.111111111111111 1.3333333333333335 -0.00231727515638992 0.0009462423250695927
4.111111111111111 1.7777777777777777 -0.0029891943643671434 0.0010028063970937352
4.111111111111111 2.2222222222222223 -0.004767858288076791 0.001049152562703975
4.111111111111111 2.666666666666667 -0.0032986844169261343 0.001142606324709661
4.111111111111111 3.111111111111111 -0.005553036662965096 0.0011810235563583348
4.111111111111111 3.5555555555555554 -0.005100557139179921 0.0012061479592500339
4.111111111111111 4.0 -0.002495798895922893 0.0012122254522220332
4.111111111111111 4.444444444444445 -0.0010473135619440343 0.0012860381758737743
4.111111111111111 4.888888888888889 -0.0008175136668418408 0.001316431937563008
4.111111111111111 5.333333333333333 0.0008201108111768148 0.0013365414719792115
4.111111111111111 5.777777777777778 0.004782267222563787 0.0013628218861141206
4.111111111111111 6.222222222222222 0.00828274994760348 0.0014357559145590638
4.111111111111111 6.666666666666667 0.012103455982760206 0.001405207604702459
4.111111111111111 7.111111111111111 0.021691150833413542 0.0014537127164721904
4.111111111111111 7.555555555555555 0.023902369685894397 0.0014082513259484869
4.111111111111111 8.0 0.029563466725031146 0.0014006984769367658
4.111111111111111 8.444444444444443 0.03078134101780816 0.0013080778144049607
4.111111111111111 8.88888888888889 0.01819202082632964 0.0009819822655783722
4.111111111111111 9.333333333333332 0.000481220127953879 0.00015009844625035515
4.111111111111111 9.777777777777779 0.0 0.0
4.111111111111111 10.222222222222221 0.0 0.0
4.111111111111111 10.666666666666668 0.0 0.0
4.111111111111111 11.11111111111111 0.0 0.0
4.111111111111111 11.555555555555557 0.0 0.0
4.111111111111111 12.0 0.0 0.0
4.111111111111111 12.444444444444443 0.0 0.0
4.111111111111111 12.88888888888889 0.0 0.0
4.111111111111111 13.333333333333332 0.0 0.0
4.111111111111111 13.777777777777779 0.0 0.0
4.111111111111111 14.222222222222221 0.0 0.0
4.111111111111111 14.666666666666668 0.0 0.0
4.111111111111111 15.11111111111111 0.0 0.0
4.111111111111111 15.555555555555557 0.0 0.0
4.111111111111111 16.0 0.0 0.0
4.111111111111111 16.444444444444443 0.0 0.0
4.111111111111111 16.88888888888889 0.0 0.0
4.111111111111111 17.333333333333336 0.0 0.0
4.111111111111111 17.77777777777778 0.0 0.0
4.111111111111111 18.22222222222222 0.0 0.0
4.111111111111111 18.666666666666664 0.0 0.0
4.111111111111111 19.11111111111111 0.0 0.0
4.111111111111111 19.555555555555557 0.0 0.0
4.111111111111111 20.0 0.0 0.0
4.111111111111111 20.444444444444443 0.0 0.0
4.111111111111111 20.88888888888889 0.0 0.0
4.111111111111111 21.333333333333336 0.0 0.0
4.111111111111111 21.77777777777778 0.0 0.0
4.333333333333334 -21.77777777777778 0.0 0.0
4.333333333333334 -21.333333333333336 0.0 0.0
4.333333333333334 -20.88888888888889 0.0 0.0
4.333333333333334 -20.444444444444443 0.0 0.0
4.333333333333334 -20.0 0.0 0.0
4.333333333333334 -19.555555555555557 0.0 0.0
4.333333333333334 -19.11111111111111 0.0 0.0
4.333333333333334 -18.666666666666664 0.0 0.0
4.333333333333334 -18.22222222222222 0.0 0.0
4.333333333333334 -17.77777777777778 0.0 0.0
4.333333333333334 -17.333333333333336 0.0 0.0
4.333333333333334 -16.88888888888889 0.0 0.0
4.333333333333334 -16.444444444444443 0.0 0.0
4.333333333333334 -16.0 0.0 0.0
4.333333333333334 -15.555555555555557 0.0 0.0
4.333333333333334 -15.11111111111111 0.0 0.0
4.333333333333334 -14.666666666666668 0.0 0.0
4.333333333333334 -14.222222222222221 0.0 0.0
4.333333333333334 -13.777777777777779 0.0 0.0
4.333333333333334 -13.333333333333332 0.0 0.0
4.333333333333334 -12.88888888888889 0.0 0.0
4.333333333333334 -12.444444444444443 0.0 0.0
4.333333333333334 -12.0 0.0 0.0
4.333333333333334 -11.555555555555557 0.0 0.0
4.333333333333334 -11.11111111111111 0.0 0.0
4.333333333333334 -10.666666666666668 0.0 0.0
4.333333333333334 -10.222222222222221 0.0 0.0
4.333333333333334 -9.777777777777779 0.0 0.0
4.333333333333334 -9.333333333333332 0.0 0.0
4.333333333333334 -8.88888888888889 -0.0001495412168701016 9.131035018663249e-5
4.333333333333334 -8.444444444444443 -3.904403743467146e-5 6.461491311591326e-5
4.333333333333334 -8.0 -7.331384197365194e-5 0.00010449826525312266
4.333333333333334 -7.555555555555555 -0.00011157169878659786 0.0001443474263916233
4.333333333333334 -7.111111111111111 -7.214581100345872e-5 0.00020331258015547483
4.333333333333334 -6.666666666666667 -0.0005226863083246586 0.00017463408636628566
4.333333333333334 -6.222222222222222 -0.0004847155510210438 0.0002504282060430093
4.333333333333334 -5.777777777777778 -0.00011249890904069129 0.00028532630900521554
4.333333333333334 -5.333333333333333 -0.00040547267495685965 0.00028133120016972775
4.333333333333334 -4.888888888888889 -0.0010820619724125882 0.00033865215092879273
4.333333333333334 -4.444444444444445 -0.0008192136828636219 0.00033642844496085733
4.333333333333334 -4.0 -0.000558410212767091 0.00038076014860197974
4.333333333333334 -3.5555555555555554 -0.0015573393543732732 0.0004293381380339008
4.333333333333334 -3.111111111111111 -0.0007713406118430493 0.0004693587177953743
4.333333333333334 -2.666666666666667 -8.80133511224464e-5 0.0005180528182068747
4.333333333333334 -2.2222222222222223 -0.0012618752339241038 0.0005364393260961044
4.333333333333334 -1.7777777777777777 -0.0021437582825003386 0.0005924989117622966
4.333333333333334 -1.3333333333333335 -0.002297359209336668 0.0006468279272175172
4.333333333333334 -0.8888888888888888 -0.0016049634405098105 0.0006812733460996829
4.333333333333334 -0.4444444444444444 -0.0028779739990147063 0.0007536507008991831
4.333333333333334 0.0 -0.0018245075144785277 0.0007700158528161614
4.333333333333334 0.4444444444444444 -0.0029567641363473837 0.0008173086442494426
4.333333333333334 0.8888888888888888 -0.003388967586513815 0.0008517852647808685
4.333333333333334 1.3333333333333335 -0.004081028611286724 0.0009036012572250249
4.333333333333334 1.7777777777777777 -0.0014298977177108268 0.0009151004302040888
4.333333333333334 2.2222222222222223 -0.002239266280361408 0.0009696534915468021
4.333333333333334 2.666666666666667 -0.0020462569323919226 0.0010222531124342556
4.333333333333334 3.111111111111111 -0.0032327247623354324 0.001077736529663101
4.333333333333334 3.5555555555555554 -0.001963699860089637 0.001106786234853149
4.333333333333334 4.0 -0.0036388760962259427 0.0011526912647613608
4.333333333333334 4.444444444444445 -0.001542353205353912 0.0011915537000033408
4.333333333333334 4.888888888888889 8.320286152634318e-6 0.0012183090551423266
4.333333333333334 5.333333333333333 0.004941091218583416 0.0012316788504646856
4.333333333333334 5.777777777777778 0.004709305249352915 0.0012810862538930564
4.333333333333334 6.222222222222222 0.008137999516210793 0.0013009232483020894
4.333333333333334 6.666666666666667 0.01342311989214006 0.001286307009399661
4.333333333333334 7.111111111111111 0.017722272747165514 0.0012927325975034673
4.333333333333334 7.555555555555555 0.023401807342263055 0.0012961694024302378
4.333333333333334 8.0 0.0262179937915415 0.0012403685301161857
4.333333333333334 8.444444444444443 0.02447856038909879 0.0011094019017635593
4.333333333333334 8.88888888888889 0.010753401150159563 0.0007556385551629101
4.333333333333334 9.333333333333332 0.0 0.0
4.333333333333334 9.777777777777779 0.0 0.0
4.333333333333334 10.222222222222221 0.0 0.0
4.333333333333334 10.666666666666668 0.0 0.0
4.333333333333334 11.11111111111111 0.0 0.0
4.333333333333334 11.555555555555557 0.0 0.0
4.333333333333334 12.0 0.0 0.0
4.333333333333334 12.444444444444443 0.0 0.0
4.333333333333334 12.88888888888889 0.0 0.0
4.333333333333334 13.333333333333332 0.0 0.0
4.333333333333334 13.777777777777779 0.0 0.0
4.333333333333334 14.222222222222221 0.0 0.0
4.333333333333334 14.666666666666668 0.0 0.0
4.333333333333334 15.11111111111111 0.0 0.0
4.333333333333334 15.555555555555557 0.0 0.0
4.333333333333334 16.0 0.0 0.0
4.333333333333334 16.444444444444443 0.0 0.0
4.333333333333334 16.88888888888889 0.0 0.0
4.333333333333334 17.333333333333336 0.0 0.0
4.333333333333334 17.77777777777778 0.0 0.0
4.333333333333334 18.22222222222222 0.0 0.0
4.333333333333334 18.666666666666664 0.0 0.0
4.333333333333334 19.11111111111111 0.0 0.0
4.333333333333334 19.555555555555557 0.0 0.0
4.333333333333334 20.0 0.0 0.0
4.333333333333334 20.444444444444443 0.0 0.0
4.333333333333334 20.88888888888889 0.0 0.0
4.333333333333334 21.333333333333336 0.0 0.0
4.333333333333334 21.77777777777778 0.0 0.0
4.555555555555555 -21.77777777777778 0.0 0.0
4.555555555555555 -21.333333333333336 0.0 0.0
4.555555555555555 -20.88888888888889 0.0 0.0
4.555555555555555 -20.444444444444443 0.0 0.0
4.555555555555555 -20.0 0.0 0.0
4.555555555555555 -19.555555555555557 0.0 0.0
4.555555555555555 -19.11111111111111 0.0 0.0
4.555555555555555 -18.666666666666664 0.0 0.0
4.555555555555555 -18.22222222222222 0.0 0.0
4.555555555555555 -17.77777777777778 0.0 0.0
4.555555555555555 -17.333333333333336 0.0 0.0
4.555555555555555 -16.88888888888889 0.0 0.0
4.555555555555555 -16.444444444444443 0.0 0.0
4.555555555555555 -16.0 0.0 0.0
4.555555555555555 -15.555555555555557 0.0 0.0
4.555555555555555 -15.11111111111111 0.0 0.0
4.555555555555555 -14.666666666666668 0.0 0.0
4.555555555555555 -14.222222222222221 0.0 0.0
4.555555555555555 -13.777777777777779 0.0 0.0
4.555555555555555 -13.333333333333332 0.0 0.0
4.555555555555555 -12.88888888888889 0.0 0.0
4.555555555555555 -12.444444444444443 0.0 0.0
4.555555555555555 -12.0 0.0 0.0
4.555555555555555 -11.555555555555557 0.0 0.0
4.555555555555555 -11.11111111111111 0.0 0.0
4.555555555555555 -10.666666666666668 0.0 0.0
4.555555555555555 -10.222222222222221 0.0 0.0
4.555555555555555 -9.777777777777779 0.0 0.0
4.555555555555555 -9.333333333333332 0.0 0.0
4.555555555555555 -8.88888888888889 0.0 0.0
4.555555555555555 -8.444444444444443 -0.00010419156228061289 9.303472262546637e-5
4.555555555555555 -8.0 -0.00028430768408943443 0.00011178503461501248
4.555555555555555 -7.555555555555555 -0.00039146191786327303 0.0001463299439860383
4.555555555555555 -7.111111111111111 -2.4532515682474737e-9 0.00014131302154509227
4.555555555555555 -6.666666666666667 -0.00017461195715849341 0.000169048133949276
4.555555555555555 -6.222222222222222 -0.00038493197484806965 0.0002378282420015066
4.555555555555555 -5.777777777777778 -0.00031866050430066944 0.0002575505889671435
4.555555555555555 -5.333333333333333 -0.000459449461342768 0.0003057914916824296
4.555555555555555 -4.888888888888889 -0.0008911864075844323 0.00031954335203895066
4.555555555555555 -4.444444444444445 -0.0009539026420523723 0.00034867017739973296
4.555555555555555 -4.0 -0.0008009404976118766 0.0003955747856884832
4.555555555555555 -3.5555555555555554 -0.0007842139940374666 0.0003976201816215046
4.555555555555555 -3.111111111111111 -0.0016882672906271695 0.0004480923267450138
4.555555555555555 -2.666666666666667 -0.0016281716194069592 0.0004875311110825354
4.555555555555555 -2.2222222222222223 -0.0011412067505842086 0.0005107852873640603
4.555555555555555 -1.7777777777777777 -0.0013024290336364416 0.0005559432853494202
4.555555555555555 -1.3333333333333335 -0.0008565727646860856 0.0005860659058442948
4.555555555555555 -0.8888888888888888 -0.001882274894890916 0.0006506268307555456
4.555555555555555 -0.4444444444444444 -0.0016710356446624855 0.0006711981504900451
4.555555555555555 0.0 -0.002014075211899914 0.0007217048867355895
4.555555555555555 0.4444444444444444 -0.0025487630713262465 0.0007735852637760336
4.555555555555555 0.8888888888888888 -0.002705862782927353 0.000798709815373716
4.555555555555555 1.3333333333333335 -0.0036166638956224404 0.000881342363182834
4.555555555555555 1.7777777777777777 -0.0018754499358300863 0.0008824600664484909
4.555555555555555 2.2222222222222223 -0.0013355470803757539 0.0009175494771707632
4.555555555555555 2.666666666666667 -0.0027106021479835008 0.0009635078133758987
4.555555555555555 3.111111111111111 -0.0014621269809593981 0.001002955448279794
4.555555555555555 3.5555555555555554 -0.0006349934791705955 0.0010079897313350558
4.555555555555555 4.0 -0.0031946919862725375 0.0010557198452837947
4.555555555555555 4.444444444444445 -0.0002723430891239914 0.0010703585765610957
4.555555555555555 4.888888888888889 0.004359834341184676 0.0011052324369220901
4.555555555555555 5.333333333333333 0.0035848867921650152 0.0011383489756670861
4.555555555555555 5.777777777777778 0.005334731812837416 0.0011321164300234666
4.555555555555555 6.222222222222222 0.009235173691809834 0.001156400694746901
4.555555555555555 6.666666666666667 0.013038583771619545 0.001186828988673875
4.555555555555555 7.111111111111111 0.018809548825272835 0.001192843875302751
4.555555555555555 7.555555555555555 0.021747385251110515 0.0011889161340626385
4.555555555555555 8.0 0.022195589312051445 0.0010916850605675976
4.555555555555555 8.444444444444443 0.014858677605870391 0.0009040256293601456
4.555555555555555 8.88888888888889 0.004552002849679053 0.0004968867515372577
4.555555555555555 9.333333333333332 0.0 0.0
4.555555555555555 9.777777777777779 0.0 0.0
4.555555555555555 10.222222222222221 0.0 0.0
4.555555555555555 10.666666666666668 0.0 0.0
4.555555555555555 11.11111111111111 0.0 0.0
4.555555555555555 11.555555555555557 0.0 0.0
4.555555555555555 12.0 0.0 0.0
4.555555555555555 12.444444444444443 0.0 0.0
4.555555555555555 12.88888888888889 0.0 0.0
4.555555555555555 13.333333333333332 0.0 0.0
4.555555555555555 13.777777777777779 0.0 0.0
4.555555555555555 14.222222222222221 0.0 0.0
4.555555555555555 14.666666666666668 0.0 0.0
4.555555555555555 15.11111111111111 0.0 0.0
4.555555555555555 15.555555555555557 0.0 0.0
4.555555555555555 16.0 0.0 0.0
4.555555555555555 16.444444444444443 0.0 0.0
4.555555555555555 16.88888888888889 0.0 0.0
4.555555555555555 17.333333333333336 0.0 0.0
4.555555555555555 17.77777777777778 0.0 0.0
4.555555555555555 18.22222222222222 0.0 0.0
4.555555555555555 18.666666666666664 0.0 0.0
4.555555555555555 19.11111111111111 0.0 0.0
4.555555555555555 19.555555555555557 0.0 0.0
4.555555555555555 20.0 0.0 0.0
4.555555555555555 20.444444444444443 0.0 0.0
4.555555555555555 20.88888888888889 0.0 0.0
4.555555555555555 21.333333333333336 0.0 0.0
4.555555555555555 21.77777777777778 0.0 0.0
4.777777777777779 -21.77777777777778 0.0 0.0
4.777777777777779 -21.333333333333336 0.0 0.0
4.777777777777779 -20.88888888888889 0.0 0.0
4.777777777777779 -20.444444444444443 0.0 0.0
4.777777777777779 -20.0 0.0 0.0
4.777777777777779 -19.555555555555557 0.0 0.0
4.777777777777779 -19.11111111111111 0.0 0.0
4.777777777777779 -18.666666666666664 0.0 0.0
4.777777777777779 -18.22222222222222 0.0 0.0
4.777777777777779 -17.77777777777778 0.0 0.0
4.777777777777779 -17.333333333333336 0.0 0.0
4.777777777777779 -16.88888888888889 0.0 0.0
4.777777777777779 -16.444444444444443 0.0 0.0
4.777777777777779 -16.0 0.0 0.0
4.777777777777779 -15.555555555555557 0.0 0.0
4.777777777777779 -15.11111111111111 0.0 0.0
4.777777777777779 -14.666666666666668 0.0 0.0
4.777777777777779 -14.222222222222221 0.0 0.0
4.777777777777779 -13.777777777777779 0.0 0.0
4.777777777777779 -13.333333333333332 0.0 0.0
4.777777777777779 -12.88888888888889 0.0 0.0
4.777777777777779 -12.444444444444443 0.0 0.0
4.777777777777779 -12.0 0.0 0.0
4.777777777777779 -11.555555555555557 0.0 0.0
4.777777777777779 -11.11111111111111 0.0 0.0
4.777777777777779 -10.666666666666668 0.0 0.0
4.777777777777779 -10.222222222222221 0.0 0.0
4.777777777777779 -9.777777777777779 0.0 0.0
4.777777777777779 -9.333333333333332 0.0 0.0
4.777777777777779 -8.88888888888889 0.0 0.0
4.777777777777779 -8.444444444444443 -0.00016896183115345647 0.00010146967510099273
4.777777777777779 -8.0 -0.0004040045686252443 0.00012634624159781855
4.777777777777779 -7.555555555555555 -0.00016867683206994884 0.00011113526953130823
4.777777777777779 -7.111111111111111 -0.0005758817942136528 0.00020124646222528423
4.777777777777779 -6.666666666666667 -0.0004386752443523094 0.00016858999763036113
4.777777777777779 -6.222222222222222 -0.00047188496955003 0.00020295694124507032
4.777777777777779 -5.777777777777778 -0.0004718841544787521 0.00020304305106110906
4.777777777777779 -5.333333333333333 -0.000842191444929806 0.0002498407768493261
4.777777777777779 -4.888888888888889 -0.0008126164589373515 0.0002944220862828633
4.777777777777779 -4.444444444444445 -0.0009777687011743265 0.0003216026910429543
4.777777777777779 -4.0 -0.00034201644069367865 0.00035704253403461467
4.777777777777779 -3.5555555555555554 -0.00042668783454116456 0.00039802903797520425
4.777777777777779 -3.111111111111111 -0.0006043079976862453 0.0004136186985124413
4.777777777777779 -2.666666666666667 -0.0013438287727890134 0.00048200133814573507
4.777777777777779 -2.2222222222222223 -0.0011054294527844792 0.0004967957488010732
4.777777777777779 -1.7777777777777777 -0.0009790617492356423 0.0005392182956323509
4.777777777777779 -1.3333333333333335 -0.0019772621047196744 0.0005639176206107186
4.777777777777779 -0.8888888888888888 -0.0033386950767213376 0.0006120331178259562
4.777777777777779 -0.4444444444444444 -0.000952926492797541 0.0006054182302160763
4.777777777777779 0.0 -0.0019141330477278765 0.0006607658125982186
4.777777777777779 0.4444444444444444 -0.0019929644916153438 0.0007094555546440278
4.777777777777779 0.8888888888888888 -0.0015128329054511676 0.0007396199104956672
4.777777777777779 1.3333333333333335 -0.002171095759719971 0.0007686817108597827
4.777777777777779 1.7777777777777777 -0.0034817031543711526 0.000843666909592423
4.777777777777779 2.2222222222222223 -0.0015455898781937634 0.000867517599968723
4.777777777777779 2.666666666666667 -0.002268955133547901 0.0008770989513459335
4.777777777777779 3.111111111111111 -0.001927371271217417 0.0009455141131605
4.777777777777779 3.5555555555555554 -0.0013733296611602385 0.0009516073248001082
4.777777777777779 4.0 0.0002701487020236135 0.0009858838459290999
4.777777777777779 4.444444444444445 -0.00014275837047114195 0.001020250633354169
4.777777777777779 4.888888888888889 0.0014413134230377533 0.00103412544285412
4.777777777777779 5.333333333333333 0.004393972371831226 0.001011939115184642
4.777777777777779 5.777777777777778 0.007179650737585644 0.0010492020908642828
4.777777777777779 6.222222222222222 0.0076930808345921295 0.0010705464965340427
4.777777777777779 6.666666666666667 0.012371472067780257 0.0010516681775371518
4.777777777777779 7.111111111111111 0.014971633885007992 0.0010348491674228822
4.777777777777779 7.555555555555555 0.01819193381583368 0.0010288114341069415
4.777777777777779 8.0 0.016588674884957078 0.0009382765323960534
4.777777777777779 8.444444444444443 0.012349710729549983 0.0007350793456831238
4.777777777777779 8.88888888888889 0.0008822658531902187 0.00025417361497207913
4.777777777777779 9.333333333333332 0.0 0.0
4.777777777777779 9.777777777777779 0.0 0.0
4.777777777777779 10.222222222222221 0.0 0.0
4.777777777777779 10.666666666666668 0.0 0.0
4.777777777777779 11.11111111111111 0.0 0.0
4.777777777777779 11.555555555555557 0.0 0.0
4.777777777777779 12.0 0.0 0.0
4.777777777777779 12.444444444444443 0.0 0.0
4.777777777777779 12.88888888888889 0.0 0.0
4.777777777777779 13.333333333333332 0.0 0.0
4.777777777777779 13.777777777777779 0.0 0.0
4.777777777777779 14.222222222222221 0.0 0.0
4.777777777777779 14.666666666666668 0.0 0.0
4.777777777777779 15.11111111111111 0.0 0.0
4.777777777777779 15.555555555555557 0.0 0.0
4.777777777777779 16.0 0.0 0.0
4.777777777777779 16.444444444444443 0.0 0.0
4.777777777777779 16.88888888888889 0.0 0.0
4.777777777777779 17.333333333333336 0.0 0.0
4.777777777777779 17.77777777777778 0.0 0.0
4.777777777777779 18.22222222222222 0.0 0.0
4.777777777777779 18.666666666666664 0.0 0.0
4.777777777777779 19.11111111111111 0.0 0.0
4.777777777777779 19.555555555555557 0.0 0.0
4.777777777777779 20.0 0.0 0.0
4.777777777777779 20.444444444444443 0.0 0.0
4.777777777777779 20.88888888888889 0.0 0.0
4.777777777777779 21.333333333333336 0.0 0.0
4.777777777777779 21.77777777777778 0.0 0.0
5.0 -21.77777777777778 0.0 0.0
5.0 -21.333333333333336 0.0 0.0
5.0 -20.88888888888889 0.0 0.0
5.0 -20.444444444444443 0.0 0.0
5.0 -20.0 0.0 0.0
5.0 -19.555555555555557 0.0 0.0
5.0 -19.11111111111111 0.0 0.0
5.0 -18.666666666666664 0.0 0.0
5.0 -18.22222222222222 0.0 0.0
5.0 -17.77777777777778 0.0 0.0
5.0 -17.333333333333336 0.0 0.0
5.0 -16.88888888888889 0.0 0.0
5.0 -16.444444444444443 0.0 0.0
5.0 -16.0 0.0 0.0
5.0 -15.555555555555557 0.0 0.0
5.0 -15.11111111111111 0.0 0.0
5.0 -14.666666666666668 0.0 0.0
5.0 -14.222222222222221 0.0 0.0
5.0 -13.777777777777779 0.0 0.0
5.0 -13.333333333333332 0.0 0.0
5.0 -12.88888888888889 0.0 0.0
5.0 -12.444444444444443 0.0 0.0
5.0 -12.0 0.0 0.0
5.0 -11.555555555555557 0.0 0.0
5.0 -11.11111111111111 0.0 0.0
5.0 -10.666666666666668 0.0 0.0
5.0 -10.222222222222221 0.0 0.0
5.0 -9.777777777777779 0.0 0.0
5.0 -9.333333333333332 0.0 0.0
5.0 -8.88888888888889 -3.270339811293257e-5 3.270339811293257e-5
5.0 -8.444444444444443 -0.0002582732599164248 0.00012061898317430139
5.0 -8.0 -0.0001921908930364971 9.067223297433899e-5
5.0 -7.555555555555555 -0.00012700980874551552 0.00012911115609221018
5.0 -7.111111111111111 -0.0001925690346663907 0.00011144641459193327
5.0 -6.666666666666667 -0.00048562652940134027 0.00015442747518550098
5.0 -6.222222222222222 -0.0004840026839685654 0.00017908489371778693
5.0 -5.777777777777778 -0.0004196671494211504 0.0002058243333803977
5.0 -5.333333333333333 -0.0004522301759175731 0.00027685070364111617
5.0 -4.888888888888889 -0.0006405848490764294 0.00027987134208137327
5.0 -4.444444444444445 -0.0005727183387463211 0.00031199835251676943
5.0 -4.0 -0.000641033703221978 0.0003192626015357379
5.0 -3.5555555555555554 -0.0004201387118720731 0.00035744757476432716
5.0 -3.111111111111111 -0.0006831494755350417 0.0003905335865365797
5.0 -2.666666666666667 -0.0015191660394006763 0.00042848751420239834
5.0 -2.2222222222222223 -0.0006803389407105529 0.00041945770471011
5.0 -1.7777777777777777 -0.0012945479214899972 0.0004799707079309679
5.0 -1.3333333333333335 -0.0016046047128132315 0.0005238748644651539
5.0 -0.8888888888888888 -0.0019743285005370723 0.0005630358868771606
5.0 -0.4444444444444444 -0.0013094051767202233 0.0006035953600919026
5.0 0.0 -0.001773567960047026 0.000619133188835074
5.0 0.4444444444444444 -0.0016543094039173365 0.0006623326168961805
5.0 0.8888888888888888 -0.0030831503608087806 0.000681647686863485
5.0 1.3333333333333335 -0.0013157802636281045 0.0007143729166581664
5.0 1.7777777777777777 -0.0014207302082542876 0.0007540695662307176
5.0 2.2222222222222223 -0.0032301474791964395 0.0008226967626393597
5.0 2.666666666666667 -0.0017644703123003143 0.0008262563659219106
5.0 3.111111111111111 -0.001131899908904996 0.0008819807094974114
5.0 3.5555555555555554 -0.0005879227641966593 0.0008721226032764547
5.0 4.0 0.0003600453639729159 0.0009212120108530692
5.0 4.444444444444445 3.0391443493963373e-5 0.0009434547707703293
5.0 4.888888888888889 0.0021893138999269112 0.000954207979504132
5.0 5.333333333333333 0.0036892206148752935 0.0009659805841375659
5.0 5.777777777777778 0.007028704586276754 0.0009627734135682411
5.0 6.222222222222222 0.008899729531164198 0.0009723671711783608
5.0 6.666666666666667 0.012407612331588169 0.0009759217659392349
5.0 7.111111111111111 0.013698644816457701 0.0009150948731890664
5.0 7.555555555555555 0.013074085623395203 0.0008569098661467535
5.0 8.0 0.010993550621704583 0.0007420707910421414
5.0 8.444444444444443 0.006458320475445912 0.0005390826902030349
5.0 8.88888888888889 3.235762575082257e-5 5.6499725666756715e-5
5.0 9.333333333333332 0.0 0.0
5.0 9.777777777777779 0.0 0.0
5.0 10.222222222222221 0.0 0.0
5.0 10.666666666666668 0.0 0.0
5.0 11.11111111111111 0.0 0.0
5.0 11.555555555555557 0.0 0.0
5.0 12.0 0.0 0.0
5.0 12.444444444444443 0.0 0.0
5.0 12.88888888888889 0.0 0.0
5.0 13.333333333333332 0.0 0.0
5.0 13.777777777777779 0.0 0.0
5.0 14.222222222222221 0.0 0.0
5.0 14.666666666666668 0.0 0.0
5.0 15.11111111111111 0.0 0.0
5.0 15.555555555555557 0.0 0.0
5.0 16.0 0.0 0.0
5.0 16.444444444444443 0.0 0.0
5.0 16.88888888888889 0.0 0.0
5.0 17.333333333333336 0.0 0.0
5.0 17.77777777777778 0.0 0.0
5.0 18.22222222222222 0.0 0.0
5.0 18.666666666666664 0.0 0.0
5.0 19.11111111111111 0.0 0.0
5.0 19.555555555555557 0.0 0.0
5.0 20.0 0.0 0.0
5.0 20.444444444444443 0.0 0.0
5.0 20.88888888888889 0.0 0.0
5.0 21.333333333333336 0.0 0.0
5.0 21.77777777777778 0.0 0.0
5.222222222222221 -21.77777777777778 0.0 0.0
5.222222222222221 -21.333333333333336 0.0 0.0
5.222222222222221 -20.88888888888889 0.0 0.0
5.222222222222221 -20.444444444444443 0.0 0.0
5.222222222222221 -20.0 0.0 0.0
5.222222222222221 -19.555555555555557 0.0 0.0
5.222222222222221 -19.11111111111111 0.0 0.0
5.222222222222221 -18.666666666666664 0.0 0.0
5.222222222222221 -18.22222222222222 0.0 0.0
5.222222222222221 -17.77777777777778 0.0 0.0
5.222222222222221 -17.333333333333336 0.0 0.0
5.222222222222221 -16.88888888888889 0.0 0.0
5.222222222222221 -16.444444444444443 0.0 0.0
5.222222222222221 -16.0 0.0 0.0
5.222222222222221 -15.555555555555557 0.0 0.0
5.222222222222221 -15.11111111111111 0.0 0.0
5.222222222222221 -14.666666666666668 0.0 0.0
5.222222222222221 -14.222222222222221 0.0 0.0
5.222222222222221 -13.777777777777779 0.0 0.0
5.222222222222221 -13.333333333333332 0.0 0.0
5.222222222222221 -12.88888888888889 0.0 0.0
5.222222222222221 -12.444444444444443 0.0 0.0
5.222222222222221 -12.0 0.0 0.0
5.222222222222221 -11.555555555555557 0.0 0.0
5.222222222222221 -11.11111111111111 0.0 0.0
5.222222222222221 -10.666666666666668 0.0 0.0
5.222222222222221 -10.222222222222221 0.0 0.0
5.222222222222221 -9.777777777777779 0.0 0.0
5.222222222222221 -9.333333333333332 0.0 0.0
5.222222222222221 -8.88888888888889 0.0 0.0
5.222222222222221 -8.444444444444443 -2.9144848337021125e-5 6.91518451085212e-5
5.222222222222221 -8.0 -0.00012569354918620456 7.602489654453066e-5
5.222222222222221 -7.555555555555555 -0.0003081128142871709 0.000130936809637123
5.222222222222221 -7.111111111111111 -0.0001882411083469178 0.0001313272934431346
5.222222222222221 -6.666666666666667 -0.0005257088065883345 0.00015388786188938225
5.222222222222221 -6.222222222222222 -0.0001546059755652871 0.0001883757639147847
5.222222222222221 -5.777777777777778 -0.0005912560117403829 0.0001978710806477093
5.222222222222221 -5.333333333333333 -0.0005264035217312038 0.0002412715438472626
5.222222222222221 -4.888888888888889 -0.0004899461421110647 0.0002508689594723217
5.222222222222221 -4.444444444444445 -0.00046638304042037436 0.00029768398404891443
5.222222222222221 -4.0 -0.0011701714920902 0.0003055303945411309
5.222222222222221 -3.5555555555555554 -0.0008914483940347502 0.00033685876971943293
5.222222222222221 -3.111111111111111 -0.0012408058927859348 0.0003578592880934277
5.222222222222221 -2.666666666666667 -0.000619715437914685 0.0004046837349043199
5.222222222222221 -2.2222222222222223 -0.0008402453364487968 0.0004018248343628143
5.222222222222221 -1.7777777777777777 -0.000310915409543288 0.00048222323429869925
5.222222222222221 -1.3333333333333335 -0.0014474984681423129 0.0004997959519134672
5.222222222222221 -0.8888888888888888 -0.0010232306848041307 0.0005024792789038457
5.222222222222221 -0.4444444444444444 -0.0012672005823107 0.0005475521024902583
5.222222222222221 0.0 -0.0024908865216941383 0.0005993754531983114
5.222222222222221 0.4444444444444444 -0.0011714234882213772 0.000630584702332674
5.222222222222221 0.8888888888888888 -0.0011156279474252662 0.0006534679110905367
5.222222222222221 1.3333333333333335 0.00010387068234400317 0.0006852803758013948
5.222222222222221 1.7777777777777777 -0.0014175712216325724 0.0006967051353384881
5.222222222222221 2.2222222222222223 -0.0011754572966759507 0.0007345611608098133
5.222222222222221 2.666666666666667 -0.0016964254029878088 0.0007644429405490202
5.222222222222221 3.111111111111111 -0.000590428438335371 0.000786103391838355
5.222222222222221 3.5555555555555554 -0.0009170770294689573 0.0008477596825790418
5.222222222222221 4.0 0.0006446450680535772 0.0008659310345157594
5.222222222222221 4.444444444444445 0.0011880066927063935 0.000842718743159077
5.222222222222221 4.888888888888889 0.0034758733979626537 0.0008529228481765179
5.222222222222221 5.333333333333333 0.004878518562959896 0.0009050608906478931
5.222222222222221 5.777777777777778 0.005683150133262478 0.0008603747433926823
5.222222222222221 6.222222222222222 0.008612134537896847 0.0008595979895425921
5.222222222222221 6.666666666666667 0.010109833761096296 0.0008662152804416288
5.222222222222221 7.111111111111111 0.01211046791698771 0.000860688365169215
5.222222222222221 7.555555555555555 0.011476408786517218 0.0007584259000787717
5.222222222222221 8.0 0.007957131210463273 0.0006204343147551861
5.222222222222221 8.444444444444443 0.0031218126245236913 0.00037210175426042165
5.222222222222221 8.88888888888889 0.0 0.0
5.222222222222221 9.333333333333332 0.0 0.0
5.222222222222221 9.777777777777779 0.0 0.0
5.222222222222221 10.222222222222221 0.0 0.0
5.222222222222221 10.666666666666668 0.0 0.0
5.222222222222221 11.11111111111111 0.0 0.0
5.222222222222221 11.555555555555557 0.0 0.0
5.222222222222221 12.0 0.0 0.0
5.222222222222221 12.444444444444443 0.0 0.0
5.222222222222221 12.88888888888889 0.0 0.0
5.222222222222221 13.333333333333332 0.0 0.0
5.222222222222221 13.777777777777779 0.0 0.0
5.222222222222221 14.222222222222221 0.0 0.0
5.222222222222221 14.666666666666668 0.0 0.0
5.222222222222221 15.11111111111111 0.0 0.0
5.222222222222221 15.555555555555557 0.0 0.0
5.222222222222221 16.0 0.0 0.0
5.222222222222221 16.444444444444443 0.0 0.0
5.222222222222221 16.88888888888889 0.0 0.0
5.222222222222221 17.333333333333336 0.0 0.0
5.222222222222221 17.77777777777778 0.0 0.0
5.222222222222221 18.22222222222222 0.0 0.0
5.222222222222221 18.666666666666664 0.0 0.0
5.222222222222221 19.11111111111111 0.0 0.0
5.222222222222221 19.555555555555557 0.0 0.0
5.222222222222221 20.0 0.0 0.0
5.222222222222221 20.444444444444443 0.0 0.0
5.222222222222221 20.88888888888889 0.0 0.0
5.222222222222221 21.333333333333336 0.0 0.0
5.222222222222221 21.77777777777778 0.0 0.0
5.444444444444445 -21.77777777777778 0.0 0.0
5.444444444444445 -21.333333333333336 0.0 0.0
5.444444444444445 -20.88888888888889 0.0 0.0
5.444444444444445 -20.444444444444443 0.0 0.0
5.444444444444445 -20.0 0.0 0.0
5.444444444444445 -19.555555555555557 0.0 0.0
5.444444444444445 -19.11111111111111 0.0 0.0
5.444444444444445 -18.666666666666664 0.0 0.0
5.444444444444445 -18.22222222222222 0.0 0.0
5.444444444444445 -17.77777777777778 0.0 0.0
5.444444444444445 -17.333333333333336 0.0 0.0
5.444444444444445 -16.88888888888889 0.0 0.0
5.444444444444445 -16.444444444444443 0.0 0.0
5.444444444444445 -16.0 0.0 0.0
5.444444444444445 -15.555555555555557 0.0 0.0
5.444444444444445 -15.11111111111111 0.0 0.0
5.444444444444445 -14.666666666666668 0.0 0.0
5.444444444444445 -14.222222222222221 0.0 0.0
5.444444444444445 -13.777777777777779 0.0 0.0
5.444444444444445 -13.333333333333332 0.0 0.0
5.444444444444445 -12.88888888888889 0.0 0.0
5.444444444444445 -12.444444444444443 0.0 0.0
5.444444444444445 -12.0 0.0 0.0
5.444444444444445 -11.555555555555557 0.0 0.0
5.444444444444445 -11.11111111111111 0.0 0.0
5.444444444444445 -10.666666666666668 0.0 0.0
5.444444444444445 -10.222222222222221 0.0 0.0
5.444444444444445 -9.777777777777779 0.0 0.0
5.444444444444445 -9.333333333333332 0.0 0.0
5.444444444444445 -8.88888888888889 0.0 0.0
5.444444444444445 -8.444444444444443 -3.086031861042253e-5 5.158316853735677e-5
5.444444444444445 -8.0 -9.04063282056493e-5 8.916101275982677e-5
5.444444444444445 -7.555555555555555 -0.00014899280681539414 0.00012299461788781903
5.444444444444445 -7.111111111111111 -0.000324400586521996 0.00011459151530189141
5.444444444444445 -6.666666666666667 -0.00023695174100731245 0.00013220650583986568
5.444444444444445 -6.222222222222222 -0.00035562824474827945 0.00013221568663601967
5.444444444444445 -5.777777777777778 -0.0003301559942519756 0.00019020366069353117
5.444444444444445 -5.333333333333333 -0.000563253471396067 0.0001941315433985878
5.444444444444445 -4.888888888888889 -0.0006443441173433768 0.00024425520539339335
5.444444444444445 -4.444444444444445 -0.0006478714726386436 0.00025085639517987015
5.444444444444445 -4.0 -0.0007700270062442259 0.00029267890856662595
5.444444444444445 -3.5555555555555554 -0.001274909467981298 0.00036409840464647874
5.444444444444445 -3.111111111111111 -0.0007648193566818101 0.00034296078321349824
5.444444444444445 -2.666666666666667 -0.00041130170037526336 0.0003770578092092753
5.444444444444445 -2.2222222222222223 -0.001210468581861896 0.0003935446040402103
5.444444444444445 -1.7777777777777777 -0.0024045914610058027 0.00047827509565552746
5.444444444444445 -1.3333333333333335 -0.0005677081154348884 0.0004458999631216125
5.444444444444445 -0.8888888888888888 -0.0013252942158293256 0.0005118951529909675
5.444444444444445 -0.4444444444444444 -0.0013054818103278734 0.0005263638493546665
5.444444444444445 0.0 -0.00036620523700595125 0.0005231694679216567
5.444444444444445 0.4444444444444444 -0.001632061140507362 0.0005357156951067978
5.444444444444445 0.8888888888888888 -0.00219464030063738 0.0006108203859327911
5.444444444444445 1.3333333333333335 -0.0012739215430256703 0.000640327305613665
5.444444444444445 1.7777777777777777 -0.0010583666515118 0.0006588005196502632
5.444444444444445 2.2222222222222223 -0.0011899662837783491 0.0007182810589208431
5.444444444444445 2.666666666666667 -0.0019909219891248425 0.0006964119956599532
5.444444444444445 3.111111111111111 0.000808220276533072 0.0007297982882832266
5.444444444444445 3.5555555555555554 0.0008373388231847363 0.000751131086773201
5.444444444444445 4.0 0.0015642126111818596 0.0007684173372218129
5.444444444444445 4.444444444444445 0.001349119605906857 0.0007886676968148317
5.444444444444445 4.888888888888889 0.0035748562956053657 0.0008095594497654125
5.444444444444445 5.333333333333333 0.0038695147903720865 0.0008209862844707691
5.444444444444445 5.777777777777778 0.006232234293068611 0.0008040608641812337
5.444444444444445 6.222222222222222 0.007418296060266098 0.0008049045689328774
5.444444444444445 6.666666666666667 0.009564135531284532 0.0007690522883142635
5.444444444444445 7.111111111111111 0.009921312140687245 0.0007574269361981171
5.444444444444445 7.555555555555555 0.008821708124649413 0.0006568708828059533
5.444444444444445 8.0 0.006216550244644835 0.0005332944916302352
5.444444444444445 8.444444444444443 0.0006555515004868619 0.00020650312932615143
5.444444444444445 8.88888888888889 0.0 0.0
5.444444444444445 9.333333333333332 0.0 0.0
5.444444444444445 9.777777777777779 0.0 0.0
5.444444444444445 10.222222222222221 0.0 0.0
5.444444444444445 10.666666666666668 0.0 0.0
5.444444444444445 11.11111111111111 0.0 0.0
5.444444444444445 11.555555555555557 0.0 0.0
5.444444444444445 12.0 0.0 0.0
5.444444444444445 12.444444444444443 0.0 0.0
5.444444444444445 12.88888888888889 0.0 0.0
5.444444444444445 13.333333333333332 0.0 0.0
5.444444444444445 13.777777777777779 0.0 0.0
5.444444444444445 14.222222222222221 0.0 0.0
5.444444444444445 14.666666666666668 0.0 0.0
5.444444444444445 15.11111111111111 0.0 0.0
5.444444444444445 15.555555555555557 0.0 0.0
5.444444444444445 16.0 0.0 0.0
5.444444444444445 16.444444444444443 0.0 0.0
5.444444444444445 16.88888888888889 0.0 0.0
5.444444444444445 17.333333333333336 0.0 0.0
5.444444444444445 17.77777777777778 0.0 0.0
5.444444444444445 18.22222222222222 0.0 0.0
5.444444444444445 18.666666666666664 0.0 0.0
5.444444444444445 19.11111111111111 0.0 0.0
5.444444444444445 19.555555555555557 0.0 0.0
5.444444444444445 20.0 0.0 0.0
5.444444444444445 20.444444444444443 0.0 0.0
5.444444444444445 20.88888888888889 0.0 0.0
5.444444444444445 21.333333333333336 0.0 0.0
5.444444444444445 21.77777777777778 0.0 0.0
5.666666666666666 -21.77777777777778 0.0 0.0
5.666666666666666 -21.333333333333336 0.0 0.0
5.666666666666666 -20.88888888888889 0.0 0.0
5.666666666666666 -20.444444444444443 0.0 0.0
5.666666666666666 -20.0 0.0 0.0
5.666666666666666 -19.555555555555557 0.0 0.0
5.666666666666666 -19.11111111111111 0.0 0.0
5.666666666666666 -18.666666666666664 0.0 0.0
5.666666666666666 -18.22222222222222 0.0 0.0
5.666666666666666 -17.77777777777778 0.0 0.0
5.666666666666666 -17.333333333333336 0.0 0.0
5.666666666666666 -16.88888888888889 0.0 0.0
5.666666666666666 -16.444444444444443 0.0 0.0
5.666666666666666 -16.0 0.0 0.0
5.666666666666666 -15.555555555555557 0.0 0.0
5.666666666666666 -15.11111111111111 0.0 0.0
5.666666666666666 -14.666666666666668 0.0 0.0
5.666666666666666 -14.222222222222221 0.0 0.0
5.666666666666666 -13.777777777777779 0.0 0.0
5.666666666666666 -13.333333333333332 0.0 0.0
5.666666666666666 -12.88888888888889 0.0 0.0
5.666666666666666 -12.444444444444443 0.0 0.0
5.666666666666666 -12.0 0.0 0.0
5.666666666666666 -11.555555555555557 0.0 0.0
5.666666666666666 -11.11111111111111 0.0 0.0
5.666666666666666 -10.666666666666668 0.0 0.0
5.666666666666666 -10.222222222222221 0.0 0.0
5.666666666666666 -9.777777777777779 0.0 0.0
5.666666666666666 -9.333333333333332 0.0 0.0
5.666666666666666 -8.88888888888889 0.0 0.0
5.666666666666666 -8.444444444444443 0.0 0.0
5.666666666666666 -8.0 -0.0001978935610257293 7.479826868267729e-5
5.666666666666666 -7.555555555555555 -0.0001399144763657348 9.403182271418536e-5
5.666666666666666 -7.111111111111111 -0.00020133225014527887 9.493219773169875e-5
5.666666666666666 -6.666666666666667 -0.00031379393636351747 0.0001421356876838713
5.666666666666666 -6.222222222222222 -0.0004268281334515362 0.00017775874702114454
5.666666666666666 -5.777777777777778 -0.00025756904323962366 0.00015887985903102457
5.666666666666666 -5.333333333333333 -0.0003711328382511475 0.00019480563019211842
5.666666666666666 -4.888888888888889 -0.00039813026188517 0.00022423810554212382
5.666666666666666 -4.444444444444445 -0.0005973139491538112 0.0002528289894278249
5.666666666666666 -4.0 -0.000712254141349995 0.0002969679941485423
5.666666666666666 -3.5555555555555554 -0.0008539107113200852 0.00030970189483134054
5.666666666666666 -3.111111111111111 -0.0006283396163869209 0.00032199543416489023
5.666666666666666 -2.666666666666667 -0.0008302617204453365 0.00034735662935518445
5.666666666666666 -2.2222222222222223 -0.0011641513784351424 0.00038886497764092085
5.666666666666666 -1.7777777777777777 -0.0011389450088187113 0.0004427104066719755
5.666666666666666 -1.3333333333333335 -0.0013032617213577988 0.00044822236524971726
5.666666666666666 -0.8888888888888888 -0.0013043469727895512 0.0004654541227521378
5.666666666666666 -0.4444444444444444 -0.0011321110305650224 0.0004805263070072281
5.666666666666666 0.0 -0.0009330389936233649 0.0005082703426891772
5.666666666666666 0.4444444444444444 -0.001455008384909752 0.0005374697491389857
5.666666666666666 0.8888888888888888 -0.001784823251688289 0.0005520639697168114
5.666666666666666 1.3333333333333335 3.257277260222206e-5 0.0006030251318235598
5.666666666666666 1.7777777777777777 -0.0006642932277306235 0.0006213749019272505
5.666666666666666 2.2222222222222223 -0.0019300962295003424 0.0006400574180286595
5.666666666666666 2.666666666666667 -0.000168159427444116 0.0006508505184568541
5.666666666666666 3.111111111111111 0.0013140199928135434 0.0006717989962850214
5.666666666666666 3.5555555555555554 0.00047799928382622695 0.000660097732025296
5.666666666666666 4.0 0.0017632928038725055 0.0007176597209437053
5.666666666666666 4.444444444444445 0.0023640169360329777 0.0007445141092970415
5.666666666666666 4.888888888888889 0.003401032326911091 0.0006841085237599944
5.666666666666666 5.333333333333333 0.0042007417452439265 0.0007340815373893335
5.666666666666666 5.777777777777778 0.007084231427197901 0.0007192793738422673
5.666666666666666 6.222222222222222 0.007685474098426851 0.0007354040443495321
5.666666666666666 6.666666666666667 0.008276074344829696 0.0006855088143808596
5.666666666666666 7.111111111111111 0.007398727066434299 0.000638936726627024
5.666666666666666 7.555555555555555 0.00629852648572138 0.0005574471272266463
5.666666666666666 8.0 0.003341022615401096 0.00036445805737257605
5.666666666666666 8.444444444444443 0.00014470047734852095 8.680618748027118e-5
5.666666666666666 8.88888888888889 0.0 0.0
5.666666666666666 9.333333333333332 0.0 0.0
5.666666666666666 9.777777777777779 0.0 0.0
5.666666666666666 10.222222222222221 0.0 0.0
5.666666666666666 10.666666666666668 0.0 0.0
5.666666666666666 11.11111111111111 0.0 0.0
5.666666666666666 11.555555555555557 0.0 0.0
5.666666666666666 12.0 0.0 0.0
5.666666666666666 12.444444444444443 0.0 0.0
5.666666666666666 12.88888888888889 0.0 0.0
5.666666666666666 13.333333333333332 0.0 0.0
5.666666666666666 13.777777777777779 0.0 0.0
5.666666666666666 14.222222222222221 0.0 0.0
5.666666666666666 14.666666666666668 0.0 0.0
5.666666666666666 15.11111111111111 0.0 0.0
5.666666666666666 15.555555555555557 0.0 0.0
5.666666666666666 16.0 0.0 0.0
5.666666666666666 16.444444444444443 0.0 0.0
5.666666666666666 16.88888888888889 0.0 0.0
5.666666666666666 17.333333333333336 0.0 0.0
5.666666666666666 17.77777777777778 0.0 0.0
5.666666666666666 18.22222222222222 0.0 0.0
5.666666666666666 18.666666666666664 0.0 0.0
5.666666666666666 19.11111111111111 0.0 0.0
5.666666666666666 19.555555555555557 0.0 0.0
5.666666666666666 20.0 0.0 0.0
5.666666666666666 20.444444444444443 0.0 0.0
5.666666666666666 20.88888888888889 0.0 0.0
5.666666666666666 21.333333333333336 0.0 0.0
5.666666666666666 21.77777777777778 0.0 0.0
5.888888888888889 -21.77777777777778 0.0 0.0
5.888888888888889 -21.333333333333336 0.0 0.0
5.888888888888889 -20.88888888888889 0.0 0.0
5.888888888888889 -20.444444444444443 0.0 0.0
5.888888888888889 -20.0 0.0 0.0
5.888888888888889 -19.555555555555557 0.0 0.0
5.888888888888889 -19.11111111111111 0.0 0.0
5.888888888888889 -18.666666666666664 0.0 0.0
5.888888888888889 -18.22222222222222 0.0 0.0
5.888888888888889 -17.77777777777778 0.0 0.0
5.888888888888889 -17.333333333333336 0.0 0.0
5.888888888888889 -16.88888888888889 0.0 0.0
5.888888888888889 -16.444444444444443 0.0 0.0
5.888888888888889 -16.0 0.0 0.0
5.888888888888889 -15.555555555555557 0.0 0.0
5.888888888888889 -15.11111111111111 0.0 0.0
5.888888888888889 -14.666666666666668 0.0 0.0
5.888888888888889 -14.222222222222221 0.0 0.0
5.888888888888889 -13.777777777777779 0.0 0.0
5.888888888888889 -13.333333333333332 0.0 0.0
5.888888888888889 -12.88888888888889 0.0 0.0
5.888888888888889 -12.444444444444443 0.0 0.0
5.888888888888889 -12.0 0.0 0.0
5.888888888888889 -11.555555555555557 0.0 0.0
5.888888888888889 -11.11111111111111 0.0 0.0
5.888888888888889 -10.666666666666668 0.0 0.0
5.888888888888889 -10.222222222222221 0.0 0.0
5.888888888888889 -9.777777777777779 0.0 0.0
5.888888888888889 -9.333333333333332 0.0 0.0
5.888888888888889 -8.88888888888889 0.0 0.0
5.888888888888889 -8.444444444444443 0.0 0.0
5.888888888888889 -8.0 -0.00024837343296447404 9.136401589371348e-5
5.888888888888889 -7.555555555555555 -0.00029988297632553443 9.836571826718894e-5
5.888888888888889 -7.111111111111111 -2.7201487283995085e-5 6.140540150727647e-5
5.888888888888889 -6.666666666666667 -0.00022027522895439977 0.00016103196829367656
5.888888888888889 -6.222222222222222 -0.0001904604781379645 0.00012558136149863066
5.888888888888889 -5.777777777777778 -0.00014140136861501978 0.00016251805412543924
5.888888888888889 -5.333333333333333 -0.0002807354246329835 0.00018982129076799717
5.888888888888889 -4.888888888888889 -5.352662309801073e-5 0.00020421539357217585
5.888888888888889 -4.444444444444445 -0.00038170287935469685 0.0002120516768272872
5.888888888888889 -4.0 -0.00022038552388235218 0.00021235061571831857
5.888888888888889 -3.5555555555555554 -0.001064771307911763 0.00027277708155093634
5.888888888888889 -3.111111111111111 -0.001339180412055687 0.00032057761763739354
5.888888888888889 -2.666666666666667 -0.0013442368842195862 0.00030864506762004425
5.888888888888889 -2.2222222222222223 -0.0008200765785872508 0.00036934057174052825
5.888888888888889 -1.7777777777777777 -0.0007126951336174341 0.00039419996509008963
5.888888888888889 -1.3333333333333335 -0.0013194177537079296 0.00040826041385267546
5.888888888888889 -0.8888888888888888 -0.0006261565444345714 0.0004404688023602317
5.888888888888889 -0.4444444444444444 -0.0022731288030827562 0.000463783775939984
5.888888888888889 0.0 -0.0010939108394374467 0.0004866506403927785
5.888888888888889 0.4444444444444444 -0.0011980702340373204 0.000514690359099217
5.888888888888889 0.8888888888888888 -0.0006596573690974887 0.0005154588968039802
5.888888888888889 1.3333333333333335 -0.00047837050476705274 0.0005318582411788487
5.888888888888889 1.7777777777777777 0.00010961294899400636 0.000593270659832329
5.888888888888889 2.2222222222222223 -0.0007126235933647555 0.0006105684080530632
5.888888888888889 2.666666666666667 0.00018342319437577946 0.0006023276303192296
5.888888888888889 3.111111111111111 0.0007929109786709112 0.000614342600413724
5.888888888888889 3.5555555555555554 0.0007416939245326921 0.0006380293014582549
5.888888888888889 4.0 0.002518423434219047 0.0006650469189220662
5.888888888888889 4.444444444444445 0.0026255181993267013 0.0006476086031218434
5.888888888888889 4.888888888888889 0.004049454840147866 0.0006880796643454087
5.888888888888889 5.333333333333333 0.004816975866094581 0.0006647961757429222
5.888888888888889 5.777777777777778 0.0059136733861206645 0.0006475882416456376
5.888888888888889 6.222222222222222 0.006711176779191671 0.0006165203980879518
5.888888888888889 6.666666666666667 0.006675573978500224 0.0006145912710136228
5.888888888888889 7.111111111111111 0.00687164604727739 0.0005818004512402791
5.888888888888889 7.555555555555555 0.004110433003165266 0.00040834355794133173
5.888888888888889 8.0 0.001398694960746787 0.00026166721574123595
5.888888888888889 8.444444444444443 0.0 0.0
5.888888888888889 8.88888888888889 0.0 0.0
5.888888888888889 9.333333333333332 0.0 0.0
5.888888888888889 9.777777777777779 0.0 0.0
5.888888888888889 10.222222222222221 0.0 0.0
5.888888888888889 10.666666666666668 0.0 0.0
5.888888888888889 11.11111111111111 0.0 0.0
5.888888888888889 11.555555555555557 0.0 0.0
5.888888888888889 12.0 0.0 0.0
5.888888888888889 12.444444444444443 0.0 0.0
5.888888888888889 12.88888888888889 0.0 0.0
5.888888888888889 13.333333333333332 0.0 0.0
5.888888888888889 13.777777777777779 0.0 0.0
5.888888888888889 14.222222222222221 0.0 0.0
5.888888888888889 14.666666666666668 0.0 0.0
5.888888888888889 15.11111111111111 0.0 0.0
5.888888888888889 15.555555555555557 0.0 0.0
5.888888888888889 16.0 0.0 0.0
5.888888888888889 16.444444444444443 0.0 0.0
5.888888888888889 16.88888888888889 0.0 0.0
5.888888888888889 17.333333333333336 0.0 0.0
5.888888888888889 17.77777777777778 0.0 0.0
5.888888888888889 18.22222222222222 0.0 0.0
5.888888888888889 18.666666666666664 0.0 0.0
5.888888888888889 19.11111111111111 0.0 0.0
5.888888888888889 19.555555555555557 0.0 0.0
5.888888888888889 20.0 0.0 0.0
5.888888888888889 20.444444444444443 0.0 0.0
5.888888888888889 20.88888888888889 0.0 0.0
5.888888888888889 21.333333333333336 0.0 0.0
5.888888888888889 21.77777777777778 0.0 0.0
6.111111111111111 -21.77777777777778 0.0 0.0
6.111111111111111 -21.333333333333336 0.0 0.0
6.111111111111111 -20.88888888888889 0.0 0.0
6.111111111111111 -20.444444444444443 0.0 0.0
6.111111111111111 -20.0 0.0 0.0
6.111111111111111 -19.555555555555557 0.0 0.0
6.111111111111111 -19.11111111111111 0.0 0.0
6.111111111111111 -18.666666666666664 0.0 0.0
6.111111111111111 -18.22222222222222 0.0 0.0
6.111111111111111 -17.77777777777778 0.0 0.0
6.111111111111111 -17.333333333333336 0.0 0.0
6.111111111111111 -16.88888888888889 0.0 0.0
6.111111111111111 -16.444444444444443 0.0 0.0
6.111111111111111 -16.0 0.0 0.0
6.111111111111111 -15.555555555555557 0.0 0.0
6.111111111111111 -15.11111111111111 0.0 0.0
6.111111111111111 -14.666666666666668 0.0 0.0
6.111111111111111 -14.222222222222221 0.0 0.0
6.111111111111111 -13.777777777777779 0.0 0.0
6.111111111111111 -13.333333333333332 0.0 0.0
6.111111111111111 -12.88888888888889 0.0 0.0
6.111111111111111 -12.444444444444443 0.0 0.0
6.111111111111111 -12.0 0.0 0.0
6.111111111111111 -11.555555555555557 0.0 0.0
6.111111111111111 -11.11111111111111 0.0 0.0
6.111111111111111 -10.666666666666668 0.0 0.0
6.111111111111111 -10.222222222222221 0.0 0.0
6.111111111111111 -9.777777777777779 0.0 0.0
6.111111111111111 -9.333333333333332 0.0 0.0
6.111111111111111 -8.88888888888889 0.0 0.0
6.111111111111111 -8.444444444444443 0.0 0.0
6.111111111111111 -8.0 0.0 0.0
6.111111111111111 -7.555555555555555 -5.326088985521885e-5 9.16824109268797e-5
6.111111111111111 -7.111111111111111 -0.000158215271171661 8.334080851459245e-5
6.111111111111111 -6.666666666666667 -0.0002903708086852349 0.00011490126399214221
6.111111111111111 -6.222222222222222 -0.0003675074823544092 0.00014424605885875874
6.111111111111111 -5.777777777777778 -0.0001843140527747891 0.000141327315550764
6.111111111111111 -5.333333333333333 -0.00018556662824976636 0.00019951757920819453
6.111111111111111 -4.888888888888889 -0.00023566117026888405 0.0001808398509676
6.111111111111111 -4.444444444444445 -0.00047380387739123824 0.00020788462518658415
6.111111111111111 -4.0 -0.0005288728934313501 0.00022722337309320865
6.111111111111111 -3.5555555555555554 -0.00026403923634791865 0.00025845955663313596
6.111111111111111 -3.111111111111111 -0.00023769458832039795 0.0002947555402116963
6.111111111111111 -2.666666666666667 -0.000633377070366701 0.0003328719500080541
6.111111111111111 -2.2222222222222223 -0.0010304515343572216 0.00034256815670123154
6.111111111111111 -1.7777777777777777 -0.0006944846544149571 0.0003619861651038881
6.111111111111111 -1.3333333333333335 -0.0008449152554589357 0.0003942418096126677
6.111111111111111 -0.8888888888888888 -0.0005536881167738405 0.000391950256977542
6.111111111111111 -0.4444444444444444 -0.0012684112393745101 0.0004236931612664255
6.111111111111111 0.0 -0.0009930532335254377 0.0004674377205634513
6.111111111111111 0.4444444444444444 -0.0010324235837960425 0.000474119490274761
6.111111111111111 0.8888888888888888 -0.00044825168026290914 0.00047040050437042313
6.111111111111111 1.3333333333333335 -0.0007114094476043434 0.0005055657209085784
6.111111111111111 1.7777777777777777 -0.00039561267187892494 0.0005562694164954375
6.111111111111111 2.2222222222222223 -0.00036893695372756664 0.0005195114160585108
6.111111111111111 2.666666666666667 -0.0005107178235976789 0.0005709684877039235
6.111111111111111 3.111111111111111 0.0012149887693816712 0.0005428131358812728
6.111111111111111 3.5555555555555554 0.001897360674073297 0.0005955323878173796
6.111111111111111 4.0 0.0024653401641556985 0.0006093797546227523
6.111111111111111 4.444444444444445 0.0025032424038410814 0.0006091185035483306
6.111111111111111 4.888888888888889 0.00422352152220766 0.0005939603966209854
6.111111111111111 5.333333333333333 0.004583780432043829 0.0005852509107790674
6.111111111111111 5.777777777777778 0.0051887364967250025 0.0005708736498098275
6.111111111111111 6.222222222222222 0.005669132729991607 0.0005773509326043506
6.111111111111111 6.666666666666667 0.006261676563757744 0.0005443008625188456
6.111111111111111 7.111111111111111 0.004336073991931569 0.0004591853470508689
6.111111111111111 7.555555555555555 0.002820626356234842 0.0003587753729348693
6.111111111111111 8.0 0.0006343380775831127 0.00014930315696516785
6.111111111111111 8.444444444444443 0.0 0.0
6.111111111111111 8.88888888888889 0.0 0.0
6.111111111111111 9.333333333333332 0.0 0.0
6.111111111111111 9.777777777777779 0.0 0.0
6.111111111111111 10.222222222222221 0.0 0.0
6.111111111111111 10.666666666666668 0.0 0.0
6.111111111111111 11.11111111111111 0.0 0.0
6.111111111111111 11.555555555555557 0.0 0.0
6.111111111111111 12.0 0.0 0.0
6.111111111111111 12.444444444444443 0.0 0.0
6.111111111111111 12.88888888888889 0.0 0.0
6.111111111111111 13.333333333333332 0.0 0.0
6.111111111111111 13.777777777777779 0.0 0.0
6.111111111111111 14.222222222222221 0.0 0.0
6.111111111111111 14.666666666666668 0.0 0.0
6.111111111111111 15.11111111111111 0.0 0.0
6.111111111111111 15.555555555555557 0.0 0.0
6.111111111111111 16.0 0.0 0.0
6.111111111111111 16.444444444444443 0.0 0.0
6.111111111111111 16.88888888888889 0.0 0.0
6.111111111111111 17.333333333333336 0.0 0.0
6.111111111111111 17.77777777777778 0.0 0.0
6.111111111111111 18.22222222222222 0.0 0.0
6.111111111111111 18.666666666666664 0.0 0.0
6.111111111111111 19.11111111111111 0.0 0.0
6.111111111111111 19.555555555555557 0.0 0.0
6.111111111111111 20.0 0.0 0.0
6.111111111111111 20.444444444444443 0.0 0.0
6.111111111111111 20.88888888888889 0.0 0.0
6.111111111111111 21.333333333333336 0.0 0.0
6.111111111111111 21.77777777777778 0.0 0.0
6.333333333333334 -21.77777777777778 0.0 0.0
6.333333333333334 -21.333333333333336 0.0 0.0
6.333333333333334 -20.88888888888889 0.0 0.0
6.333333333333334 -20.444444444444443 0.0 0.0
6.333333333333334 -20.0 0.0 0.0
6.333333333333334 -19.555555555555557 0.0 0.0
6.333333333333334 -19.11111111111111 0.0 0.0
6.333333333333334 -18.666666666666664 0.0 0.0
6.333333333333334 -18.22222222222222 0.0 0.0
6.333333333333334 -17.77777777777778 0.0 0.0
6.333333333333334 -17.333333333333336 0.0 0.0
6.333333333333334 -16.88888888888889 0.0 0.0
6.333333333333334 -16.444444444444443 0.0 0.0
6.333333333333334 -16.0 0.0 0.0
6.333333333333334 -15.555555555555557 0.0 0.0
6.333333333333334 -15.11111111111111 0.0 0.0
6.333333333333334 -14.666666666666668 0.0 0.0
6.333333333333334 -14.222222222222221 0.0 0.0
6.333333333333334 -13.777777777777779 0.0 0.0
6.333333333333334 -13.333333333333332 0.0 0.0
6.333333333333334 -12.88888888888889 0.0 0.0
6.333333333333334 -12.444444444444443 0.0 0.0
6.333333333333334 -12.0 0.0 0.0
6.333333333333334 -11.555555555555557 0.0 0.0
6.333333333333334 -11.11111111111111 0.0 0.0
6.333333333333334 -10.666666666666668 0.0 0.0
6.333333333333334 -10.222222222222221 0.0 0.0
6.333333333333334 -9.777777777777779 0.0 0.0
6.333333333333334 -9.333333333333332 0.0 0.0
6.333333333333334 -8.88888888888889 0.0 0.0
6.333333333333334 -8.444444444444443 0.0 0.0
6.333333333333334 -8.0 0.0 0.0
6.333333333333334 -7.555555555555555 -0.00010356266413077591 8.073034494405933e-5
6.333333333333334 -7.111111111111111 -0.00020444381369372683 8.843676903822204e-5
6.333333333333334 -6.666666666666667 -0.00025352806382991606 0.00012436848638620955
6.333333333333334 -6.222222222222222 -0.00035541111865944395 0.00011901952877534272
6.333333333333334 -5.777777777777778 -0.00017848420396724497 0.0001272056712714157
6.333333333333334 -5.333333333333333 0.00010256092052199226 0.00013430076991443249
6.333333333333334 -4.888888888888889 -0.0002781590776465964 0.00019521876734294828
6.333333333333334 -4.444444444444445 -0.0004814834351556105 0.00017739667014875235
6.333333333333334 -4.0 -0.0004075974507085701 0.00020972551162510368
6.333333333333334 -3.5555555555555554 -0.0003832123274902042 0.0002204981844550696
6.333333333333334 -3.111111111111111 -0.00025627422889935083 0.0002832958146806442
6.333333333333334 -2.666666666666667 -0.0010444445664872862 0.0002954052023112653
6.333333333333334 -2.2222222222222223 -0.0003256282330463721 0.00032264228549745266
6.333333333333334 -1.7777777777777777 -0.0006621085985863704 0.00030110423427708266
6.333333333333334 -1.3333333333333335 -0.0004595487836541028 0.000341560556678694
6.333333333333334 -0.8888888888888888 -0.0007136452566651728 0.0003894879783493892
6.333333333333334 -0.4444444444444444 -0.0009646802866571029 0.0003939968977693283
6.333333333333334 0.0 -0.0010372675388415859 0.00041419000907826005
6.333333333333334 0.4444444444444444 -0.00035403280634262196 0.0004056124644049038
6.333333333333334 0.8888888888888888 1.6597953579541957e-6 0.0004523534155049281
6.333333333333334 1.3333333333333335 -0.00037842880491973144 0.00047005804920577436
6.333333333333334 1.7777777777777777 -0.00017947390042961646 0.0004714643063791088
6.333333333333334 2.2222222222222223 0.0008338733227341473 0.0004681114059305359
6.333333333333334 2.666666666666667 0.0007344727435960046 0.0005452701996559154
6.333333333333334 3.111111111111111 0.0012477242214886696 0.00051881403732109
6.333333333333334 3.5555555555555554 0.0013234040308495968 0.0005301438732685935
6.333333333333334 4.0 0.0016785017708798881 0.0005543226371454728
6.333333333333334 4.444444444444445 0.002626143203433247 0.0005147367589419507
6.333333333333334 4.888888888888889 0.0026990307384048675 0.0005553588840404721
6.333333333333334 5.333333333333333 0.0038907341250528906 0.0005418905336048176
6.333333333333334 5.777777777777778 0.003798729584579023 0.000515539978041579
6.333333333333334 6.222222222222222 0.00440459414077782 0.0004891205237184554
6.333333333333334 6.666666666666667 0.004175575489815813 0.0004393559138930427
6.333333333333334 7.111111111111111 0.003161887969709746 0.0003725705453112174
6.333333333333334 7.555555555555555 0.001153254067197465 0.00022986033778365247
6.333333333333334 8.0 0.0 0.0
6.333333333333334 8.444444444444443 0.0 0.0
6.333333333333334 8.88888888888889 0.0 0.0
6.333333333333334 9.333333333333332 0.0 0.0
6.333333333333334 9.777777777777779 0.0 0.0
6.333333333333334 10.222222222222221 0.0 0.0
6.333333333333334 10.666666666666668 0.0 0.0
6.333333333333334 11.11111111111111 0.0 0.0
6.333333333333334 11.555555555555557 0.0 0.0
6.333333333333334 12.0 0.0 0.0
6.333333333333334 12.444444444444443 0.0 0.0
6.333333333333334 12.88888888888889 0.0 0.0
6.333333333333334 13.333333333333332 0.0 0.0
6.333333333333334 13.777777777777779 0.0 0.0
6.333333333333334 14.222222222222221 0.0 0.0
6.333333333333334 14.666666666666668 0.0 0.0
6.333333333333334 15.11111111111111 0.0 0.0
6.333333333333334 15.555555555555557 0.0 0.0
6.333333333333334 16.0 0.0 0.0
6.333333333333334 16.444444444444443 0.0 0.0
6.333333333333334 16.88888888888889 0.0 0.0
6.333333333333334 17.333333333333336 0.0 0.0
6.333333333333334 17.77777777777778 0.0 0.0
6.333333333333334 18.22222222222222 0.0 0.0
6.333333333333334 18.666666666666664 0.0 0.0
6.333333333333334 19.11111111111111 0.0 0.0
6.333333333333334 19.555555555555557 0.0 0.0
6.333333333333334 20.0 0.0 0.0
6.333333333333334 20.444444444444443 0.0 0.0
6.333333333333334 20.88888888888889 0.0 0.0
6.333333333333334 21.333333333333336 0.0 0.0
6.333333333333334 21.77777777777778 0.0 0.0
6.555555555555555 -21.77777777777778 0.0 0.0
6.555555555555555 -21.333333333333336 0.0 0.0
6.555555555555555 -20.88888888888889 0.0 0.0
6.555555555555555 -20.444444444444443 0.0 0.0
6.555555555555555 -20.0 0.0 0.0
6.555555555555555 -19.555555555555557 0.0 0.0
6.555555555555555 -19.11111111111111 0.0 0.0
6.555555555555555 -18.666666666666664 0.0 0.0
6.555555555555555 -18.22222222222222 0.0 0.0
6.555555555555555 -17.77777777777778 0.0 0.0
6.555555555555555 -17.333333333333336 0.0 0.0
6.555555555555555 -16.88888888888889 0.0 0.0
6.555555555555555 -16.444444444444443 0.0 0.0
6.555555555555555 -16.0 0.0 0.0
6.555555555555555 -15.555555555555557 0.0 0.0
6.555555555555555 -15.11111111111111 0.0 0.0
6.555555555555555 -14.666666666666668 0.0 0.0
6.555555555555555 -14.222222222222221 0.0 0.0
6.555555555555555 -13.777777777777779 0.0 0.0
6.555555555555555 -13.333333333333332 0.0 0.0
6.555555555555555 -12.88888888888889 0.0 0.0
6.555555555555555 -12.444444444444443 0.0 0.0
6.555555555555555 -12.0 0.0 0.0
6.555555555555555 -11.555555555555557 0.0 0.0
6.555555555555555 -11.11111111111111 0.0 0.0
6.555555555555555 -10.666666666666668 0.0 0.0
6.555555555555555 -10.222222222222221 0.0 0.0
6.555555555555555 -9.777777777777779 0.0 0.0
6.555555555555555 -9.333333333333332 0.0 0.0
6.555555555555555 -8.88888888888889 0.0 0.0
6.555555555555555 -8.444444444444443 0.0 0.0
6.555555555555555 -8.0 0.0 0.0
6.555555555555555 -7.555555555555555 -7.448535861946914e-5 4.300520190909611e-5
6.555555555555555 -7.111111111111111 -0.0001719341526526559 9.540877075481807e-5
6.555555555555555 -6.666666666666667 -7.362611687892971e-5 8.839264692615225e-5
6.555555555555555 -6.222222222222222 -0.00022077327492538759 8.870294075497856e-5
6.555555555555555 -5.777777777777778 -0.00019512243513885176 0.00012022854171982259
6.555555555555555 -5.333333333333333 -0.0002727266521669667 0.000183133888604544
6.555555555555555 -4.888888888888889 -0.00019763277704710667 0.00014736068063515124
6.555555555555555 -4.444444444444445 -0.00031933251964928316 0.00016156044538679918
6.555555555555555 -4.0 -0.000249950199809656 0.0001998484461980092
6.555555555555555 -3.5555555555555554 -0.00019764529749011117 0.0002252513855814864
6.555555555555555 -3.111111111111111 -2.7311217038061507e-5 0.00023454229643073658
6.555555555555555 -2.666666666666667 -0.0005929806727391878 0.000284847296807308
6.555555555555555 -2.2222222222222223 -0.00016989707273295273 0.0002657325804075543
6.555555555555555 -1.7777777777777777 -0.0007586673075909275 0.0002983820508065901
6.555555555555555 -1.3333333333333335 -0.0003678217517206031 0.0003213925618915388
6.555555555555555 -0.8888888888888888 -0.0009581234257922353 0.00033603632655996956
6.555555555555555 -0.4444444444444444 -0.00017416286798158727 0.0003672218353196159
6.555555555555555 0.0 -0.0005903747328193095 0.000354873030133627
6.555555555555555 0.4444444444444444 -0.000764219775897662 0.000417691559367378
6.555555555555555 0.8888888888888888 -0.0001780308354486034 0.0004121843484032635
6.555555555555555 1.3333333333333335 -0.001153547720251814 0.00044074398681907096
6.555555555555555 1.7777777777777777 -0.00014581732027913193 0.00043415936660626015
6.555555555555555 2.2222222222222223 -5.712148566224775e-5 0.000442208767445977
6.555555555555555 2.666666666666667 -9.972628788095768e-5 0.00047031398095409094
6.555555555555555 3.111111111111111 0.0007602675881840172 0.0005045107716100412
6.555555555555555 3.5555555555555554 0.0014270951770860606 0.0004730193507748233
6.555555555555555 4.0 0.0013238718082181867 0.0004979949743890381
6.555555555555555 4.444444444444445 0.0022614974189423685 0.0005182111702563347
6.555555555555555 4.888888888888889 0.002683161390278871 0.0004859571891544094
6.555555555555555 5.333333333333333 0.00292494339554737 0.00044788891169247295
6.555555555555555 5.777777777777778 0.003717078765845828 0.00045569952726292554
6.555555555555555 6.222222222222222 0.004032009971015461 0.0004359709515476679
6.555555555555555 6.666666666666667 0.002780153226751824 0.00034690187878598337
6.555555555555555 7.111111111111111 0.0023900689958229193 0.00028596204841574744
6.555555555555555 7.555555555555555 0.000664754969702103 0.0001456640139671334
6.555555555555555 8.0 0.0 0.0
6.555555555555555 8.444444444444443 0.0 0.0
6.555555555555555 8.88888888888889 0.0 0.0
6.555555555555555 9.333333333333332 0.0 0.0
6.555555555555555 9.777777777777779 0.0 0.0
6.555555555555555 10.222222222222221 0.0 0.0
6.555555555555555 10.666666666666668 0.0 0.0
6.555555555555555 11.11111111111111 0.0 0.0
6.555555555555555 11.555555555555557 0.0 0.0
6.555555555555555 12.0 0.0 0.0
6.555555555555555 12.444444444444443 0.0 0.0
6.555555555555555 12.88888888888889 0.0 0.0
6.555555555555555 13.333333333333332 0.0 0.0
6.555555555555555 13.777777777777779 0.0 0.0
6.555555555555555 14.222222222222221 0.0 0.0
6.555555555555555 14.666666666666668 0.0 0.0
6.555555555555555 15.11111111111111 0.0 0.0
6.555555555555555 15.555555555555557 0.0 0.0
6.555555555555555 16.0 0.0 0.0
6.555555555555555 16.444444444444443 0.0 0.0
6.555555555555555 16.88888888888889 0.0 0.0
6.555555555555555 17.333333333333336 0.0 0.0
6.555555555555555 17.77777777777778 0.0 0.0
6.555555555555555 18.22222222222222 0.0 0.0
6.555555555555555 18.666666666666664 0.0 0.0
6.555555555555555 19.11111111111111 0.0 0.0
6.555555555555555 19.555555555555557 0.0 0.0
6.555555555555555 20.0 0.0 0.0
6.555555555555555 20.444444444444443 0.0 0.0
6.555555555555555 20.88888888888889 0.0 0.0
6.555555555555555 21.333333333333336 0.0 0.0
6.555555555555555 21.77777777777778 0.0 0.0
6.777777777777779 -21.77777777777778 0.0 0.0
6.777777777777779 -21.333333333333336 0.0 0.0
6.777777777777779 -20.88888888888889 0.0 0.0
6.777777777777779 -20.444444444444443 0.0 0.0
6.777777777777779 -20.0 0.0 0.0
6.777777777777779 -19.555555555555557 0.0 0.0
6.777777777777779 -19.11111111111111 0.0 0.0
6.777777777777779 -18.666666666666664 0.0 0.0
6.777777777777779 -18.22222222222222 0.0 0.0
6.777777777777779 -17.77777777777778 0.0 0.0
6.777777777777779 -17.333333333333336 0.0 0.0
6.777777777777779 -16.88888888888889 0.0 0.0
6.777777777777779 -16.444444444444443 0.0 0.0
6.777777777777779 -16.0 0.0 0.0
6.777777777777779 -15.555555555555557 0.0 0.0
6.777777777777779 -15.11111111111111 0.0 0.0
6.777777777777779 -14.666666666666668 0.0 0.0
6.777777777777779 -14.222222222222221 0.0 0.0
6.777777777777779 -13.777777777777779 0.0 0.0
6.777777777777779 -13.333333333333332 0.0 0.0
6.777777777777779 -12.88888888888889 0.0 0.0
6.777777777777779 -12.444444444444443 0.0 0.0
6.777777777777779 -12.0 0.0 0.0
6.777777777777779 -11.555555555555557 0.0 0.0
6.777777777777779 -11.11111111111111 0.0 0.0
6.777777777777779 -10.666666666666668 0.0 0.0
6.777777777777779 -10.222222222222221 0.0 0.0
6.777777777777779 -9.777777777777779 0.0 0.0
6.777777777777779 -9.333333333333332 0.0 0.0
6.777777777777779 -8.88888888888889 0.0 0.0
6.777777777777779 -8.444444444444443 0.0 0.0
6.777777777777779 -8.0 0.0 0.0
6.777777777777779 -7.555555555555555 0.0 0.0
6.777777777777779 -7.111111111111111 -0.00011917269178444221 6.311160810394585e-5
6.777777777777779 -6.666666666666667 -0.00011898559849248798 7.920747500637048e-5
6.777777777777779 -6.222222222222222 -0.0002879028185990205 0.00010116934025103533
6.777777777777779 -5.777777777777778 -0.00035816044823592434 0.00010944662098162362
6.777777777777779 -5.333333333333333 -0.00025939099578096547 0.00014821183812963748
6.777777777777779 -4.888888888888889 -0.0006668536037251432 0.00016459824055895582
6.777777777777779 -4.444444444444445 -0.00045085494975919424 0.00017307159130458124
6.777777777777779 -4.0 -0.0004733688096141205 0.00019655536642288566
6.777777777777779 -3.5555555555555554 -0.0006908130758483071 0.00019765691944448772
6.777777777777779 -3.111111111111111 -0.0006613745369039167 0.00022564572717566204
6.777777777777779 -2.666666666666667 -0.000424340974661305 0.00023534911516364732
6.777777777777779 -2.2222222222222223 -0.00021138042070313208 0.00024836177953635664
6.777777777777779 -1.7777777777777777 -0.00047808912422581774 0.00028130584465139806
6.777777777777779 -1.3333333333333335 -0.0006649404304865317 0.0002892798603608885
6.777777777777779 -0.8888888888888888 -0.0006209814196937049 0.00032651553642899306
6.777777777777779 -0.4444444444444444 -3.006912607413253e-5 0.0003458128529268515
6.777777777777779 0.0 -0.0010744058107061223 0.0003675211860890678
6.777777777777779 0.4444444444444444 -2.3270322717763265e-5 0.0003523148017781686
6.777777777777779 0.8888888888888888 -0.0003142988045353992 0.00037090500972122284
6.777777777777779 1.3333333333333335 0.0003227758651678914 0.00041775556546102085
6.777777777777779 1.7777777777777777 5.5991847060798795e-5 0.0004150403437454381
6.777777777777779 2.2222222222222223 -0.000306614400548847 0.00044191025656970255
6.777777777777779 2.666666666666667 0.001112262289825641 0.00043253640869367533
6.777777777777779 3.111111111111111 0.0004790991344149247 0.0004485186278645495
6.777777777777779 3.5555555555555554 0.001253924347946949 0.00045288838064542076
6.777777777777779 4.0 0.0017318556479664282 0.0004412650951543068
6.777777777777779 4.444444444444445 0.001977649103924804 0.0004610406691388579
6.777777777777779 4.888888888888889 0.0022799730274738693 0.0004584190911918635
6.777777777777779 5.333333333333333 0.0035126649907232382 0.0004195824914526424
6.777777777777779 5.777777777777778 0.003755407554516701 0.0004358496989198039
6.777777777777779 6.222222222222222 0.0018571214182571327 0.00035465494121050774
6.777777777777779 6.666666666666667 0.002311905828504779 0.00031689335023722014
6.777777777777779 7.111111111111111 0.0014290338862540913 0.0002329897421209258
6.777777777777779 7.555555555555555 7.218955685843219e-5 5.363114757351049e-5
6.777777777777779 8.0 0.0 0.0
6.777777777777779 8.444444444444443 0.0 0.0
6.777777777777779 8.88888888888889 0.0 0.0
6.777777777777779 9.333333333333332 0.0 0.0
6.777777777777779 9.777777777777779 0.0 0.0
6.777777777777779 10.222222222222221 0.0 0.0
6.777777777777779 10.666666666666668 0.0 0.0
6.777777777777779 11.11111111111111 0.0 0.0
6.777777777777779 11.555555555555557 0.0 0.0
6.777777777777779 12.0 0.0 0.0
6.777777777777779 12.444444444444443 0.0 0.0
6.777777777777779 12.88888888888889 0.0 0.0
6.777777777777779 13.333333333333332 0.0 0.0
6.777777777777779 13.777777777777779 0.0 0.0
6.777777777777779 14.222222222222221 0.0 0.0
6.777777777777779 14.666666666666668 0.0 0.0
6.777777777777779 15.11111111111111 0.0 0.0
6.777777777777779 15.555555555555557 0.0 0.0
6.777777777777779 16.0 0.0 0.0
6.777777777777779 16.444444444444443 0.0 0.0
6.777777777777779 16.88888888888889 0.0 0.0
6.777777777777779 17.333333333333336 0.0 0.0
6.777777777777779 17.77777777777778 0.0 0.0
6.777777777777779 18.22222222222222 0.0 0.0
6.777777777777779 18.666666666666664 0.0 0.0
6.777777777777779 19.11111111111111 0.0 0.0
6.777777777777779 19.555555555555557 0.0 0.0
6.777777777777779 20.0 0.0 0.0
6.777777777777779 20.444444444444443 0.0 0.0
6.777777777777779 20.88888888888889 0.0 0.0
6.777777777777779 21.333333333333336 0.0 0.0
6.777777777777779 21.77777777777778 0.0 0.0
7.0 -21.77777777777778 0.0 0.0
7.0 -21.333333333333336 0.0 0.0
7.0 -20.88888888888889 0.0 0.0
7.0 -20.444444444444443 0.0 0.0
7.0 -20.0 0.0 0.0
7.0 -19.555555555555557 0.0 0.0
7.0 -19.11111111111111 0.0 0.0
7.0 -18.666666666666664 0.0 0.0
7.0 -18.22222222222222 0.0 0.0
7.0 -17.77777777777778 0.0 0.0
7.0 -17.333333333333336 0.0 0.0
7.0 -16.88888888888889 0.0 0.0
7.0 -16.444444444444443 0.0 0.0
7.0 -16.0 0.0 0.0
7.0 -15.555555555555557 0.0 0.0
7.0 -15.11111111111111 0.0 0.0
7.0 -14.666666666666668 0.0 0.0
7.0 -14.222222222222221 0.0 0.0
7.0 -13.777777777777779 0.0 0.0
7.0 -13.333333333333332 0.0 0.0
7.0 -12.88888888888889 0.0 0.0
7.0 -12.444444444444443 0.0 0.0
7.0 -12.0 0.0 0.0
7.0 -11.555555555555557 0.0 0.0
7.0 -11.11111111111111 0.0 0.0
7.0 -10.666666666666668 0.0 0.0
7.0 -10.222222222222221 0.0 0.0
7.0 -9.777777777777779 0.0 0.0
7.0 -9.333333333333332 0.0 0.0
7.0 -8.88888888888889 0.0 0.0
7.0 -8.444444444444443 0.0 0.0
7.0 -8.0 0.0 0.0
7.0 -7.555555555555555 0.0 0.0
7.0 -7.111111111111111 -4.6070988266920573e-5 3.257759293789582e-5
7.0 -6.666666666666667 -9.280343935242078e-5 0.00010296519370596545
7.0 -6.222222222222222 -0.00022940316859524826 0.0001079311308282784
7.0 -5.777777777777778 -4.476317289341594e-5 0.00013005288424365835
7.0 -5.333333333333333 -0.00036798875746743364 0.00013075709037096384
7.0 -4.888888888888889 -0.00016121297249646247 0.00015105080197929676
7.0 -4.444444444444445 -0.0006916955049470409 0.0001756294614468634
7.0 -4.0 -0.0002531398816524963 0.0001575239014601358
7.0 -3.5555555555555554 -0.0005767778402574902 0.00018863014486841326
7.0 -3.111111111111111 -0.0004598504711254883 0.00020624155249163067
7.0 -2.666666666666667 -0.0007131705290625563 0.00020955340259335732
7.0 -2.2222222222222223 1.2105918055003607e-6 0.00023910795026494048
7.0 -1.7777777777777777 -0.000691895668623011 0.00027827869277498546
7.0 -1.3333333333333335 -0.00067294072575385 0.0002886970940387063
7.0 -0.8888888888888888 9.370683267589323e-5 0.0003170442551045723
7.0 -0.4444444444444444 -0.00044259190686993526 0.00030468551542858134
7.0 0.0 -9.343362548021397e-5 0.0003000389419375244
7.0 0.4444444444444444 -0.00013587142833459826 0.0003371159218506723
7.0 0.8888888888888888 -0.0008770288999917584 0.00036247329688212244
7.0 1.3333333333333335 0.0006926315211793089 0.0003568247380088313
7.0 1.7777777777777777 -0.00020785946554171172 0.0004020088644375386
7.0 2.2222222222222223 -0.0002861321280902276 0.00038429379616852517
7.0 2.666666666666667 0.0007803749046888629 0.0003727246626658016
7.0 3.111111111111111 0.0010181469709316347 0.00039622152360531724
7.0 3.5555555555555554 0.001170577310087279 0.0004339506451844642
7.0 4.0 0.0009427090551540285 0.00038079185251909005
7.0 4.444444444444445 0.002027478886772195 0.0004168612662224186
7.0 4.888888888888889 0.0019321516952260718 0.00036996057165003044
7.0 5.333333333333333 0.002743277030745823 0.00038594191168329044
7.0 5.777777777777778 0.002622567255375229 0.0003611086180931358
7.0 6.222222222222222 0.0023015760549789455 0.00030712308269964837
7.0 6.666666666666667 0.0011958966904895 0.00024583536252462297
7.0 7.111111111111111 0.00046133316942639974 0.00014238925934201857
7.0 7.555555555555555 0.0 0.0
7.0 8.0 0.0 0.0
7.0 8.444444444444443 0.0 0.0
7.0 8.88888888888889 0.0 0.0
7.0 9.333333333333332 0.0 0.0
7.0 9.777777777777779 0.0 0.0
7.0 10.222222222222221 0.0 0.0
7.0 10.666666666666668 0.0 0.0
7.0 11.11111111111111 0.0 0.0
7.0 11.555555555555557 0.0 0.0
7.0 12.0 0.0 0.0
7.0 12.444444444444443 0.0 0.0
7.0 12.88888888888889 0.0 0.0
7.0 13.333333333333332 0.0 0.0
7.0 13.777777777777779 0.0 0.0
7.0 14.222222222222221 0.0 0.0
7.0 14.666666666666668 0.0 0.0
7.0 15.11111111111111 0.0 0.0
7.0 15.555555555555557 0.0 0.0
7.0 16.0 0.0 0.0
7.0 16.444444444444443 0.0 0.0
7.0 16.88888888888889 0.0 0.0
7.0 17.333333333333336 0.0 0.0
7.0 17.77777777777778 0.0 0.0
7.0 18.22222222222222 0.0 0.0
7.0 18.666666666666664 0.0 0.0
7.0 19.11111111111111 0.0 0.0
7.0 19.555555555555557 0.0 0.0
7.0 20.0 0.0 0.0
7.0 20.444444444444443 0.0 0.0
7.0 20.88888888888889 0.0 0.0
7.0 21.333333333333336 0.0 0.0
7.0 21.77777777777778 0.0 0.0
7.222222222222221 -21.77777777777778 0.0 0.0
7.222222222222221 -21.333333333333336 0.0 0.0
7.222222222222221 -20.88888888888889 0.0 0.0
7.222222222222221 -20.444444444444443 0.0 0.0
7.222222222222221 -20.0 0.0 0.0
7.222222222222221 -19.555555555555557 0.0 0.0
7.222222222222221 -19.11111111111111 0.0 0.0
7.222222222222221 -18.666666666666664 0.0 0.0
7.222222222222221 -18.22222222222222 0.0 0.0
7.222222222222221 -17.77777777777778 0.0 0.0
7.222222222222221 -17.333333333333336 0.0 0.0
7.222222222222221 -16.88888888888889 0.0 0.0
7.222222222222221 -16.444444444444443 0.0 0.0
7.222222222222221 -16.0 0.0 0.0
7.222222222222221 -15.555555555555557 0.0 0.0
7.222222222222221 -15.11111111111111 0.0 0.0
7.222222222222221 -14.666666666666668 0.0 0.0
7.222222222222221 -14.222222222222221 0.0 0.0
7.222222222222221 -13.777777777777779 0.0 0.0
7.222222222222221 -13.333333333333332 0.0 0.0
7.222222222222221 -12.88888888888889 0.0 0.0
7.222222222222221 -12.444444444444443 0.0 0.0
7.222222222222221 -12.0 0.0 0.0
7.222222222222221 -11.555555555555557 0.0 0.0
7.222222222222221 -11.11111111111111 0.0 0.0
7.222222222222221 -10.666666666666668 0.0 0.0
7.222222222222221 -10.222222222222221 0.0 0.0
7.222222222222221 -9.777777777777779 0.0 0.0
7.222222222222221 -9.333333333333332 0.0 0.0
7.222222222222221 -8.88888888888889 0.0 0.0
7.222222222222221 -8.444444444444443 0.0 0.0
7.222222222222221 -8.0 0.0 0.0
7.222222222222221 -7.555555555555555 0.0 0.0
7.222222222222221 -7.111111111111111 0.0 0.0
7.222222222222221 -6.666666666666667 -0.00011205129929187929 7.43963878103128e-5
7.222222222222221 -6.222222222222222 -8.932460338572874e-5 7.748904413570756e-5
7.222222222222221 -5.777777777777778 -0.0002008218376001248 8.639236756069006e-5
7.222222222222221 -5.333333333333333 -0.0003803732143106082 0.00010713270039642502
7.222222222222221 -4.888888888888889 -0.00013381417551555522 0.00012648047774345512
7.222222222222221 -4.444444444444445 -0.0003801294096969945 0.00014980279463840904
7.222222222222221 -4.0 -0.00033562151519315824 0.00014608304274233574
7.222222222222221 -3.5555555555555554 -0.000403155837161721 0.00019198627002813123
7.222222222222221 -3.111111111111111 -6.670801921341833e-5 0.00018802351228602922
7.222222222222221 -2.666666666666667 -0.000293143820097055 0.00021987392631219382
7.222222222222221 -2.2222222222222223 -0.000667214767208244 0.00022328736639703952
7.222222222222221 -1.7777777777777777 -0.0004002219317475436 0.00026558262589429195
7.222222222222221 -1.3333333333333335 -0.00017834531714104856 0.0002697200104353887
7.222222222222221 -0.8888888888888888 -4.289840016516283e-6 0.00028604320269775375
7.222222222222221 -0.4444444444444444 -9.202864470401431e-7 0.00028425882825729843
7.222222222222221 0.0 -0.00029065145796963157 0.00031496061743501276
7.222222222222221 0.4444444444444444 -0.00042781390053288614 0.0003242611568289181
7.222222222222221 0.8888888888888888 -0.00035982687035003894 0.0003384037378464053
7.222222222222221 1.3333333333333335 -0.00017833611552339068 0.00033730796318948527
7.222222222222221 1.7777777777777777 0.0004712492059338353 0.0003375869265705513
7.222222222222221 2.2222222222222223 -0.00024046526718847283 0.0003508298243980363
7.222222222222221 2.666666666666667 0.0002932191467741196 0.0003717024867608483
7.222222222222221 3.111111111111111 0.001566864691542223 0.0003544776419858705
7.222222222222221 3.5555555555555554 0.0013323142839408832 0.00039546040607010987
7.222222222222221 4.0 0.0012509756857939799 0.00034728633234180965
7.222222222222221 4.444444444444445 0.0014067274482235158 0.0003553207200416399
7.222222222222221 4.888888888888889 0.0019671144671595006 0.00034317197043311453
7.222222222222221 5.333333333333333 0.0015651722397993144 0.0003254400904358589
7.222222222222221 5.777777777777778 0.0022580644173361467 0.0003165200432066983
7.222222222222221 6.222222222222222 0.0013861568531026134 0.0002545233365533743
7.222222222222221 6.666666666666667 0.0008743242098878931 0.00019112644611464017
7.222222222222221 7.111111111111111 -9.960009837026395e-8 5.526483506590646e-5
7.222222222222221 7.555555555555555 0.0 0.0
7.222222222222221 8.0 0.0 0.0
7.222222222222221 8.444444444444443 0.0 0.0
7.222222222222221 8.88888888888889 0.0 0.0
7.222222222222221 9.333333333333332 0.0 0.0
7.222222222222221 9.777777777777779 0.0 0.0
7.222222222222221 10.222222222222221 0.0 0.0
7.222222222222221 10.666666666666668 0.0 0.0
7.222222222222221 11.11111111111111 0.0 0.0
7.222222222222221 11.555555555555557 0.0 0.0
7.222222222222221 12.0 0.0 0.0
7.222222222222221 12.444444444444443 0.0 0.0
7.222222222222221 12.88888888888889 0.0 0.0
7.222222222222221 13.333333333333332 0.0 0.0
7.222222222222221 13.777777777777779 0.0 0.0
7.222222222222221 14.222222222222221 0.0 0.0
7.222222222222221 14.666666666666668 0.0 0.0
7.222222222222221 15.11111111111111 0.0 0.0
7.222222222222221 15.555555555555557 0.0 0.0
7.222222222222221 16.0 0.0 0.0
7.222222222222221 16.444444444444443 0.0 0.0
7.222222222222221 16.88888888888889 0.0 0.0
7.222222222222221 17.333333333333336 0.0 0.0
7.222222222222221 17.77777777777778 0.0 0.0
7.222222222222221 18.22222222222222 0.0 0.0
7.222222222222221 18.666666666666664 0.0 0.0
7.222222222222221 19.11111111111111 0.0 0.0
7.222222222222221 19.555555555555557 0.0 0.0
7.222222222222221 20.0 0.0 0.0
7.222222222222221 20.444444444444443 0.0 0.0
7.222222222222221 20.88888888888889 0.0 0.0
7.222222222222221 21.333333333333336 0.0 0.0
7.222222222222221 21.77777777777778 0.0 0.0
7.444444444444445 -21.77777777777778 0.0 0.0
7.444444444444445 -21.333333333333336 0.0 0.0
7.444444444444445 -20.88888888888889 0.0 0.0
7.444444444444445 -20.444444444444443 0.0 0.0
7.444444444444445 -20.0 0.0 0.0
7.444444444444445 -19.555555555555557 0.0 0.0
7.444444444444445 -19.11111111111111 0.0 0.0
7.444444444444445 -18.666666666666664 0.0 0.0
7.444444444444445 -18.22222222222222 0.0 0.0
7.444444444444445 -17.77777777777778 0.0 0.0
7.444444444444445 -17.333333333333336 0.0 0.0
7.444444444444445 -16.88888888888889 0.0 0.0
7.444444444444445 -16.444444444444443 0.0 0.0
7.444444444444445 -16.0 0.0 0.0
7.444444444444445 -15.555555555555557 0.0 0.0
7.444444444444445 -15.11111111111111 0.0 0.0
7.444444444444445 -14.666666666666668 0.0 0.0
7.444444444444445 -14.222222222222221 0.0 0.0
7.444444444444445 -13.777777777777779 0.0 0.0
7.444444444444445 -13.333333333333332 0.0 0.0
7.444444444444445 -12.88888888888889 0.0 0.0
7.444444444444445 -12.444444444444443 0.0 0.0
7.444444444444445 -12.0 0.0 0.0
7.444444444444445 -11.555555555555557 0.0 0.0
7.444444444444445 -11.11111111111111 0.0 0.0
7.444444444444445 -10.666666666666668 0.0 0.0
7.444444444444445 -10.222222222222221 0.0 0.0
7.444444444444445 -9.777777777777779 0.0 0.0
7.444444444444445 -9.333333333333332 0.0 0.0
7.444444444444445 -8.88888888888889 0.0 0.0
7.444444444444445 -8.444444444444443 0.0 0.0
7.444444444444445 -8.0 0.0 0.0
7.444444444444445 -7.555555555555555 0.0 0.0
7.444444444444445 -7.111111111111111 0.0 0.0
7.444444444444445 -6.666666666666667 -8.61200650307187e-5 6.134389029378715e-5
7.444444444444445 -6.222222222222222 -0.00017290499583213538 7.476896412410412e-5
7.444444444444445 -5.777777777777778 -0.000280877992679764 9.42297358625183e-5
7.444444444444445 -5.333333333333333 -0.00013031530604176025 8.099876765418292e-5
7.444444444444445 -4.888888888888889 -8.724286582380878e-5 0.00011465354713039794
7.444444444444445 -4.444444444444445 -0.0002171571421987708 0.00013659251880715416
7.444444444444445 -4.0 -0.00019313274157221628 0.00013130288731513838
7.444444444444445 -3.5555555555555554 -0.00010832254205780272 0.0001484008348717913
7.444444444444445 -3.111111111111111 -0.0002594861393307722 0.00017594366946487274
7.444444444444445 -2.666666666666667 -0.00047746227692778436 0.0001886889107092835
7.444444444444445 -2.2222222222222223 -0.00015193425733570285 0.00019481638007447133
7.444444444444445 -1.7777777777777777 -0.0002182029327428905 0.00022888821114709423
7.444444444444445 -1.3333333333333335 0.000346373588840037 0.00024849556257096914
7.444444444444445 -0.8888888888888888 -8.584555081474907e-5 0.00024490924026635734
7.444444444444445 -0.4444444444444444 -0.0006500039466585134 0.00025821074103382223
7.444444444444445 0.0 -0.0003946757735994039 0.0002707964428386899
7.444444444444445 0.4444444444444444 -3.5855089286742704e-6 0.0002757804239698825
7.444444444444445 0.8888888888888888 -1.939880451918964e-5 0.0002978429178828046
7.444444444444445 1.3333333333333335 0.00021436993136980217 0.0002906754181489183
7.444444444444445 1.7777777777777777 6.666112133090442e-5 0.0003374940881223916
7.444444444444445 2.2222222222222223 0.0002625488193027621 0.00032416252253115297
7.444444444444445 2.666666666666667 0.001236489017106924 0.0003233608201246894
7.444444444444445 3.111111111111111 0.0011440878425886922 0.0003359199528328485
7.444444444444445 3.5555555555555554 0.000453763524510682 0.00033062008556797773
7.444444444444445 4.0 0.0014354592126076524 0.00034415624637884883
7.444444444444445 4.444444444444445 0.0019275784099669472 0.00032321367322720677
7.444444444444445 4.888888888888889 0.00118955023377634 0.0003249789068709081
7.444444444444445 5.333333333333333 0.0017920191639575931 0.00029281075858418213
7.444444444444445 5.777777777777778 0.0016685267000715108 0.000266743948937873
7.444444444444445 6.222222222222222 0.0006283770612068424 0.00018522832469594755
7.444444444444445 6.666666666666667 0.00013127835406206837 0.00011923707763895498
7.444444444444445 7.111111111111111 0.0 0.0
7.444444444444445 7.555555555555555 0.0 0.0
7.444444444444445 8.0 0.0 0.0
7.444444444444445 8.444444444444443 0.0 0.0
7.444444444444445 8.88888888888889 0.0 0.0
7.444444444444445 9.333333333333332 0.0 0.0
7.444444444444445 9.777777777777779 0.0 0.0
7.444444444444445 10.222222222222221 0.0 0.0
7.444444444444445 10.666666666666668 0.0 0.0
7.444444444444445 11.11111111111111 0.0 0.0
7.444444444444445 11.555555555555557 0.0 0.0
7.444444444444445 12.0 0.0 0.0
7.444444444444445 12.444444444444443 0.0 0.0
7.444444444444445 12.88888888888889 0.0 0.0
7.444444444444445 13.333333333333332 0.0 0.0
7.444444444444445 13.777777777777779 0.0 0.0
7.444444444444445 14.222222222222221 0.0 0.0
7.444444444444445 14.666666666666668 0.0 0.0
7.444444444444445 15.11111111111111 0.0 0.0
7.444444444444445 15.555555555555557 0.0 0.0
7.444444444444445 16.0 0.0 0.0
7.444444444444445 16.444444444444443 0.0 0.0
7.444444444444445 16.88888888888889 0.0 0.0
7.444444444444445 17.333333333333336 0.0 0.0
7.444444444444445 17.77777777777778 0.0 0.0
7.444444444444445 18.22222222222222 0.0 0.0
7.444444444444445 18.666666666666664 0.0 0.0
7.444444444444445 19.11111111111111 0.0 0.0
7.444444444444445 19.555555555555557 0.0 0.0
7.444444444444445 20.0 0.0 0.0
7.444444444444445 20.444444444444443 0.0 0.0
7.444444444444445 20.88888888888889 0.0 0.0
7.444444444444445 21.333333333333336 0.0 0.0
7.444444444444445 21.77777777777778 0.0 0.0
7.666666666666666 -21.77777777777778 0.0 0.0
7.666666666666666 -21.333333333333336 0.0 0.0
7.666666666666666 -20.88888888888889 0.0 0.0
7.666666666666666 -20.444444444444443 0.0 0.0
7.666666666666666 -20.0 0.0 0.0
7.666666666666666 -19.555555555555557 0.0 0.0
7.666666666666666 -19.11111111111111 0.0 0.0
7.666666666666666 -18.666666666666664 0.0 0.0
7.666666666666666 -18.22222222222222 0.0 0.0
7.666666666666666 -17.77777777777778 0.0 0.0
7.666666666666666 -17.333333333333336 0.0 0.0
7.666666666666666 -16.88888888888889 0.0 0.0
7.666666666666666 -16.444444444444443 0.0 0.0
7.666666666666666 -16.0 0.0 0.0
7.666666666666666 -15.555555555555557 0.0 0.0
7.666666666666666 -15.11111111111111 0.0 0.0
7.666666666666666 -14.666666666666668 0.0 0.0
7.666666666666666 -14.222222222222221 0.0 0.0
7.666666666666666 -13.777777777777779 0.0 0.0
7.666666666666666 -13.333333333333332 0.0 0.0
7.666666666666666 -12.88888888888889 0.0 0.0
7.666666666666666 -12.444444444444443 0.0 0.0
7.666666666666666 -12.0 0.0 0.0
7.666666666666666 -11.555555555555557 0.0 0.0
7.666666666666666 -11.11111111111111 0.0 0.0
7.666666666666666 -10.666666666666668 0.0 0.0
7.666666666666666 -10.222222222222221 0.0 0.0
7.666666666666666 -9.777777777777779 0.0 0.0
7.666666666666666 -9.333333333333332 0.0 0.0
7.666666666666666 -8.88888888888889 0.0 0.0
7.666666666666666 -8.444444444444443 0.0 0.0
7.666666666666666 -8.0 0.0 0.0
7.666666666666666 -7.555555555555555 0.0 0.0
7.666666666666666 -7.111111111111111 0.0 0.0
7.666666666666666 -6.666666666666667 0.0 0.0
7.666666666666666 -6.222222222222222 -0.00018977227426273177 7.608638106177625e-5
7.666666666666666 -5.777777777777778 -0.00014640611228000452 8.156869630244977e-5
7.666666666666666 -5.333333333333333 -0.00012706077009991536 9.44995534606533e-5
7.666666666666666 -4.888888888888889 -0.00023176408110383702 9.639282508678451e-5
7.666666666666666 -4.444444444444445 -0.00014841534565482496 0.00010119552160331048
7.666666666666666 -4.0 -0.00025239177334943476 0.0001296335374288436
7.666666666666666 -3.5555555555555554 -0.0002098435453455325 0.0001454729495650138
7.666666666666666 -3.111111111111111 -0.00014693814797138457 0.00016684162729464872
7.666666666666666 -2.666666666666667 -0.000313030482447992 0.00016952573717168978
7.666666666666666 -2.2222222222222223 -0.0003355997027851937 0.00018064070485436975
7.666666666666666 -1.7777777777777777 0.00016678335949613942 0.00018793298409111288
7.666666666666666 -1.3333333333333335 -0.00019010223729300192 0.00018681764992255716
7.666666666666666 -0.8888888888888888 -0.0005432037507424692 0.00021827880572014723
7.666666666666666 -0.4444444444444444 -0.0001263778886726094 0.000237858896516966
7.666666666666666 0.0 -0.00021296078480410389 0.00023233578438910845
7.666666666666666 0.4444444444444444 0.0001871814802472193 0.0002529164176920181
7.666666666666666 0.8888888888888888 -0.00039764375070102477 0.0002717923980097574
7.666666666666666 1.3333333333333335 0.0003362078261439089 0.00028896038166156455
7.666666666666666 1.7777777777777777 0.0004839831819287036 0.0002782982708864132
7.666666666666666 2.2222222222222223 0.0003796553858819302 0.00032032080896533967
7.666666666666666 2.666666666666667 0.0004889043035307984 0.00027813268995919487
7.666666666666666 3.111111111111111 8.174878921838971e-5 0.0002963034098468205
7.666666666666666 3.5555555555555554 0.000967738560142002 0.00029559257978018725
7.666666666666666 4.0 0.0009075890723047335 0.00029979581500202913
7.666666666666666 4.444444444444445 0.0012643757151624252 0.0002727151313376336
7.666666666666666 4.888888888888889 0.0011572230112372273 0.00023899690883518948
7.666666666666666 5.333333333333333 0.0010502500538452984 0.0002488157526932195
7.666666666666666 5.777777777777778 0.0010109454013745459 0.00020195396143868758
7.666666666666666 6.222222222222222 0.0003157033264078763 0.00014466907596782304
7.666666666666666 6.666666666666667 -2.12533451484216e-5 2.12533451484216e-5
7.666666666666666 7.111111111111111 0.0 0.0
7.666666666666666 7.555555555555555 0.0 0.0
7.666666666666666 8.0 0.0 0.0
7.666666666666666 8.444444444444443 0.0 0.0
7.666666666666666 8.88888888888889 0.0 0.0
7.666666666666666 9.333333333333332 0.0 0.0
7.666666666666666 9.777777777777779 0.0 0.0
7.666666666666666 10.222222222222221 0.0 0.0
7.666666666666666 10.666666666666668 0.0 0.0
7.666666666666666 11.11111111111111 0.0 0.0
7.666666666666666 11.555555555555557 0.0 0.0
7.666666666666666 12.0 0.0 0.0
7.666666666666666 12.444444444444443 0.0 0.0
7.666666666666666 12.88888888888889 0.0 0.0
7.666666666666666 13.333333333333332 0.0 0.0
7.666666666666666 13.777777777777779 0.0 0.0
7.666666666666666 14.222222222222221 0.0 0.0
7.666666666666666 14.666666666666668 0.0 0.0
7.666666666666666 15.11111111111111 0.0 0.0
7.666666666666666 15.555555555555557 0.0 0.0
7.666666666666666 16.0 0.0 0.0
7.666666666666666 16.444444444444443 0.0 0.0
7.666666666666666 16.88888888888889 0.0 0.0
7.666666666666666 17.333333333333336 0.0 0.0
7.666666666666666 17.77777777777778 0.0 0.0
7.666666666666666 18.22222222222222 0.0 0.0
7.666666666666666 18.666666666666664 0.0 0.0
7.666666666666666 19.11111111111111 0.0 0.0
7.666666666666666 19.555555555555557 0.0 0.0
7.666666666666666 20.0 0.0 0.0
7.666666666666666 20.444444444444443 0.0 0.0
7.666666666666666 20.88888888888889 0.0 0.0
7.666666666666666 21.333333333333336 0.0 0.0
7.666666666666666 21.77777777777778 0.0 0.0
7.888888888888889 -21.77777777777778 0.0 0.0
7.888888888888889 -21.333333333333336 0.0 0.0
7.888888888888889 -20.88888888888889 0.0 0.0
7.888888888888889 -20.444444444444443 0.0 0.0
7.888888888888889 -20.0 0.0 0.0
7.888888888888889 -19.555555555555557 0.0 0.0
7.888888888888889 -19.11111111111111 0.0 0.0
7.888888888888889 -18.666666666666664 0.0 0.0
7.888888888888889 -18.22222222222222 0.0 0.0
7.888888888888889 -17.77777777777778 0.0 0.0
7.888888888888889 -17.333333333333336 0.0 0.0
7.888888888888889 -16.88888888888889 0.0 0.0
7.888888888888889 -16.444444444444443 0.0 0.0
7.888888888888889 -16.0 0.0 0.0
7.888888888888889 -15.555555555555557 0.0 0.0
7.888888888888889 -15.11111111111111 0.0 0.0
7.888888888888889 -14.666666666666668 0.0 0.0
7.888888888888889 -14.222222222222221 0.0 0.0
7.888888888888889 -13.777777777777779 0.0 0.0
7.888888888888889 -13.333333333333332 0.0 0.0
7.888888888888889 -12.88888888888889 0.0 0.0
7.888888888888889 -12.444444444444443 0.0 0.0
7.888888888888889 -12.0 0.0 0.0
7.888888888888889 -11.555555555555557 0.0 0.0
7.888888888888889 -11.11111111111111 0.0 0.0
7.888888888888889 -10.666666666666668 0.0 0.0
7.888888888888889 -10.222222222222221 0.0 0.0
7.888888888888889 -9.777777777777779 0.0 0.0
7.888888888888889 -9.333333333333332 0.0 0.0
7.888888888888889 -8.88888888888889 0.0 0.0
7.888888888888889 -8.444444444444443 0.0 0.0
7.888888888888889 -8.0 0.0 0.0
7.888888888888889 -7.555555555555555 0.0 0.0
7.888888888888889 -7.111111111111111 0.0 0.0
7.888888888888889 -6.666666666666667 0.0 0.0
7.888888888888889 -6.222222222222222 -2.0716106311130776e-5 3.5843068760742755e-5
7.888888888888889 -5.777777777777778 -0.00014251316220464968 6.7752534931875e-5
7.888888888888889 -5.333333333333333 -8.04583742158496e-5 7.054646303701478e-5
7.888888888888889 -4.888888888888889 -0.00010209678596621581 8.905176579185887e-5
7.888888888888889 -4.444444444444445 6.167385416969334e-5 0.00011392734099140966
7.888888888888889 -4.0 -0.00010280511968279512 0.00011751395901598003
7.888888888888889 -3.5555555555555554 -0.0002859435763239031 0.00013555520000071433
7.888888888888889 -3.111111111111111 -0.0003261625169239618 0.0001556271650811677
7.888888888888889 -2.666666666666667 6.067703796476094e-5 0.00016964505567488577
7.888888888888889 -2.2222222222222223 -0.00018213990197349725 0.00016986545610034277
7.888888888888889 -1.7777777777777777 -0.00016363971155012528 0.00017597934185579252
7.888888888888889 -1.3333333333333335 -6.252073576973899e-5 0.00018340178135910033
7.888888888888889 -0.8888888888888888 -0.0002649310337243773 0.00020116275936657774
7.888888888888889 -0.4444444444444444 -0.0004077687115728698 0.0002255423119434619
7.888888888888889 0.0 -0.0003494274628670628 0.00022862223489726884
7.888888888888889 0.4444444444444444 0.00022541484483091617 0.00022687495748345237
7.888888888888889 0.8888888888888888 -0.00022401757179240863 0.0002560994370440397
7.888888888888889 1.3333333333333335 -0.00024724016851969356 0.00025342808759178917
7.888888888888889 1.7777777777777777 -0.00010358618046726734 0.00027506049206529735
7.888888888888889 2.2222222222222223 0.0007964827237990068 0.00027816585536539524
7.888888888888889 2.666666666666667 0.0008179531889341315 0.00026333583585719445
7.888888888888889 3.111111111111111 0.0006766216250501008 0.0002495245808879823
7.888888888888889 3.5555555555555554 0.0007354623857399254 0.0002451572352764831
7.888888888888889 4.0 0.0007135601981464586 0.00025420862939395537
7.888888888888889 4.444444444444445 0.0008170401878409675 0.00022947634566713085
7.888888888888889 4.888888888888889 0.000736307060020368 0.00021828218973280153
7.888888888888889 5.333333333333333 0.0010651129465609863 0.00020675785208162535
7.888888888888889 5.777777777777778 0.0008802687842588429 0.0001793987068422257
7.888888888888889 6.222222222222222 4.051243843469505e-5 5.7989885654362324e-5
7.888888888888889 6.666666666666667 0.0 0.0
7.888888888888889 7.111111111111111 0.0 0.0
7.888888888888889 7.555555555555555 0.0 0.0
7.888888888888889 8.0 0.0 0.0
7.888888888888889 8.444444444444443 0.0 0.0
7.888888888888889 8.88888888888889 0.0 0.0
7.888888888888889 9.333333333333332 0.0 0.0
7.888888888888889 9.777777777777779 0.0 0.0
7.888888888888889 10.222222222222221 0.0 0.0
7.888888888888889 10.666666666666668 0.0 0.0
7.888888888888889 11.11111111111111 0.0 0.0
7.888888888888889 11.555555555555557 0.0 0.0
7.888888888888889 12.0 0.0 0.0
7.888888888888889 12.444444444444443 0.0 0.0
7.888888888888889 12.88888888888889 0.0 0.0
7.888888888888889 13.333333333333332 0.0 0.0
7.888888888888889 13.777777777777779 0.0 0.0
7.888888888888889 14.222222222222221 0.0 0.0
7.888888888888889 14.666666666666668 0.0 0.0
7.888888888888889 15.11111111111111 0.0 0.0
7.888888888888889 15.555555555555557 0.0 0.0
7.888888888888889 16.0 0.0 0.0
7.888888888888889 16.444444444444443 0.0 0.0
7.888888888888889 16.88888888888889 0.0 0.0
7.888888888888889 17.333333333333336 0.0 0.0
7.888888888888889 17.77777777777778 0.0 0.0
7.888888888888889 18.22222222222222 0.0 0.0
7.888888888888889 18.666666666666664 0.0 0.0
7.888888888888889 19.11111111111111 0.0 0.0
7.888888888888889 19.555555555555557 0.0 0.0
7.888888888888889 20.0 0.0 0.0
7.888888888888889 20.444444444444443 0.0 0.0
7.888888888888889 20.88888888888889 0.0 0.0
7.888888888888889 21.333333333333336 0.0 0.0
7.888888888888889 21.77777777777778 0.0 0.0
8.11111111111111 -21.77777777777778 0.0 0.0
8.11111111111111 -21.333333333333336 0.0 0.0
8.11111111111111 -20.88888888888889 0.0 0.0
8.11111111111111 -20.444444444444443 0.0 0.0
8.11111111111111 -20.0 0.0 0.0
8.11111111111111 -19.555555555555557 0.0 0.0
8.11111111111111 -19.11111111111111 0.0 0.0
8.11111111111111 -18.666666666666664 0.0 0.0
8.11111111111111 -18.22222222222222 0.0 0.0
8.11111111111111 -17.77777777777778 0.0 0.0
8.11111111111111 -17.333333333333336 0.0 0.0
8.11111111111111 -16.88888888888889 0.0 0.0
8.11111111111111 -16.444444444444443 0.0 0.0
8.11111111111111 -16.0 0.0 0.0
8.11111111111111 -15.555555555555557 0.0 0.0
8.11111111111111 -15.11111111111111 0.0 0.0
8.11111111111111 -14.666666666666668 0.0 0.0
8.11111111111111 -14.222222222222221 0.0 0.0
8.11111111111111 -13.777777777777779 0.0 0.0
8.11111111111111 -13.333333333333332 0.0 0.0
8.11111111111111 -12.88888888888889 0.0 0.0
8.11111111111111 -12.444444444444443 0.0 0.0
8.11111111111111 -12.0 0.0 0.0
8.11111111111111 -11.555555555555557 0.0 0.0
8.11111111111111 -11.11111111111111 0.0 0.0
8.11111111111111 -10.666666666666668 0.0 0.0
8.11111111111111 -10.222222222222221 0.0 0.0
8.11111111111111 -9.777777777777779 0.0 0.0
8.11111111111111 -9.333333333333332 0.0 0.0
8.11111111111111 -8.88888888888889 0.0 0.0
8.11111111111111 -8.444444444444443 0.0 0.0
8.11111111111111 -8.0 0.0 0.0
8.11111111111111 -7.555555555555555 0.0 0.0
8.11111111111111 -7.111111111111111 0.0 0.0
8.11111111111111 -6.666666666666667 0.0 0.0
8.11111111111111 -6.222222222222222 0.0 0.0
8.11111111111111 -5.777777777777778 -1.937811313914602e-5 4.440793333975944e-5
8.11111111111111 -5.333333333333333 -0.000198365359968352 6.886696951639971e-5
8.11111111111111 -4.888888888888889 -0.00023970737801124495 9.322538255116253e-5
8.11111111111111 -4.444444444444445 -0.00017868677892718277 0.00010664382449817788
8.11111111111111 -4.0 -3.941102024434332e-5 0.00010898673726135124
8.11111111111111 -3.5555555555555554 -9.945463645074737e-5 0.00013032190569311285
8.11111111111111 -3.111111111111111 -0.00029770464090211505 0.00014178386132834332
8.11111111111111 -2.666666666666667 7.735373018004452e-5 0.00016405405893288845
8.11111111111111 -2.2222222222222223 -0.00027842459368803226 0.0001379031574091513
8.11111111111111 -1.7777777777777777 -2.123391695092714e-5 0.0001719126977191102
8.11111111111111 -1.3333333333333335 0.00015750435710001182 0.00018860240977954968
8.11111111111111 -0.8888888888888888 -0.00029851948018320246 0.00020155222099238422
8.11111111111111 -0.4444444444444444 0.0003764467327309338 0.00020572329723161676
8.11111111111111 0.0 5.884599019078449e-5 0.0001994906547416495
8.11111111111111 0.4444444444444444 -5.948291586149788e-5 0.00022079635965727116
8.11111111111111 0.8888888888888888 -0.00013571614597192815 0.00022021150036535516
8.11111111111111 1.3333333333333335 0.00010021197717856604 0.00024083749402447298
8.11111111111111 1.7777777777777777 0.0005578865973774041 0.0002466289544506897
8.11111111111111 2.2222222222222223 6.10936558906613e-5 0.00022075656804053414
8.11111111111111 2.666666666666667 0.000575115004605807 0.00023939338122936054
8.11111111111111 3.111111111111111 0.000635461876860341 0.00023858703890933158
8.11111111111111 3.5555555555555554 0.0004377627496884563 0.00021612552864406904
8.11111111111111 4.0 0.0010135743412618566 0.0002170583008446289
8.11111111111111 4.444444444444445 0.00033942293968937317 0.00019559378442159111
8.11111111111111 4.888888888888889 0.001053448535588245 0.00018761618692532468
8.11111111111111 5.333333333333333 0.0004773576446343354 0.00017785634128147292
8.11111111111111 5.777777777777778 1.984870091314893e-5 8.68538319957261e-5
8.11111111111111 6.222222222222222 0.0 0.0
8.11111111111111 6.666666666666667 0.0 0.0
8.11111111111111 7.111111111111111 0.0 0.0
8.11111111111111 7.555555555555555 0.0 0.0
8.11111111111111 8.0 0.0 0.0
8.11111111111111 8.444444444444443 0.0 0.0
8.11111111111111 8.88888888888889 0.0 0.0
8.11111111111111 9.333333333333332 0.0 0.0
8.11111111111111 9.777777777777779 0.0 0.0
8.11111111111111 10.222222222222221 0.0 0.0
8.11111111111111 10.666666666666668 0.0 0.0
8.11111111111111 11.11111111111111 0.0 0.0
8.11111111111111 11.555555555555557 0.0 0.0
8.11111111111111 12.0 0.0 0.0
8.11111111111111 12.444444444444443 0.0 0.0
8.11111111111111 12.88888888888889 0.0 0.0
8.11111111111111 13.333333333333332 0.0 0.0
8.11111111111111 13.777777777777779 0.0 0.0
8.11111111111111 14.222222222222221 0.0 0.0
8.11111111111111 14.666666666666668 0.0 0.0
8.11111111111111 15.11111111111111 0.0 0.0
8.11111111111111 15.555555555555557 0.0 0.0
8.11111111111111 16.0 0.0 0.0
8.11111111111111 16.444444444444443 0.0 0.0
8.11111111111111 16.88888888888889 0.0 0.0
8.11111111111111 17.333333333333336 0.0 0.0
8.11111111111111 17.77777777777778 0.0 0.0
8.11111111111111 18.22222222222222 0.0 0.0
8.11111111111111 18.666666666666664 0.0 0.0
8.11111111111111 19.11111111111111 0.0 0.0
8.11111111111111 19.555555555555557 0.0 0.0
8.11111111111111 20.0 0.0 0.0
8.11111111111111 20.444444444444443 0.0 0.0
8.11111111111111 20.88888888888889 0.0 0.0
8.11111111111111 21.333333333333336 0.0 0.0
8.11111111111111 21.77777777777778 0.0 0.0
8.333333333333332 -21.77777777777778 0.0 0.0
8.333333333333332 -21.333333333333336 0.0 0.0
8.333333333333332 -20.88888888888889 0.0 0.0
8.333333333333332 -20.444444444444443 0.0 0.0
8.333333333333332 -20.0 0.0 0.0
8.333333333333332 -19.555555555555557 0.0 0.0
8.333333333333332 -19.11111111111111 0.0 0.0
8.333333333333332 -18.666666666666664 0.0 0.0
8.333333333333332 -18.22222222222222 0.0 0.0
8.333333333333332 -17.77777777777778 0.0 0.0
8.333333333333332 -17.333333333333336 0.0 0.0
8.333333333333332 -16.88888888888889 0.0 0.0
8.333333333333332 -16.444444444444443 0.0 0.0
8.333333333333332 -16.0 0.0 0.0
8.333333333333332 -15.555555555555557 0.0 0.0
8.333333333333332 -15.11111111111111 0.0 0.0
8.333333333333332 -14.666666666666668 0.0 0.0
8.333333333333332 -14.222222222222221 0.0 0.0
8.333333333333332 -13.777777777777779 0.0 0.0
8.333333333333332 -13.333333333333332 0.0 0.0
8.333333333333332 -12.88888888888889 0.0 0.0
8.333333333333332 -12.444444444444443 0.0 0.0
8.333333333333332 -12.0 0.0 0.0
8.333333333333332 -11.555555555555557 0.0 0.0
8.333333333333332 -11.11111111111111 0.0 0.0
8.333333333333332 -10.666666666666668 0.0 0.0
8.333333333333332 -10.222222222222221 0.0 0.0
8.333333333333332 -9.777777777777779 0.0 0.0
8.333333333333332 -9.333333333333332 0.0 0.0
8.333333333333332 -8.88888888888889 0.0 0.0
8.333333333333332 -8.444444444444443 0.0 0.0
8.333333333333332 -8.0 0.0 0.0
8.333333333333332 -7.555555555555555 0.0 0.0
8.333333333333332 -7.111111111111111 0.0 0.0
8.333333333333332 -6.666666666666667 0.0 0.0
8.333333333333332 -6.222222222222222 0.0 0.0
8.333333333333332 -5.777777777777778 0.0 0.0
8.333333333333332 -5.333333333333333 -0.00011617427313918095 7.247389943169397e-5
8.333333333333332 -4.888888888888889 -9.757057592642244e-5 5.816708637882823e-5
8.333333333333332 -4.444444444444445 -5.7699506031625264e-5 7.509430282840882e-5
8.333333333333332 -4.0 -0.00017315741328003133 8.847946706599912e-5
8.333333333333332 -3.5555555555555554 -0.00017395872443343361 9.678343719522399e-5
8.333333333333332 -3.111111111111111 -0.0002903986327573237 0.00011773343945141542
8.333333333333332 -2.666666666666667 -0.00017473136195635214 0.000132505246152735
8.333333333333332 -2.2222222222222223 -0.00038573214399007546 0.000134046942026413
8.333333333333332 -1.7777777777777777 -0.00019399134011684833 0.0001222160317777461
8.333333333333332 -1.3333333333333335 -0.00033123946997897814 0.000160787911668344
8.333333333333332 -0.8888888888888888 -0.00011296110400671733 0.00017081560380179976
8.333333333333332 -0.4444444444444444 -0.0005791813556441398 0.00018124219180879305
8.333333333333332 0.0 -0.00017325677777671938 0.00020030210769035703
8.333333333333332 0.4444444444444444 -1.8568618217289694e-5 0.00019812279988859239
8.333333333333332 0.8888888888888888 -0.0001570889429652608 0.00021355777486039418
8.333333333333332 1.3333333333333335 -9.369430063803107e-5 0.00020392416543785788
8.333333333333332 1.7777777777777777 -0.0001351230157643978 0.00021647378690289637
8.333333333333332 2.2222222222222223 0.00027196412550981156 0.00021522301364035069
8.333333333333332 2.666666666666667 5.837017173094884e-5 0.00020561515982646234
8.333333333333332 3.111111111111111 0.0007557110504495595 0.0002076321345514921
8.333333333333332 3.5555555555555554 0.00044664272455714575 0.00018856109154319407
8.333333333333332 4.0 0.0004273025636090415 0.0001933872223211805
8.333333333333332 4.444444444444445 0.0004638714634843059 0.00018544773568603777
8.333333333333332 4.888888888888889 0.0002521410090946165 0.0001384100093198376
8.333333333333332 5.333333333333333 7.66425371175195e-5 9.880098436725628e-5
8.333333333333332 5.777777777777778 3.917533274305679e-5 3.916756952660399e-5
8.333333333333332 6.222222222222222 0.0 0.0
8.333333333333332 6.666666666666667 0.0 0.0
8.333333333333332 7.111111111111111 0.0 0.0
8.333333333333332 7.555555555555555 0.0 0.0
8.333333333333332 8.0 0.0 0.0
8.333333333333332 8.444444444444443 0.0 0.0
8.333333333333332 8.88888888888889 0.0 0.0
8.333333333333332 9.333333333333332 0.0 0.0
8.333333333333332 9.777777777777779 0.0 0.0
8.333333333333332 10.222222222222221 0.0 0.0
8.333333333333332 10.666666666666668 0.0 0.0
8.333333333333332 11.11111111111111 0.0 0.0
8.333333333333332 11.555555555555557 0.0 0.0
8.333333333333332 12.0 0.0 0.0
8.333333333333332 12.444444444444443 0.0 0.0
8.333333333333332 12.88888888888889 0.0 0.0
8.333333333333332 13.333333333333332 0.0 0.0
8.333333333333332 13.777777777777779 0.0 0.0
8.333333333333332 14.222222222222221 0.0 0.0
8.333333333333332 14.666666666666668 0.0 0.0
8.333333333333332 15.11111111111111 0.0 0.0
8.333333333333332 15.555555555555557 0.0 0.0
8.333333333333332 16.0 0.0 0.0
8.333333333333332 16.444444444444443 0.0 0.0
8.333333333333332 16.88888888888889 0.0 0.0
8.333333333333332 17.333333333333336 0.0 0.0
8.333333333333332 17.77777777777778 0.0 0.0
8.333333333333332 18.22222222222222 0.0 0.0
8.333333333333332 18.666666666666664 0.0 0.0
8.333333333333332 19.11111111111111 0.0 0.0
8.333333333333332 19.555555555555557 0.0 0.0
8.333333333333332 20.0 0.0 0.0
8.333333333333332 20.444444444444443 0.0 0.0
8.333333333333332 20.88888888888889 0.0 0.0
8.333333333333332 21.333333333333336 0.0 0.0
8.333333333333332 21.77777777777778 0.0 0.0
8.555555555555555 -21.77777777777778 0.0 0.0
8.555555555555555 -21.333333333333336 0.0 0.0
8.555555555555555 -20.88888888888889 0.0 0.0
8.555555555555555 -20.444444444444443 0.0 0.0
8.555555555555555 -20.0 0.0 0.0
8.555555555555555 -19.555555555555557 0.0 0.0
8.555555555555555 -19.11111111111111 0.0 0.0
8.555555555555555 -18.666666666666664 0.0 0.0
8.555555555555555 -18.22222222222222 0.0 0.0
8.555555555555555 -17.77777777777778 0.0 0.0
8.555555555555555 -17.333333333333336 0.0 0.0
8.555555555555555 -16.88888888888889 0.0 0.0
8.555555555555555 -16.444444444444443 0.0 0.0
8.555555555555555 -16.0 0.0 0.0
8.555555555555555 -15.555555555555557 0.0 0.0
8.555555555555555 -15.11111111111111 0.0 0.0
8.555555555555555 -14.666666666666668 0.0 0.0
8.555555555555555 -14.222222222222221 0.0 0.0
8.555555555555555 -13.777777777777779 0.0 0.0
8.555555555555555 -13.333333333333332 0.0 0.0
8.555555555555555 -12.88888888888889 0.0 0.0
8.555555555555555 -12.444444444444443 0.0 0.0
8.555555555555555 -12.0 0.0 0.0
8.555555555555555 -11.555555555555557 0.0 0.0
8.555555555555555 -11.11111111111111 0.0 0.0
8.555555555555555 -10.666666666666668 0.0 0.0
8.555555555555555 -10.222222222222221 0.0 0.0
8.555555555555555 -9.777777777777779 0.0 0.0
8.555555555555555 -9.333333333333332 0.0 0.0
8.555555555555555 -8.88888888888889 0.0 0.0
8.555555555555555 -8.444444444444443 0.0 0.0
8.555555555555555 -8.0 0.0 0.0
8.555555555555555 -7.555555555555555 0.0 0.0
8.555555555555555 -7.111111111111111 0.0 0.0
8.555555555555555 -6.666666666666667 0.0 0.0
8.555555555555555 -6.222222222222222 0.0 0.0
8.555555555555555 -5.777777777777778 0.0 0.0
8.555555555555555 -5.333333333333333 -1.8880065180992763e-5 1.8880065180992763e-5
8.555555555555555 -4.888888888888889 -0.00015128759670336717 5.3488658802240246e-5
8.555555555555555 -4.444444444444445 -0.00024395505645125867 9.013436224561453e-5
8.555555555555555 -4.0 -0.0003773082280142842 8.856204930840619e-5
8.555555555555555 -3.5555555555555554 -7.439776756121553e-5 0.00010643169947008583
8.555555555555555 -3.111111111111111 -0.00045368640518363737 0.0001251589744340147
8.555555555555555 -2.666666666666667 -1.75538835692652e-5 8.61555073091473e-5
8.555555555555555 -2.2222222222222223 -5.622630391553332e-5 0.00013982355647947417
8.555555555555555 -1.7777777777777777 -1.9604937792082414e-5 0.00014461833593532958
8.555555555555555 -1.3333333333333335 -0.00017090790382164552 0.00014726466155006313
8.555555555555555 -0.8888888888888888 -1.9934247822517254e-5 0.0001752754276192653
8.555555555555555 -0.4444444444444444 -1.7691053865230277e-5 0.00016764309633061897
8.555555555555555 0.0 -0.00018889608572035817 0.00017692227024781069
8.555555555555555 0.4444444444444444 -0.0002433871190210138 0.0001817156416716707
8.555555555555555 0.8888888888888888 -3.7036533179460744e-7 0.00016217474829702242
8.555555555555555 1.3333333333333335 0.00015296098328271526 0.0001684704541919323
8.555555555555555 1.7777777777777777 0.00022795964068572243 0.0001975613341778713
8.555555555555555 2.2222222222222223 -0.00013146881884363166 0.00015877511523649282
8.555555555555555 2.666666666666667 0.0002816445993574725 0.00019677629256734542
8.555555555555555 3.111111111111111 0.0006995000452197132 0.0001987283935164643
8.555555555555555 3.5555555555555554 0.000337934294418092 0.00018097975412005186
8.555555555555555 4.0 0.0006224838362779997 0.00018153013861016046
8.555555555555555 4.444444444444445 0.000415896726524445 0.00012782543408431464
8.555555555555555 4.888888888888889 0.00030200508518496053 0.0001101684294908312
8.555555555555555 5.333333333333333 3.7945623221110396e-5 6.004986688486707e-5
8.555555555555555 5.777777777777778 0.0 0.0
8.555555555555555 6.222222222222222 0.0 0.0
8.555555555555555 6.666666666666667 0.0 0.0
8.555555555555555 7.111111111111111 0.0 0.0
8.555555555555555 7.555555555555555 0.0 0.0
8.555555555555555 8.0 0.0 0.0
8.555555555555555 8.444444444444443 0.0 0.0
8.555555555555555 8.88888888888889 0.0 0.0
8.555555555555555 9.333333333333332 0.0 0.0
8.555555555555555 9.777777777777779 0.0 0.0
8.555555555555555 10.222222222222221 0.0 0.0
8.555555555555555 10.666666666666668 0.0 0.0
8.555555555555555 11.11111111111111 0.0 0.0
8.555555555555555 11.555555555555557 0.0 0.0
8.555555555555555 12.0 0.0 0.0
8.555555555555555 12.444444444444443 0.0 0.0
8.555555555555555 12.88888888888889 0.0 0.0
8.555555555555555 13.333333333333332 0.0 0.0
8.555555555555555 13.777777777777779 0.0 0.0
8.555555555555555 14.222222222222221 0.0 0.0
8.555555555555555 14.666666666666668 0.0 0.0
8.555555555555555 15.11111111111111 0.0 0.0
8.555555555555555 15.555555555555557 0.0 0.0
8.555555555555555 16.0 0.0 0.0
8.555555555555555 16.444444444444443 0.0 0.0
8.555555555555555 16.88888888888889 0.0 0.0
8.555555555555555 17.333333333333336 0.0 0.0
8.555555555555555 17.77777777777778 0.0 0.0
8.555555555555555 18.22222222222222 0.0 0.0
8.555555555555555 18.666666666666664 0.0 0.0
8.555555555555555 19.11111111111111 0.0 0.0
8.555555555555555 19.555555555555557 0.0 0.0
8.555555555555555 20.0 0.0 0.0
8.555555555555555 20.444444444444443 0.0 0.0
8.555555555555555 20.88888888888889 0.0 0.0
8.555555555555555 21.333333333333336 0.0 0.0
8.555555555555555 21.77777777777778 0.0 0.0
8.777777777777779 -21.77777777777778 0.0 0.0
8.777777777777779 -21.333333333333336 0.0 0.0
8.777777777777779 -20.88888888888889 0.0 0.0
8.777777777777779 -20.444444444444443 0.0 0.0
8.777777777777779 -20.0 0.0 0.0
8.777777777777779 -19.555555555555557 0.0 0.0
8.777777777777779 -19.11111111111111 0.0 0.0
8.777777777777779 -18.666666666666664 0.0 0.0
8.777777777777779 -18.22222222222222 0.0 0.0
8.777777777777779 -17.77777777777778 0.0 0.0
8.777777777777779 -17.333333333333336 0.0 0.0
8.777777777777779 -16.88888888888889 0.0 0.0
8.777777777777779 -16.444444444444443 0.0 0.0
8.777777777777779 -16.0 0.0 0.0
8.777777777777779 -15.555555555555557 0.0 0.0
8.777777777777779 -15.11111111111111 0.0 0.0
8.777777777777779 -14.666666666666668 0.0 0.0
8.777777777777779 -14.222222222222221 0.0 0.0
8.777777777777779 -13.777777777777779 0.0 0.0
8.777777777777779 -13.333333333333332 0.0 0.0
8.777777777777779 -12.88888888888889 0.0 0.0
8.777777777777779 -12.444444444444443 0.0 0.0
8.777777777777779 -12.0 0.0 0.0
8.777777777777779 -11.555555555555557 0.0 0.0
8.777777777777779 -11.11111111111111 0.0 0.0
8.777777777777779 -10.666666666666668 0.0 0.0
8.777777777777779 -10.222222222222221 0.0 0.0
8.777777777777779 -9.777777777777779 0.0 0.0
8.777777777777779 -9.333333333333332 0.0 0.0
8.777777777777779 -8.88888888888889 0.0 0.0
8.777777777777779 -8.444444444444443 0.0 0.0
8.777777777777779 -8.0 0.0 0.0
8.777777777777779 -7.555555555555555 0.0 0.0
8.777777777777779 -7.111111111111111 0.0 0.0
8.777777777777779 -6.666666666666667 0.0 0.0
8.777777777777779 -6.222222222222222 0.0 0.0
8.777777777777779 -5.777777777777778 0.0 0.0
8.777777777777779 -5.333333333333333 0.0 0.0
8.777777777777779 -4.888888888888889 -1.864322100232702e-5 3.197887663105996e-5
8.777777777777779 -4.444444444444445 -0.00014701108402482503 6.847903632906776e-5
8.777777777777779 -4.0 -0.00018288009546700294 8.61293988095489e-5
8.777777777777779 -3.5555555555555554 -0.00022055535708282817 9.719036201143756e-5
8.777777777777779 -3.111111111111111 -2.3084265476191025e-7 0.00010725905008920713
8.777777777777779 -2.666666666666667 -7.982166671938765e-7 8.599286485726626e-5
8.777777777777779 -2.2222222222222223 -0.0002190314560258054 0.00010377799835748766
8.777777777777779 -1.7777777777777777 -0.00014572216066090178 0.00011618538054804478
8.777777777777779 -1.3333333333333335 3.7994380752746446e-5 0.00013774224903476996
8.777777777777779 -0.8888888888888888 -0.0002590599811044782 0.00013247481856960754
8.777777777777779 -0.4444444444444444 3.8859878015867155e-7 0.0001535269482224839
8.777777777777779 0.0 -0.0001282730101108922 0.0001500783290735146
8.777777777777779 0.4444444444444444 9.192500267336774e-5 0.00016936975381907237
8.777777777777779 0.8888888888888888 -5.344266157104742e-5 0.0001633659982633194
8.777777777777779 1.3333333333333335 3.561503002279767e-5 0.0001641367960778546
8.777777777777779 1.7777777777777777 0.0003851093496209092 0.0001863332803138621
8.777777777777779 2.2222222222222223 0.00012839515507103618 0.00017350292516219956
8.777777777777779 2.666666666666667 0.0003856485104858925 0.00016520231720704073
8.777777777777779 3.111111111111111 9.096737112230936e-5 0.0001611605989210385
8.777777777777779 3.5555555555555554 0.0005504849394839651 0.0001490582607784605
8.777777777777779 4.0 5.650775277556033e-5 0.0001339702227725859
8.777777777777779 4.444444444444445 0.00021932917885940655 0.00012964790510951456
8.777777777777779 4.888888888888889 1.8342167932575094e-5 6.13164562335308e-5
8.777777777777779 5.333333333333333 0.0 0.0
8.777777777777779 5.777777777777778 0.0 0.0
8.777777777777779 6.222222222222222 0.0 0.0
8.777777777777779 6.666666666666667 0.0 0.0
8.777777777777779 7.111111111111111 0.0 0.0
8.777777777777779 7.555555555555555 0.0 0.0
8.777777777777779 8.0 0.0 0.0
8.777777777777779 8.444444444444443 0.0 0.0
8.777777777777779 8.88888888888889 0.0 0.0
8.777777777777779 9.333333333333332 0.0 0.0
8.777777777777779 9.777777777777779 0.0 0.0
8.777777777777779 10.222222222222221 0.0 0.0
8.777777777777779 10.666666666666668 0.0 0.0
8.777777777777779 11.11111111111111 0.0 0.0
8.777777777777779 11.555555555555557 0.0 0.0
8.777777777777779 12.0 0.0 0.0
8.777777777777779 12.444444444444443 0.0 0.0
8.777777777777779 12.88888888888889 0.0 0.0
8.777777777777779 13.333333333333332 0.0 0.0
8.777777777777779 13.777777777777779 0.0 0.0
8.777777777777779 14.222222222222221 0.0 0.0
8.777777777777779 14.666666666666668 0.0 0.0
8.777777777777779 15.11111111111111 0.0 0.0
8.777777777777779 15.555555555555557 0.0 0.0
8.777777777777779 16.0 0.0 0.0
8.777777777777779 16.444444444444443 0.0 0.0
8.777777777777779 16.88888888888889 0.0 0.0
8.777777777777779 17.333333333333336 0.0 0.0
8.777777777777779 17.77777777777778 0.0 0.0
8.777777777777779 18.22222222222222 0.0 0.0
8.777777777777779 18.666666666666664 0.0 0.0
8.777777777777779 19.11111111111111 0.0 0.0
8.777777777777779 19.555555555555557 0.0 0.0
8.777777777777779 20.0 0.0 0.0
8.777777777777779 20.444444444444443 0.0 0.0
8.777777777777779 20.88888888888889 0.0 0.0
8.777777777777779 21.333333333333336 0.0 0.0
8.777777777777779 21.77777777777778 0.0 0.0
9.0 -21.77777777777778 0.0 0.0
9.0 -21.333333333333336 0.0 0.0
9.0 -20.88888888888889 0.0 0.0
9.0 -20.444444444444443 0.0 0.0
9.0 -20.0 0.0 0.0
9.0 -19.555555555555557 0.0 0.0
9.0 -19.11111111111111 0.0 0.0
9.0 -18.666666666666664 0.0 0.0
9.0 -18.22222222222222 0.0 0.0
9.0 -17.77777777777778 0.0 0.0
9.0 -17.333333333333336 0.0 0.0
9.0 -16.88888888888889 0.0 0.0
9.0 -16.444444444444443 0.0 0.0
9.0 -16.0 0.0 0.0
9.0 -15.555555555555557 0.0 0.0
9.0 -15.11111111111111 0.0 0.0
9.0 -14.666666666666668 0.0 0.0
9.0 -14.222222222222221 0.0 0.0
9.0 -13.777777777777779 0.0 0.0
9.0 -13.333333333333332 0.0 0.0
9.0 -12.88888888888889 0.0 0.0
9.0 -12.444444444444443 0.0 0.0
9.0 -12.0 0.0 0.0
9.0 -11.555555555555557 0.0 0.0
9.0 -11.11111111111111 0.0 0.0
9.0 -10.666666666666668 0.0 0.0
9.0 -10.222222222222221 0.0 0.0
9.0 -9.777777777777779 0.0 0.0
9.0 -9.333333333333332 0.0 0.0
9.0 -8.88888888888889 0.0 0.0
9.0 -8.444444444444443 0.0 0.0
9.0 -8.0 0.0 0.0
9.0 -7.555555555555555 0.0 0.0
9.0 -7.111111111111111 0.0 0.0
9.0 -6.666666666666667 0.0 0.0
9.0 -6.222222222222222 0.0 0.0
9.0 -5.777777777777778 0.0 0.0
9.0 -5.333333333333333 0.0 0.0
9.0 -4.888888888888889 0.0 0.0
9.0 -4.444444444444445 -8.977734784277534e-5 4.7598707784561247e-5
9.0 -4.0 -0.00012449195029382867 6.920796429035098e-5
9.0 -3.5555555555555554 2.584537464820142e-7 7.175992589192466e-5
9.0 -3.111111111111111 -3.553258222552811e-5 5.085807841508079e-5
9.0 -2.666666666666667 1.812322622127269e-5 8.19739410249231e-5
9.0 -2.2222222222222223 -0.00012524159387803207 0.00011190075939213134
9.0 -1.7777777777777777 -7.03878255941015e-5 0.00010418353306508199
9.0 -1.3333333333333335 9.204158296620208e-5 0.00012523755634839072
9.0 -0.8888888888888888 -0.00010629670212860263 0.00011902899154985324
9.0 -0.4444444444444444 -5.353276630753483e-5 0.0001145701303149639
9.0 0.0 3.522607660746176e-5 0.000136450567043445
9.0 0.4444444444444444 5.4644844891067015e-5 0.0001446415160826413
9.0 0.8888888888888888 0.00012412370217518878 0.00012297283531639074
9.0 1.3333333333333335 -0.0001607403110532648 0.0001400795674330245
9.0 1.7777777777777777 -0.00010771100240894872 0.00014559063610287062
9.0 2.2222222222222223 0.00024970655267155174 0.00014340362404259582
9.0 2.666666666666667 0.00021602172846147934 0.00014324051306675883
9.0 3.111111111111111 0.00012576173018117182 0.00013055411492509107
9.0 3.5555555555555554 1.8319778226713386e-5 0.00011197981739823478
9.0 4.0 0.0001432380532254903 0.00010143326134618574
9.0 4.444444444444445 7.197738653069782e-5 5.086732075392596e-5
9.0 4.888888888888889 0.0 0.0
9.0 5.333333333333333 0.0 0.0
9.0 5.777777777777778 0.0 0.0
9.0 6.222222222222222 0.0 0.0
9.0 6.666666666666667 0.0 0.0
9.0 7.111111111111111 0.0 0.0
9.0 7.555555555555555 0.0 0.0
9.0 8.0 0.0 0.0
9.0 8.444444444444443 0.0 0.0
9.0 8.88888888888889 0.0 0.0
9.0 9.333333333333332 0.0 0.0
9.0 9.777777777777779 0.0 0.0
9.0 10.222222222222221 0.0 0.0
9.0 10.666666666666668 0.0 0.0
9.0 11.11111111111111 0.0 0.0
9.0 11.555555555555557 0.0 0.0
9.0 12.0 0.0 0.0
9.0 12.444444444444443 0.0 0.0
9.0 12.88888888888889 0.0 0.0
9.0 13.333333333333332 0.0 0.0
9.0 13.777777777777779 0.0 0.0
9.0 14.222222222222221 0.0 0.0
9.0 14.666666666666668 0.0 0.0
9.0 15.11111111111111 0.0 0.0
9.0 15.555555555555557 0.0 0.0
9.0 16.0 0.0 0.0
9.0 16.444444444444443 0.0 0.0
9.0 16.88888888888889 0.0 0.0
9.0 17.333333333333336 0.0 0.0
9.0 17.77777777777778 0.0 0.0
9.0 18.22222222222222 0.0 0.0
9.0 18.666666666666664 0.0 0.0
9.0 19.11111111111111 0.0 0.0
9.0 19.555555555555557 0.0 0.0
9.0 20.0 0.0 0.0
9.0 20.444444444444443 0.0 0.0
9.0 20.88888888888889 0.0 0.0
9.0 21.333333333333336 0.0 0.0
9.0 21.77777777777778 0.0 0.0
9.222222222222221 -21.77777777777778 0.0 0.0
9.222222222222221 -21.333333333333336 0.0 0.0
9.222222222222221 -20.88888888888889 0.0 0.0
9.222222222222221 -20.444444444444443 0.0 0.0
9.222222222222221 -20.0 0.0 0.0
9.222222222222221 -19.555555555555557 0.0 0.0
9.222222222222221 -19.11111111111111 0.0 0.0
9.222222222222221 -18.666666666666664 0.0 0.0
9.222222222222221 -18.22222222222222 0.0 0.0
9.222222222222221 -17.77777777777778 0.0 0.0
9.222222222222221 -17.333333333333336 0.0 0.0
9.222222222222221 -16.88888888888889 0.0 0.0
9.222222222222221 -16.444444444444443 0.0 0.0
9.222222222222221 -16.0 0.0 0.0
9.222222222222221 -15.555555555555557 0.0 0.0
9.222222222222221 -15.11111111111111 0.0 0.0
9.222222222222221 -14.666666666666668 0.0 0.0
9.222222222222221 -14.222222222222221 0.0 0.0
9.222222222222221 -13.777777777777779 0.0 0.0
9.222222222222221 -13.333333333333332 0.0 0.0
9.222222222222221 -12.88888888888889 0.0 0.0
9.222222222222221 -12.444444444444443 0.0 0.0
9.222222222222221 -12.0 0.0 0.0
9.222222222222221 -11.555555555555557 0.0 0.0
9.222222222222221 -11.11111111111111 0.0 0.0
9.222222222222221 -10.666666666666668 0.0 0.0
9.222222222222221 -10.222222222222221 0.0 0.0
9.222222222222221 -9.777777777777779 0.0 0.0
9.222222222222221 -9.333333333333332 0.0 0.0
9.222222222222221 -8.88888888888889 0.0 0.0
9.222222222222221 -8.444444444444443 0.0 0.0
9.222222222222221 -8.0 0.0 0.0
9.222222222222221 -7.555555555555555 0.0 0.0
9.222222222222221 -7.111111111111111 0.0 0.0
9.222222222222221 -6.666666666666667 0.0 0.0
9.222222222222221 -6.222222222222222 0.0 0.0
9.222222222222221 -5.777777777777778 0.0 0.0
9.222222222222221 -5.333333333333333 0.0 0.0
9.222222222222221 -4.888888888888889 0.0 0.0
9.222222222222221 -4.444444444444445 0.0 0.0
9.222222222222221 -4.0 -1.7677306649352944e-5 3.0410954653571267e-5
9.222222222222221 -3.5555555555555554 -0.00014013231458743044 6.0560412926640454e-5
9.222222222222221 -3.111111111111111 -0.0002101675642910252 8.21909505363597e-5
9.222222222222221 -2.666666666666667 -0.00013989475443352894 7.42684728097204e-5
9.222222222222221 -2.2222222222222223 -0.0001226031569556972 0.00010355183067878286
9.222222222222221 -1.7777777777777777 -0.00022783451365608856 0.0001005210560897165
9.222222222222221 -1.3333333333333335 -5.2638500727588414e-5 8.01283374799816e-5
9.222222222222221 -0.8888888888888888 -0.00019366735045743994 0.00011179643149362821
9.222222222222221 -0.4444444444444444 -0.00017478462121940137 0.00012369335490849812
9.222222222222221 0.0 5.2251580029334904e-5 0.00011202334106842033
9.222222222222221 0.4444444444444444 -0.00021160124181688253 0.00012136771132861232
9.222222222222221 0.8888888888888888 -1.706810503790614e-5 0.00012262485077915245
9.222222222222221 1.3333333333333335 -3.6525762241316615e-5 0.00012105147485309897
9.222222222222221 1.7777777777777777 0.00010574343784515452 0.00011850883799384491
9.222222222222221 2.2222222222222223 0.00036856386283404903 0.00012982733384899955
9.222222222222221 2.666666666666667 0.0001758597842800499 0.00011046276910458215
9.222222222222221 3.111111111111111 0.00015571274228048698 9.411794944179673e-5
9.222222222222221 3.5555555555555554 0.00012138099902788305 8.366936336944452e-5
9.222222222222221 4.0 1.0294471500107382e-7 3.503906138011348e-5
9.222222222222221 4.444444444444445 0.0 0.0
9.222222222222221 4.888888888888889 0.0 0.0
9.222222222222221 5.333333333333333 0.0 0.0
9.222222222222221 5.777777777777778 0.0 0.0
9.222222222222221 6.222222222222222 0.0 0.0
9.222222222222221 6.666666666666667 0.0 0.0
9.222222222222221 7.111111111111111 0.0 0.0
9.222222222222221 7.555555555555555 0.0 0.0
9.222222222222221 8.0 0.0 0.0
9.222222222222221 8.444444444444443 0.0 0.0
9.222222222222221 8.88888888888889 0.0 0.0
9.222222222222221 9.333333333333332 0.0 0.0
9.222222222222221 9.777777777777779 0.0 0.0
9.222222222222221 10.222222222222221 0.0 0.0
9.222222222222221 10.666666666666668 0.0 0.0
9.222222222222221 11.11111111111111 0.0 0.0
9.222222222222221 11.555555555555557 0.0 0.0
9.222222222222221 12.0 0.0 0.0
9.222222222222221 12.444444444444443 0.0 0.0
9.222222222222221 12.88888888888889 0.0 0.0
9.222222222222221 13.333333333333332 0.0 0.0
9.222222222222221 13.777777777777779 0.0 0.0
9.222222222222221 14.222222222222221 0.0 0.0
9.222222222222221 14.666666666666668 0.0 0.0
9.222222222222221 15.11111111111111 0.0 0.0
9.222222222222221 15.555555555555557 0.0 0.0
9.222222222222221 16.0 0.0 0.0
9.222222222222221 16.444444444444443 0.0 0.0
9.222222222222221 16.88888888888889 0.0 0.0
9.222222222222221 17.333333333333336 0.0 0.0
9.222222222222221 17.77777777777778 0.0 0.0
9.222222222222221 18.22222222222222 0.0 0.0
9.222222222222221 18.666666666666664 0.0 0.0
9.222222222222221 19.11111111111111 0.0 0.0
9.222222222222221 19.555555555555557 0.0 0.0
9.222222222222221 20.0 0.0 0.0
9.222222222222221 20.444444444444443 0.0 0.0
9.222222222222221 20.88888888888889 0.0 0.0
9.222222222222221 21.333333333333336 0.0 0.0
9.222222222222221 21.77777777777778 0.0 0.0
9.444444444444445 -21.77777777777778 0.0 0.0
9.444444444444445 -21.333333333333336 0.0 0.0
9.444444444444445 -20.88888888888889 0.0 0.0
9.444444444444445 -20.444444444444443 0.0 0.0
9.444444444444445 -20.0 0.0 0.0
9.444444444444445 -19.555555555555557 0.0 0.0
9.444444444444445 -19.11111111111111 0.0 0.0
9.444444444444445 -18.666666666666664 0.0 0.0
9.444444444444445 -18.22222222222222 0.0 0.0
9.444444444444445 -17.77777777777778 0.0 0.0
9.444444444444445 -17.333333333333336 0.0 0.0
9.444444444444445 -16.88888888888889 0.0 0.0
9.444444444444445 -16.444444444444443 0.0 0.0
9.444444444444445 -16.0 0.0 0.0
9.444444444444445 -15.555555555555557 0.0 0.0
9.444444444444445 -15.11111111111111 0.0 0.0
9.444444444444445 -14.666666666666668 0.0 0.0
9.444444444444445 -14.222222222222221 0.0 0.0
9.444444444444445 -13.777777777777779 0.0 0.0
9.444444444444445 -13.333333333333332 0.0 0.0
9.444444444444445 -12.88888888888889 0.0 0.0
9.444444444444445 -12.444444444444443 0.0 0.0
9.444444444444445 -12.0 0.0 0.0
9.444444444444445 -11.555555555555557 0.0 0.0
9.444444444444445 -11.11111111111111 0.0 0.0
9.444444444444445 -10.666666666666668 0.0 0.0
9.444444444444445 -10.222222222222221 0.0 0.0
9.444444444444445 -9.777777777777779 0.0 0.0
9.444444444444445 -9.333333333333332 0.0 0.0
9.444444444444445 -8.88888888888889 0.0 0.0
9.444444444444445 -8.444444444444443 0.0 0.0
9.444444444444445 -8.0 0.0 0.0
9.444444444444445 -7.555555555555555 0.0 0.0
9.444444444444445 -7.111111111111111 0.0 0.0
9.444444444444445 -6.666666666666667 0.0 0.0
9.444444444444445 -6.222222222222222 0.0 0.0
9.444444444444445 -5.777777777777778 0.0 0.0
9.444444444444445 -5.333333333333333 0.0 0.0
9.444444444444445 -4.888888888888889 0.0 0.0
9.444444444444445 -4.444444444444445 0.0 0.0
9.444444444444445 -4.0 0.0 0.0
9.444444444444445 -3.5555555555555554 -5.1628351559774484e-5 2.9807686198063274e-5
9.444444444444445 -3.111111111111111 -8.59175274127653e-5 3.8423850410861245e-5
9.444444444444445 -2.666666666666667 -6.809802244614375e-5 7.973820097795703e-5
9.444444444444445 -2.2222222222222223 -1.629941425781285e-5 7.437037078631943e-5
9.444444444444445 -1.7777777777777777 -0.00015275117648457797 7.810458384069105e-5
9.444444444444445 -1.3333333333333335 5.179528743867181e-5 8.182576989169415e-5
9.444444444444445 -0.8888888888888888 -0.00010242564691416058 8.72846191235193e-5
9.444444444444445 -0.4444444444444444 -0.00015383440180032697 9.216704752986606e-5
9.444444444444445 0.0 -0.00017138446852086963 0.00011331003090176743
9.444444444444445 0.4444444444444444 4.9624045244121605e-5 0.00010926313471702848
9.444444444444445 0.8888888888888888 1.702558316996752e-5 9.488624721514042e-5
9.444444444444445 1.3333333333333335 1.776664457885952e-5 0.0001221991235729877
9.444444444444445 1.7777777777777777 0.00010235044453710974 9.924116297215975e-5
9.444444444444445 2.2222222222222223 5.083586392940295e-5 0.00010651318914439161
9.444444444444445 2.666666666666667 8.453202132443704e-5 9.813535837468845e-5
9.444444444444445 3.111111111111111 3.1419692345547095e-7 5.940212371163223e-5
9.444444444444445 3.5555555555555554 0.0 0.0
9.444444444444445 4.0 0.0 0.0
9.444444444444445 4.444444444444445 0.0 0.0
9.444444444444445 4.888888888888889 0.0 0.0
9.444444444444445 5.333333333333333 0.0 0.0
9.444444444444445 5.777777777777778 0.0 0.0
9.444444444444445 6.222222222222222 0.0 0.0
9.444444444444445 6.666666666666667 0.0 0.0
9.444444444444445 7.111111111111111 0.0 0.0
9.444444444444445 7.555555555555555 0.0 0.0
9.444444444444445 8.0 0.0 0.0
9.444444444444445 8.444444444444443 0.0 0.0
9.444444444444445 8.88888888888889 0.0 0.0
9.444444444444445 9.333333333333332 0.0 0.0
9.444444444444445 9.777777777777779 0.0 0.0
9.444444444444445 10.222222222222221 0.0 0.0
9.444444444444445 10.666666666666668 0.0 0.0
9.444444444444445 11.11111111111111 0.0 0.0
9.444444444444445 11.555555555555557 0.0 0.0
9.444444444444445 12.0 0.0 0.0
9.444444444444445 12.444444444444443 0.0 0.0
9.444444444444445 12.88888888888889 0.0 0.0
9.444444444444445 13.333333333333332 0.0 0.0
9.444444444444445 13.777777777777779 0.0 0.0
9.444444444444445 14.222222222222221 0.0 0.0
9.444444444444445 14.666666666666668 0.0 0.0
9.444444444444445 15.11111111111111 0.0 0.0
9.444444444444445 15.555555555555557 0.0 0.0
9.444444444444445 16.0 0.0 0.0
9.444444444444445 16.444444444444443 0.0 0.0
9.444444444444445 16.88888888888889 0.0 0.0
9.444444444444445 17.333333333333336 0.0 0.0
9.444444444444445 17.77777777777778 0.0 0.0
9.444444444444445 18.22222222222222 0.0 0.0
9.444444444444445 18.666666666666664 0.0 0.0
9.444444444444445 19.11111111111111 0.0 0.0
9.444444444444445 19.555555555555557 0.0 0.0
9.444444444444445 20.0 0.0 0.0
9.444444444444445 20.444444444444443 0.0 0.0
9.444444444444445 20.88888888888889 0.0 0.0
9.444444444444445 21.333333333333336 0.0 0.0
9.444444444444445 21.77777777777778 0.0 0.0
9.666666666666668 -21.77777777777778 0.0 0.0
9.666666666666668 -21.333333333333336 0.0 0.0
9.666666666666668 -20.88888888888889 0.0 0.0
9.666666666666668 -20.444444444444443 0.0 0.0
9.666666666666668 -20.0 0.0 0.0
9.666666666666668 -19.555555555555557 0.0 0.0
9.666666666666668 -19.11111111111111 0.0 0.0
9.666666666666668 -18.666666666666664 0.0 0.0
9.666666666666668 -18.22222222222222 0.0 0.0
9.666666666666668 -17.77777777777778 0.0 0.0
9.666666666666668 -17.333333333333336 0.0 0.0
9.666666666666668 -16.88888888888889 0.0 0.0
9.666666666666668 -16.444444444444443 0.0 0.0
9.666666666666668 -16.0 0.0 0.0
9.666666666666668 -15.555555555555557 0.0 0.0
9.666666666666668 -15.11111111111111 0.0 0.0
9.666666666666668 -14.666666666666668 0.0 0.0
9.666666666666668 -14.222222222222221 0.0 0.0
9.666666666666668 -13.777777777777779 0.0 0.0
9.666666666666668 -13.333333333333332 0.0 0.0
9.666666666666668 -12.88888888888889 0.0 0.0
9.666666666666668 -12.444444444444443 0.0 0.0
9.666666666666668 -12.0 0.0 0.0
9.666666666666668 -11.555555555555557 0.0 0.0
9.666666666666668 -11.11111111111111 0.0 0.0
9.666666666666668 -10.666666666666668 0.0 0.0
9.666666666666668 -10.222222222222221 0.0 0.0
9.666666666666668 -9.777777777777779 0.0 0.0
9.666666666666668 -9.333333333333332 0.0 0.0
9.666666666666668 -8.88888888888889 0.0 0.0
9.666666666666668 -8.444444444444443 0.0 0.0
9.666666666666668 -8.0 0.0 0.0
9.666666666666668 -7.555555555555555 0.0 0.0
9.666666666666668 -7.111111111111111 0.0 0.0
9.666666666666668 -6.666666666666667 0.0 0.0
9.666666666666668 -6.222222222222222 0.0 0.0
9.666666666666668 -5.777777777777778 0.0 0.0
9.666666666666668 -5.333333333333333 0.0 0.0
9.666666666666668 -4.888888888888889 0.0 0.0
9.666666666666668 -4.444444444444445 0.0 0.0
9.666666666666668 -4.0 0.0 0.0
9.666666666666668 -3.5555555555555554 0.0 0.0
9.666666666666668 -3.111111111111111 -1.6846734001405125e-5 1.6846734001405125e-5
9.666666666666668 -2.666666666666667 -5.037939936025333e-5 3.754418136547797e-5
9.666666666666668 -2.2222222222222223 -0.00018379815986646427 6.465181837850769e-5
9.666666666666668 -1.7777777777777777 -8.340118451368376e-5 6.870268162552781e-5
9.666666666666668 -1.3333333333333335 -5.0119011194635624e-5 8.339974970108072e-5
9.666666666666668 -0.8888888888888888 -0.00015076436136042315 6.023005425026355e-5
9.666666666666668 -0.4444444444444444 1.586424802684365e-7 9.143357572476534e-5
9.666666666666668 0.0 -9.96412722343596e-5 8.841911052339604e-5
9.666666666666668 0.4444444444444444 -4.924376972098572e-5 8.325647864589717e-5
9.666666666666668 0.8888888888888888 -3.3844310911812094e-5 8.160736607711526e-5
9.666666666666668 1.3333333333333335 -0.00010091130600290057 7.846489668888878e-5
9.666666666666668 1.7777777777777777 -1.647297207153266e-5 8.648873307476498e-5
9.666666666666668 2.2222222222222223 -4.993538674343261e-5 6.016714294675514e-5
9.666666666666668 2.666666666666667 1.678003980384475e-5 5.569251075377711e-5
9.666666666666668 3.111111111111111 0.0 0.0
9.666666666666668 3.5555555555555554 0.0 0.0
9.666666666666668 4.0 0.0 0.0
9.666666666666668 4.444444444444445 0.0 0.0
9.666666666666668 4.888888888888889 0.0 0.0
9.666666666666668 5.333333333333333 0.0 0.0
9.666666666666668 5.777777777777778 0.0 0.0
9.666666666666668 6.222222222222222 0.0 0.0
9.666666666666668 6.666666666666667 0.0 0.0
9.666666666666668 7.111111111111111 0.0 0.0
9.666666666666668 7.555555555555555 0.0 0.0
9.666666666666668 8.0 0.0 0.0
9.666666666666668 8.444444444444443 0.0 0.0
9.666666666666668 8.88888888888889 0.0 0.0
9.666666666666668 9.333333333333332 0.0 0.0
9.666666666666668 9.777777777777779 0.0 0.0
9.666666666666668 10.222222222222221 0.0 0.0
9.666666666666668 10.666666666666668 0.0 0.0
9.666666666666668 11.11111111111111 0.0 0.0
9.666666666666668 11.555555555555557 0.0 0.0
9.666666666666668 12.0 0.0 0.0
9.666666666666668 12.444444444444443 0.0 0.0
9.666666666666668 12.88888888888889 0.0 0.0
9.666666666666668 13.333333333333332 0.0 0.0
9.666666666666668 13.777777777777779 0.0 0.0
9.666666666666668 14.222222222222221 0.0 0.0
9.666666666666668 14.666666666666668 0.0 0.0
9.666666666666668 15.11111111111111 0.0 0.0
9.666666666666668 15.555555555555557 0.0 0.0
9.666666666666668 16.0 0.0 0.0
9.666666666666668 16.444444444444443 0.0 0.0
9.666666666666668 16.88888888888889 0.0 0.0
9.666666666666668 17.333333333333336 0.0 0.0
9.666666666666668 17.77777777777778 0.0 0.0
9.666666666666668 18.22222222222222 0.0 0.0
9.666666666666668 18.666666666666664 0.0 0.0
9.666666666666668 19.11111111111111 0.0 0.0
9.666666666666668 19.555555555555557 0.0 0.0
9.666666666666668 20.0 0.0 0.0
9.666666666666668 20.444444444444443 0.0 0.0
9.666666666666668 20.88888888888889 0.0 0.0
9.666666666666668 21.333333333333336 0.0 0.0
9.666666666666668 21.77777777777778 0.0 0.0
9.88888888888889 -21.77777777777778 0.0 0.0
9.88888888888889 -21.333333333333336 0.0 0.0
9.88888888888889 -20.88888888888889 0.0 0.0
9.88888888888889 -20.444444444444443 0.0 0.0
9.88888888888889 -20.0 0.0 0.0
9.88888888888889 -19.555555555555557 0.0 0.0
9.88888888888889 -19.11111111111111 0.0 0.0
9.88888888888889 -18.666666666666664 0.0 0.0
9.88888888888889 -18.22222222222222 0.0 0.0
9.88888888888889 -17.77777777777778 0.0 0.0
9.88888888888889 -17.333333333333336 0.0 0.0
9.88888888888889 -16.88888888888889 0.0 0.0
9.88888888888889 -16.444444444444443 0.0 0.0
9.88888888888889 -16.0 0.0 0.0
9.88888888888889 -15.555555555555557 0.0 0.0
9.88888888888889 -15.11111111111111 0.0 0.0
9.88888888888889 -14.666666666666668 0.0 0.0
9.88888888888889 -14.222222222222221 0.0 0.0
9.88888888888889 -13.777777777777779 0.0 0.0
9.88888888888889 -13.333333333333332 0.0 0.0
9.88888888888889 -12.88888888888889 0.0 0.0
9.88888888888889 -12.444444444444443 0.0 0.0
9.88888888888889 -12.0 0.0 0.0
9.88888888888889 -11.555555555555557 0.0 0.0
9.88888888888889 -11.11111111111111 0.0 0.0
9.88888888888889 -10.666666666666668 0.0 0.0
9.88888888888889 -10.222222222222221 0.0 0.0
9.88888888888889 -9.777777777777779 0.0 0.0
9.88888888888889 -9.333333333333332 0.0 0.0
9.88888888888889 -8.88888888888889 0.0 0.0
9.88888888888889 -8.444444444444443 0.0 0.0
9.88888888888889 -8.0 0.0 0.0
9.88888888888889 -7.555555555555555 0.0 0.0
9.88888888888889 -7.111111111111111 0.0 0.0
9.88888888888889 -6.666666666666667 0.0 0.0
9.88888888888889 -6.222222222222222 0.0 0.0
9.88888888888889 -5.777777777777778 0.0 0.0
9.88888888888889 -5.333333333333333 0.0 0.0
9.88888888888889 -4.888888888888889 0.0 0.0
9.88888888888889 -4.444444444444445 0.0 0.0
9.88888888888889 -4.0 0.0 0.0
9.88888888888889 -3.5555555555555554 0.0 0.0
9.88888888888889 -3.111111111111111 0.0 0.0
9.88888888888889 -2.666666666666667 0.0 0.0
9.88888888888889 -2.2222222222222223 0.0 0.0
9.88888888888889 -1.7777777777777777 -1.644798727640051e-5 1.644798727640051e-5
9.88888888888889 -1.3333333333333335 -4.911409538199629e-5 4.9272897902431943e-5
9.88888888888889 -0.8888888888888888 -9.782009333886207e-5 5.152489485910383e-5
9.88888888888889 -0.4444444444444444 -9.839410466883707e-5 7.293056809876721e-5
9.88888888888889 0.0 1.5643369911531635e-5 7.098267234643069e-5
9.88888888888889 0.4444444444444444 -1.5920322876511755e-5 7.10469537341644e-5
9.88888888888889 0.8888888888888888 -4.9099185767951164e-5 5.8965219510705005e-5
9.88888888888889 1.3333333333333335 -4.910257497877577e-5 5.425013255138222e-5
9.88888888888889 1.7777777777777777 4.9370980592858896e-5 4.9214103831344584e-5
9.88888888888889 2.2222222222222223 0.0 0.0
9.88888888888889 2.666666666666667 0.0 0.0
9.88888888888889 3.111111111111111 0.0 0.0
9.88888888888889 3.5555555555555554 0.0 0.0
9.88888888888889 4.0 0.0 0.0
9.88888888888889 4.444444444444445 0.0 0.0
9.88888888888889 4.888888888888889 0.0 0.0
9.88888888888889 5.333333333333333 0.0 0.0
9.88888888888889 5.777777777777778 0.0 0.0
9.88888888888889 6.222222222222222 0.0 0.0
9.88888888888889 6.666666666666667 0.0 0.0
9.88888888888889 7.111111111111111 0.0 0.0
9.88888888888889 7.555555555555555 0.0 0.0
9.88888888888889 8.0 0.0 0.0
9.88888888888889 8.444444444444443 0.0 0.0
9.88888888888889 8.88888888888889 0.0 0.0
9.88888888888889 9.333333333333332 0.0 0.0
9.88888888888889 9.777777777777779 0.0 0.0
9.88888888888889 10.222222222222221 0.0 0.0
9.88888888888889 10.666666666666668 0.0 0.0
9.88888888888889 11.11111111111111 0.0 0.0
9.88888888888889 11.555555555555557 0.0 0.0
9.88888888888889 12.0 0.0 0.0
9.88888888888889 12.444444444444443 0.0 0.0
9.88888888888889 12.88888888888889 0.0 0.0
9.88888888888889 13.333333333333332 0.0 0.0
9.88888888888889 13.777777777777779 0.0 0.0
9.88888888888889 14.222222222222221 0.0 0.0
9.88888888888889 14.666666666666668 0.0 0.0
9.88888888888889 15.11111111111111 0.0 0.0
9.88888888888889 15.555555555555557 0.0 0.0
9.88888888888889 16.0 0.0 0.0
9.88888888888889 16.444444444444443 0.0 0.0
9.88888888888889 16.88888888888889 0.0 0.0
9.88888888888889 17.333333333333336 0.0 0.0
9.88888888888889 17.77777777777778 0.0 0.0
9.88888888888889 18.22222222222222 0.0 0.0
9.88888888888889 18.666666666666664 0.0 0.0
9.88888888888889 19.11111111111111 0.0 0.0
9.88888888888889 19.555555555555557 0.0 0.0
9.88888888888889 20.0 0.0 0.0
9.88888888888889 20.444444444444443 0.0 0.0
9.88888888888889 20.88888888888889 0.0 0.0
9.88888888888889 21.333333333333336 0.0 0.0
9.88888888888889 21.77777777777778 0.0 0.0
10.11111111111111 -21.77777777777778 0.0 0.0
10.11111111111111 -21.333333333333336 0.0 0.0
10.11111111111111 -20.88888888888889 0.0 0.0
10.11111111111111 -20.444444444444443 0.0 0.0
10.11111111111111 -20.0 0.0 0.0
10.11111111111111 -19.555555555555557 0.0 0.0
10.11111111111111 -19.11111111111111 0.0 0.0
10.11111111111111 -18.666666666666664 0.0 0.0
10.11111111111111 -18.22222222222222 0.0 0.0
10.11111111111111 -17.77777777777778 0.0 0.0
10.11111111111111 -17.333333333333336 0.0 0.0
10.11111111111111 -16.88888888888889 0.0 0.0
10.11111111111111 -16.444444444444443 0.0 0.0
10.11111111111111 -16.0 0.0 0.0
10.11111111111111 -15.555555555555557 0.0 0.0
10.11111111111111 -15.11111111111111 0.0 0.0
10.11111111111111 -14.666666666666668 0.0 0.0
10.11111111111111 -14.222222222222221 0.0 0.0
10.11111111111111 -13.777777777777779 0.0 0.0
10.11111111111111 -13.333333333333332 0.0 0.0
10.11111111111111 -12.88888888888889 0.0 0.0
10.11111111111111 -12.444444444444443 0.0 0.0
10.11111111111111 -12.0 0.0 0.0
10.11111111111111 -11.555555555555557 0.0 0.0
10.11111111111111 -11.11111111111111 0.0 0.0
10.11111111111111 -10.666666666666668 0.0 0.0
10.11111111111111 -10.222222222222221 0.0 0.0
10.11111111111111 -9.777777777777779 0.0 0.0
10.11111111111111 -9.333333333333332 0.0 0.0
10.11111111111111 -8.88888888888889 0.0 0.0
10.11111111111111 -8.444444444444443 0.0 0.0
10.11111111111111 -8.0 0.0 0.0
10.11111111111111 -7.555555555555555 0.0 0.0
10.11111111111111 -7.111111111111111 0.0 0.0
10.11111111111111 -6.666666666666667 0.0 0.0
10.11111111111111 -6.222222222222222 0.0 0.0
10.11111111111111 -5.777777777777778 0.0 0.0
10.11111111111111 -5.333333333333333 0.0 0.0
10.11111111111111 -4.888888888888889 0.0 0.0
10.11111111111111 -4.444444444444445 0.0 0.0
10.11111111111111 -4.0 0.0 0.0
10.11111111111111 -3.5555555555555554 0.0 0.0
10.11111111111111 -3.111111111111111 0.0 0.0
10.11111111111111 -2.666666666666667 0.0 0.0
10.11111111111111 -2.2222222222222223 0.0 0.0
10.11111111111111 -1.7777777777777777 0.0 0.0
10.11111111111111 -1.3333333333333335 0.0 0.0
10.11111111111111 -0.8888888888888888 0.0 0.0
10.11111111111111 -0.4444444444444444 0.0 0.0
10.11111111111111 0.0 0.0 0.0
10.11111111111111 0.4444444444444444 0.0 0.0
10.11111111111111 0.8888888888888888 0.0 0.0
10.11111111111111 1.3333333333333335 0.0 0.0
10.11111111111111 1.7777777777777777 0.0 0.0
10.11111111111111 2.2222222222222223 0.0 0.0
10.11111111111111 2.666666666666667 0.0 0.0
10.11111111111111 3.111111111111111 0.0 0.0
10.11111111111111 3.5555555555555554 0.0 0.0
10.11111111111111 4.0 0.0 0.0
10.11111111111111 4.444444444444445 0.0 0.0
10.11111111111111 4.888888888888889 0.0 0.0
10.11111111111111 5.333333333333333 0.0 0.0
10.11111111111111 5.777777777777778 0.0 0.0
10.11111111111111 6.222222222222222 0.0 0.0
10.11111111111111 6.666666666666667 0.0 0.0
10.11111111111111 7.111111111111111 0.0 0.0
10.11111111111111 7.555555555555555 0.0 0.0
10.11111111111111 8.0 0.0 0.0
10.11111111111111 8.444444444444443 0.0 0.0
10.11111111111111 8.88888888888889 0.0 0.0
10.11111111111111 9.333333333333332 0.0 0.0
10.11111111111111 9.777777777777779 0.0 0.0
10.11111111111111 10.222222222222221 0.0 0.0
10.11111111111111 10.666666666666668 0.0 0.0
10.11111111111111 11.11111111111111 0.0 0.0
10.11111111111111 11.555555555555557 0.0 0.0
10.11111111111111 12.0 0.0 0.0
10.11111111111111 12.444444444444443 0.0 0.0
10.11111111111111 12.88888888888889 0.0 0.0
10.11111111111111 13.333333333333332 0.0 0.0
10.11111111111111 13.777777777777779 0.0 0.0
10.11111111111111 14.222222222222221 0.0 0.0
10.11111111111111 14.666666666666668 0.0 0.0
10.11111111111111 15.11111111111111 0.0 0.0
10.11111111111111 15.555555555555557 0.0 0.0
10.11111111111111 16.0 0.0 0.0
10.11111111111111 16.444444444444443 0.0 0.0
10.11111111111111 16.88888888888889 0.0 0.0
10.11111111111111 17.333333333333336 0.0 0.0
10.11111111111111 17.77777777777778 0.0 0.0
10.11111111111111 18.22222222222222 0.0 0.0
10.11111111111111 18.666666666666664 0.0 0.0
10.11111111111111 19.11111111111111 0.0 0.0
10.11111111111111 19.555555555555557 0.0 0.0
10.11111111111111 20.0 0.0 0.0
10.11111111111111 20.444444444444443 0.0 0.0
10.11111111111111 20.88888888888889 0.0 0.0
10.11111111111111 21.333333333333336 0.0 0.0
10.11111111111111 21.77777777777778 0.0 0.0
10.333333333333332 -21.77777777777778 0.0 0.0
10.333333333333332 -21.333333333333336 0.0 0.0
10.333333333333332 -20.88888888888889 0.0 0.0
10.333333333333332 -20.444444444444443 0.0 0.0
10.333333333333332 -20.0 0.0 0.0
10.333333333333332 -19.555555555555557 0.0 0.0
10.333333333333332 -19.11111111111111 0.0 0.0
10.333333333333332 -18.666666666666664 0.0 0.0
10.333333333333332 -18.22222222222222 0.0 0.0
10.333333333333332 -17.77777777777778 0.0 0.0
10.333333333333332 -17.333333333333336 0.0 0.0
10.333333333333332 -16.88888888888889 0.0 0.0
10.333333333333332 -16.444444444444443 0.0 0.0
10.333333333333332 -16.0 0.0 0.0
10.333333333333332 -15.555555555555557 0.0 0.0
10.333333333333332 -15.11111111111111 0.0 0.0
10.333333333333332 -14.666666666666668 0.0 0.0
10.333333333333332 -14.222222222222221 0.0 0.0
10.333333333333332 -13.777777777777779 0.0 0.0
10.333333333333332 -13.333333333333332 0.0 0.0
10.333333333333332 -12.88888888888889 0.0 0.0
10.333333333333332 -12.444444444444443 0.0 0.0
10.333333333333332 -12.0 0.0 0.0
10.333333333333332 -11.555555555555557 0.0 0.0
10.333333333333332 -11.11111111111111 0.0 0.0
10.333333333333332 -10.666666666666668 0.0 0.0
10.333333333333332 -10.222222222222221 0.0 0.0
10.333333333333332 -9.777777777777779 0.0 0.0
10.333333333333332 -9.333333333333332 0.0 0.0
10.333333333333332 -8.88888888888889 0.0 0.0
10.333333333333332 -8.444444444444443 0.0 0.0
10.333333333333332 -8.0 0.0 0.0
10.333333333333332 -7.555555555555555 0.0 0.0
10.333333333333332 -7.111111111111111 0.0 0.0
10.333333333333332 -6.666666666666667 0.0 0.0
10.333333333333332 -6.222222222222222 0.0 0.0
10.333333333333332 -5.777777777777778 0.0 0.0
10.333333333333332 -5.333333333333333 0.0 0.0
10.333333333333332 -4.888888888888889 0.0 0.0
10.333333333333332 -4.444444444444445 0.0 0.0
10.333333333333332 -4.0 0.0 0.0
10.333333333333332 -3.5555555555555554 0.0 0.0
10.333333333333332 -3.111111111111111 0.0 0.0
10.333333333333332 -2.666666666666667 0.0 0.0
10.333333333333332 -2.2222222222222223 0.0 0.0
10.333333333333332 -1.7777777777777777 0.0 0.0
10.333333333333332 -1.3333333333333335 0.0 0.0
10.333333333333332 -0.8888888888888888 0.0 0.0
10.333333333333332 -0.4444444444444444 0.0 0.0
10.333333333333332 0.0 0.0 0.0
10.333333333333332 0.4444444444444444 0.0 0.0
10.333333333333332 0.8888888888888888 0.0 0.0
10.333333333333332 1.3333333333333335 0.0 0.0
10.333333333333332 1.7777777777777777 0.0 0.0
10.333333333333332 2.2222222222222223 0.0 0.0
10.333333333333332 2.666666666666667 0.0 0.0
10.333333333333332 3.111111111111111 0.0 0.0
10.333333333333332 3.5555555555555554 0.0 0.0
10.333333333333332 4.0 0.0 0.0
10.333333333333332 4.444444444444445 0.0 0.0
10.333333333333332 4.888888888888889 0.0 0.0
10.333333333333332 5.333333333333333 0.0 0.0
10.333333333333332 5.777777777777778 0.0 0.0
10.333333333333332 6.222222222222222 0.0 0.0
10.333333333333332 6.666666666666667 0.0 0.0
10.333333333333332 7.111111111111111 0.0 0.0
10.333333333333332 7.555555555555555 0.0 0.0
10.333333333333332 8.0 0.0 0.0
10.333333333333332 8.444444444444443 0.0 0.0
10.333333333333332 8.88888888888889 0.0 0.0
10.333333333333332 9.333333333333332 0.0 0.0
10.333333333333332 9.777777777777779 0.0 0.0
10.333333333333332 10.222222222222221 0.0 0.0
10.333333333333332 10.666666666666668 0.0 0.0
10.333333333333332 11.11111111111111 0.0 0.0
10.333333333333332 11.555555555555557 0.0 0.0
10.333333333333332 12.0 0.0 0.0
10.333333333333332 12.444444444444443 0.0 0.0
10.333333333333332 12.88888888888889 0.0 0.0
10.333333333333332 13.333333333333332 0.0 0.0
10.333333333333332 13.777777777777779 0.0 0.0
10.333333333333332 14.222222222222221 0.0 0.0
10.333333333333332 14.666666666666668 0.0 0.0
10.333333333333332 15.11111111111111 0.0 0.0
10.333333333333332 15.555555555555557 0.0 0.0
10.333333333333332 16.0 0.0 0.0
10.333333333333332 16.444444444444443 0.0 0.0
10.333333333333332 16.88888888888889 0.0 0.0
10.333333333333332 17.333333333333336 0.0 0.0
10.333333333333332 17.77777777777778 0.0 0.0
10.333333333333332 18.22222222222222 0.0 0.0
10.333333333333332 18.666666666666664 0.0 0.0
10.333333333333332 19.11111111111111 0.0 0.0
10.333333333333332 19.555555555555557 0.0 0.0
10.333333333333332 20.0 0.0 0.0
10.333333333333332 20.444444444444443 0.0 0.0
10.333333333333332 20.88888888888889 0.0 0.0
10.333333333333332 21.333333333333336 0.0 0.0
10.333333333333332 21.77777777777778 0.0 0.0
10.555555555555555 -21.77777777777778 0.0 0.0
10.555555555555555 -21.333333333333336 0.0 0.0
10.555555555555555 -20.88888888888889 0.0 0.0
10.555555555555555 -20.444444444444443 0.0 0.0
10.555555555555555 -20.0 0.0 0.0
10.555555555555555 -19.555555555555557 0.0 0.0
10.555555555555555 -19.11111111111111 0.0 0.0
10.555555555555555 -18.666666666666664 0.0 0.0
10.555555555555555 -18.22222222222222 0.0 0.0
10.555555555555555 -17.77777777777778 0.0 0.0
10.555555555555555 -17.333333333333336 0.0 0.0
10.555555555555555 -16.88888888888889 0.0 0.0
10.555555555555555 -16.444444444444443 0.0 0.0
10.555555555555555 -16.0 0.0 0.0
10.555555555555555 -15.555555555555557 0.0 0.0
10.555555555555555 -15.11111111111111 0.0 0.0
10.555555555555555 -14.666666666666668 0.0 0.0
10.555555555555555 -14.222222222222221 0.0 0.0
10.555555555555555 -13.777777777777779 0.0 0.0
10.555555555555555 -13.333333333333332 0.0 0.0
10.555555555555555 -12.88888888888889 0.0 0.0
10.555555555555555 -12.444444444444443 0.0 0.0
10.555555555555555 -12.0 0.0 0.0
10.555555555555555 -11.555555555555557 0.0 0.0
10.555555555555555 -11.11111111111111 0.0 0.0
10.555555555555555 -10.666666666666668 0.0 0.0
10.555555555555555 -10.222222222222221 0.0 0.0
10.555555555555555 -9.777777777777779 0.0 0.0
10.555555555555555 -9.333333333333332 0.0 0.0
10.555555555555555 -8.88888888888889 0.0 0.0
10.555555555555555 -8.444444444444443 0.0 0.0
10.555555555555555 -8.0 0.0 0.0
10.555555555555555 -7.555555555555555 0.0 0.0
10.555555555555555 -7.111111111111111 0.0 0.0
10.555555555555555 -6.666666666666667 0.0 0.0
10.555555555555555 -6.222222222222222 0.0 0.0
10.555555555555555 -5.777777777777778 0.0 0.0
10.555555555555555 -5.333333333333333 0.0 0.0
10.555555555555555 -4.888888888888889 0.0 0.0
10.555555555555555 -4.444444444444445 0.0 0.0
10.555555555555555 -4.0 0.0 0.0
10.555555555555555 -3.5555555555555554 0.0 0.0
10.555555555555555 -3.111111111111111 0.0 0.0
10.555555555555555 -2.666666666666667 0.0 0.0
10.555555555555555 -2.2222222222222223 0.0 0.0
10.555555555555555 -1.7777777777777777 0.0 0.0
10.555555555555555 -1.3333333333333335 0.0 0.0
10.555555555555555 -0.8888888888888888 0.0 0.0
10.555555555555555 -0.4444444444444444 0.0 0.0
10.555555555555555 0.0 0.0 0.0
10.555555555555555 0.4444444444444444 0.0 0.0
10.555555555555555 0.8888888888888888 0.0 0.0
10.555555555555555 1.3333333333333335 0.0 0.0
10.555555555555555 1.7777777777777777 0.0 0.0
10.555555555555555 2.2222222222222223 0.0 0.0
10.555555555555555 2.666666666666667 0.0 0.0
10.555555555555555 3.111111111111111 0.0 0.0
10.555555555555555 3.5555555555555554 0.0 0.0
10.555555555555555 4.0 0.0 0.0
10.555555555555555 4.444444444444445 0.0 0.0
10.555555555555555 4.888888888888889 0.0 0.0
10.555555555555555 5.333333333333333 0.0 0.0
10.555555555555555 5.777777777777778 0.0 0.0
10.555555555555555 6.222222222222222 0.0 0.0
10.555555555555555 6.666666666666667 0.0 0.0
10.555555555555555 7.111111111111111 0.0 0.0
10.555555555555555 7.555555555555555 0.0 0.0
10.555555555555555 8.0 0.0 0.0
10.555555555555555 8.444444444444443 0.0 0.0
10.555555555555555 8.88888888888889 0.0 0.0
10.555555555555555 9.333333333333332 0.0 0.0
10.555555555555555 9.777777777777779 0.0 0.0
10.555555555555555 10.222222222222221 0.0 0.0
10.555555555555555 10.666666666666668 0.0 0.0
10.555555555555555 11.11111111111111 0.0 0.0
10.555555555555555 11.555555555555557 0.0 0.0
10.555555555555555 12.0 0.0 0.0
10.555555555555555 12.444444444444443 0.0 0.0
10.555555555555555 12.88888888888889 0.0 0.0
10.555555555555555 13.333333333333332 0.0 0.0
10.555555555555555 13.777777777777779 0.0 0.0
10.555555555555555 14.222222222222221 0.0 0.0
10.555555555555555 14.666666666666668 0.0 0.0
10.555555555555555 15.11111111111111 0.0 0.0
10.555555555555555 15.555555555555557 0.0 0.0
10.555555555555555 16.0 0.0 0.0
10.555555555555555 16.444444444444443 0.0 0.0
10.555555555555555 16.88888888888889 0.0 0.0
10.555555555555555 17.333333333333336 0.0 0.0
10.555555555555555 17.77777777777778 0.0 0.0
10.555555555555555 18.22222222222222 0.0 0.0
10.555555555555555 18.666666666666664 0.0 0.0
10.555555555555555 19.11111111111111 0.0 0.0
10.555555555555555 19.555555555555557 0.0 0.0
10.555555555555555 20.0 0.0 0.0
10.555555555555555 20.444444444444443 0.0 0.0
10.555555555555555 20.88888888888889 0.0 0.0
10.555555555555555 21.333333333333336 0.0 0.0
10.555555555555555 21.77777777777778 0.0 0.0
10.777777777777779 -21.77777777777778 0.0 0.0
10.777777777777779 -21.333333333333336 0.0 0.0
10.777777777777779 -20.88888888888889 0.0 0.0
10.777777777777779 -20.444444444444443 0.0 0.0
10.777777777777779 -20.0 0.0 0.0
10.777777777777779 -19.555555555555557 0.0 0.0
10.777777777777779 -19.11111111111111 0.0 0.0
10.777777777777779 -18.666666666666664 0.0 0.0
10.777777777777779 -18.22222222222222 0.0 0.0
10.777777777777779 -17.77777777777778 0.0 0.0
10.777777777777779 -17.333333333333336 0.0 0.0
10.777777777777779 -16.88888888888889 0.0 0.0
10.777777777777779 -16.444444444444443 0.0 0.0
10.777777777777779 -16.0 0.0 0.0
10.777777777777779 -15.555555555555557 0.0 0.0
10.777777777777779 -15.11111111111111 0.0 0.0
10.777777777777779 -14.666666666666668 0.0 0.0
10.777777777777779 -14.222222222222221 0.0 0.0
10.777777777777779 -13.777777777777779 0.0 0.0
10.777777777777779 -13.333333333333332 0.0 0.0
10.777777777777779 -12.88888888888889 0.0 0.0
10.777777777777779 -12.444444444444443 0.0 0.0
10.777777777777779 -12.0 0.0 0.0
10.777777777777779 -11.555555555555557 0.0 0.0
10.777777777777779 -11.11111111111111 0.0 0.0
10.777777777777779 -10.666666666666668 0.0 0.0
10.777777777777779 -10.222222222222221 0.0 0.0
10.777777777777779 -9.777777777777779 0.0 0.0
10.777777777777779 -9.333333333333332 0.0 0.0
10.777777777777779 -8.88888888888889 0.0 0.0
10.777777777777779 -8.444444444444443 0.0 0.0
10.777777777777779 -8.0 0.0 0.0
10.777777777777779 -7.555555555555555 0.0 0.0
10.777777777777779 -7.111111111111111 0.0 0.0
10.777777777777779 -6.666666666666667 0.0 0.0
10.777777777777779 -6.222222222222222 0.0 0.0
10.777777777777779 -5.777777777777778 0.0 0.0
10.777777777777779 -5.333333333333333 0.0 0.0
10.777777777777779 -4.888888888888889 0.0 0.0
10.777777777777779 -4.444444444444445 0.0 0.0
10.777777777777779 -4.0 0.0 0.0
10.777777777777779 -3.5555555555555554 0.0 0.0
10.777777777777779 -3.111111111111111 0.0 0.0
10.777777777777779 -2.666666666666667 0.0 0.0
10.777777777777779 -2.2222222222222223 0.0 0.0
10.777777777777779 -1.7777777777777777 0.0 0.0
10.777777777777779 -1.3333333333333335 0.0 0.0
10.777777777777779 -0.8888888888888888 0.0 0.0
10.777777777777779 -0.4444444444444444 0.0 0.0
10.777777777777779 0.0 0.0 0.0
10.777777777777779 0.4444444444444444 0.0 0.0
10.777777777777779 0.8888888888888888 0.0 0.0
10.777777777777779 1.3333333333333335 0.0 0.0
10.777777777777779 1.7777777777777777 0.0 0.0
10.777777777777779 2.2222222222222223 0.0 0.0
10.777777777777779 2.666666666666667 0.0 0.0
10.777777777777779 3.111111111111111 0.0 0.0
10.777777777777779 3.5555555555555554 0.0 0.0
10.777777777777779 4.0 0.0 0.0
10.777777777777779 4.444444444444445 0.0 0.0
10.777777777777779 4.888888888888889 0.0 0.0
10.777777777777779 5.333333333333333 0.0 0.0
10.777777777777779 5.777777777777778 0.0 0.0
10.777777777777779 6.222222222222222 0.0 0.0
10.777777777777779 6.666666666666667 0.0 0.0
10.777777777777779 7.111111111111111 0.0 0.0
10.777777777777779 7.555555555555555 0.0 0.0
10.777777777777779 8.0 0.0 0.0
10.777777777777779 8.444444444444443 0.0 0.0
10.777777777777779 8.88888888888889 0.0 0.0
10.777777777777779 9.333333333333332 0.0 0.0
10.777777777777779 9.777777777777779 0.0 0.0
10.777777777777779 10.222222222222221 0.0 0.0
10.777777777777779 10.666666666666668 0.0 0.0
10.777777777777779 11.11111111111111 0.0 0.0
10.777777777777779 11.555555555555557 0.0 0.0
10.777777777777779 12.0 0.0 0.0
10.777777777777779 12.444444444444443 0.0 0.0
10.777777777777779 12.88888888888889 0.0 0.0
10.777777777777779 13.333333333333332 0.0 0.0
10.777777777777779 13.777777777777779 0.0 0.0
10.777777777777779 14.222222222222221 0.0 0.0
10.777777777777779 14.666666666666668 0.0 0.0
10.777777777777779 15.11111111111111 0.0 0.0
10.777777777777779 15.555555555555557 0.0 0.0
10.777777777777779 16.0 0.0 0.0
10.777777777777779 16.444444444444443 0.0 0.0
10.777777777777779 16.88888888888889 0.0 0.0
10.777777777777779 17.333333333333336 0.0 0.0
10.777777777777779 17.77777777777778 0.0 0.0
10.777777777777779 18.22222222222222 0.0 0.0
10.777777777777779 18.666666666666664 0.0 0.0
10.777777777777779 19.11111111111111 0.0 0.0
10.777777777777779 19.555555555555557 0.0 0.0
10.777777777777779 20.0 0.0 0.0
10.777777777777779 20.444444444444443 0.0 0.0
10.777777777777779 20.88888888888889 0.0 0.0
10.777777777777779 21.333333333333336 0.0 0.0
10.777777777777779 21.77777777777778 0.0 0.0
11.0 -21.77777777777778 0.0 0.0
11.0 -21.333333333333336 0.0 0.0
11.0 -20.88888888888889 0.0 0.0
11.0 -20.444444444444443 0.0 0.0
11.0 -20.0 0.0 0.0
11.0 -19.555555555555557 0.0 0.0
11.0 -19.11111111111111 0.0 0.0
11.0 -18.666666666666664 0.0 0.0
11.0 -18.22222222222222 0.0 0.0
11.0 -17.77777777777778 0.0 0.0
11.0 -17.333333333333336 0.0 0.0
11.0 -16.88888888888889 0.0 0.0
11.0 -16.444444444444443 0.0 0.0
11.0 -16.0 0.0 0.0
11.0 -15.555555555555557 0.0 0.0
11.0 -15.11111111111111 0.0 0.0
11.0 -14.666666666666668 0.0 0.0
11.0 -14.222222222222221 0.0 0.0
11.0 -13.777777777777779 0.0 0.0
11.0 -13.333333333333332 0.0 0.0
11.0 -12.88888888888889 0.0 0.0
11.0 -12.444444444444443 0.0 0.0
11.0 -12.0 0.0 0.0
11.0 -11.555555555555557 0.0 0.0
11.0 -11.11111111111111 0.0 0.0
11.0 -10.666666666666668 0.0 0.0
11.0 -10.222222222222221 0.0 0.0
11.0 -9.777777777777779 0.0 0.0
11.0 -9.333333333333332 0.0 0.0
11.0 -8.88888888888889 0.0 0.0
11.0 -8.444444444444443 0.0 0.0
11.0 -8.0 0.0 0.0
11.0 -7.555555555555555 0.0 0.0
11.0 -7.111111111111111 0.0 0.0
11.0 -6.666666666666667 0.0 0.0
11.0 -6.222222222222222 0.0 0.0
11.0 -5.777777777777778 0.0 0.0
11.0 -5.333333333333333 0.0 0.0
11.0 -4.888888888888889 0.0 0.0
11.0 -4.444444444444445 0.0 0.0
11.0 -4.0 0.0 0.0
11.0 -3.5555555555555554 0.0 0.0
11.0 -3.111111111111111 0.0 0.0
11.0 -2.666666666666667 0.0 0.0
11.0 -2.2222222222222223 0.0 0.0
11.0 -1.7777777777777777 0.0 0.0
11.0 -1.3333333333333335 0.0 0.0
11.0 -0.8888888888888888 0.0 0.0
11.0 -0.4444444444444444 0.0 0.0
11.0 0.0 0.0 0.0
11.0 0.4444444444444444 0.0 0.0
11.0 0.8888888888888888 0.0 0.0
11.0 1.3333333333333335 0.0 0.0
11.0 1.7777777777777777 0.0 0.0
11.0 2.2222222222222223 0.0 0.0
11.0 2.666666666666667 0.0 0.0
11.0 3.111111111111111 0.0 0.0
11.0 3.5555555555555554 0.0 0.0
11.0 4.0 0.0 0.0
11.0 4.444444444444445 0.0 0.0
11.0 4.888888888888889 0.0 0.0
11.0 5.333333333333333 0.0 0.0
11.0 5.777777777777778 0.0 0.0
11.0 6.222222222222222 0.0 0.0
11.0 6.666666666666667 0.0 0.0
11.0 7.111111111111111 0.0 0.0
11.0 7.555555555555555 0.0 0.0
11.0 8.0 0.0 0.0
11.0 8.444444444444443 0.0 0.0
11.0 8.88888888888889 0.0 0.0
11.0 9.333333333333332 0.0 0.0
11.0 9.777777777777779 0.0 0.0
11.0 10.222222222222221 0.0 0.0
11.0 10.666666666666668 0.0 0.0
11.0 11.11111111111111 0.0 0.0
11.0 11.555555555555557 0.0 0.0
11.0 12.0 0.0 0.0
11.0 12.444444444444443 0.0 0.0
11.0 12.88888888888889 0.0 0.0
11.0 13.333333333333332 0.0 0.0
11.0 13.777777777777779 0.0 0.0
11.0 14.222222222222221 0.0 0.0
11.0 14.666666666666668 0.0 0.0
11.0 15.11111111111111 0.0 0.0
11.0 15.555555555555557 0.0 0.0
11.0 16.0 0.0 0.0
11.0 16.444444444444443 0.0 0.0
11.0 16.88888888888889 0.0 0.0
11.0 17.333333333333336 0.0 0.0
11.0 17.77777777777778 0.0 0.0
11.0 18.22222222222222 0.0 0.0
11.0 18.666666666666664 0.0 0.0
11.0 19.11111111111111 0.0 0.0
11.0 19.555555555555557 0.0 0.0
11.0 20.0 0.0 0.0
11.0 20.444444444444443 0.0 0.0
11.0 20.88888888888889 0.0 0.0
11.0 21.333333333333336 0.0 0.0
11.0 21.77777777777778 0.0 0.0
11.222222222222221 -21.77777777777778 0.0 0.0
11.222222222222221 -21.333333333333336 0.0 0.0
11.222222222222221 -20.88888888888889 0.0 0.0
11.222222222222221 -20.444444444444443 0.0 0.0
11.222222222222221 -20.0 0.0 0.0
11.222222222222221 -19.555555555555557 0.0 0.0
11.222222222222221 -19.11111111111111 0.0 0.0
11.222222222222221 -18.666666666666664 0.0 0.0
11.222222222222221 -18.22222222222222 0.0 0.0
11.222222222222221 -17.77777777777778 0.0 0.0
11.222222222222221 -17.333333333333336 0.0 0.0
11.222222222222221 -16.88888888888889 0.0 0.0
11.222222222222221 -16.444444444444443 0.0 0.0
11.222222222222221 -16.0 0.0 0.0
11.222222222222221 -15.555555555555557 0.0 0.0
11.222222222222221 -15.11111111111111 0.0 0.0
11.222222222222221 -14.666666666666668 0.0 0.0
11.222222222222221 -14.222222222222221 0.0 0.0
11.222222222222221 -13.777777777777779 0.0 0.0
11.222222222222221 -13.333333333333332 0.0 0.0
11.222222222222221 -12.88888888888889 0.0 0.0
11.222222222222221 -12.444444444444443 0.0 0.0
11.222222222222221 -12.0 0.0 0.0
11.222222222222221 -11.555555555555557 0.0 0.0
11.222222222222221 -11.11111111111111 0.0 0.0
11.222222222222221 -10.666666666666668 0.0 0.0
11.222222222222221 -10.222222222222221 0.0 0.0
11.222222222222221 -9.777777777777779 0.0 0.0
11.222222222222221 -9.333333333333332 0.0 0.0
11.222222222222221 -8.88888888888889 0.0 0.0
11.222222222222221 -8.444444444444443 0.0 0.0
11.222222222222221 -8.0 0.0 0.0
11.222222222222221 -7.555555555555555 0.0 0.0
11.222222222222221 -7.111111111111111 0.0 0.0
11.222222222222221 -6.666666666666667 0.0 0.0
11.222222222222221 -6.222222222222222 0.0 0.0
11.222222222222221 -5.777777777777778 0.0 0.0
11.222222222222221 -5.333333333333333 0.0 0.0
11.222222222222221 -4.888888888888889 0.0 0.0
11.222222222222221 -4.444444444444445 0.0 0.0
11.222222222222221 -4.0 0.0 0.0
11.222222222222221 -3.5555555555555554 0.0 0.0
11.222222222222221 -3.111111111111111 0.0 0.0
11.222222222222221 -2.666666666666667 0.0 0.0
11.222222222222221 -2.2222222222222223 0.0 0.0
11.222222222222221 -1.7777777777777777 0.0 0.0
11.222222222222221 -1.3333333333333335 0.0 0.0
11.222222222222221 -0.8888888888888888 0.0 0.0
11.222222222222221 -0.4444444444444444 0.0 0.0
11.222222222222221 0.0 0.0 0.0
11.222222222222221 0.4444444444444444 0.0 0.0
11.222222222222221 0.8888888888888888 0.0 0.0
11.222222222222221 1.3333333333333335 0.0 0.0
11.222222222222221 1.7777777777777777 0.0 0.0
11.222222222222221 2.2222222222222223 0.0 0.0
11.222222222222221 2.666666666666667 0.0 0.0
11.222222222222221 3.111111111111111 0.0 0.0
11.222222222222221 3.5555555555555554 0.0 0.0
11.222222222222221 4.0 0.0 0.0
11.222222222222221 4.444444444444445 0.0 0.0
11.222222222222221 4.888888888888889 0.0 0.0
11.222222222222221 5.333333333333333 0.0 0.0
11.222222222222221 5.777777777777778 0.0 0.0
11.222222222222221 6.222222222222222 0.0 0.0
11.222222222222221 6.666666666666667 0.0 0.0
11.222222222222221 7.111111111111111 0.0 0.0
11.222222222222221 7.555555555555555 0.0 0.0
11.222222222222221 8.0 0.0 0.0
11.222222222222221 8.444444444444443 0.0 0.0
11.222222222222221 8.88888888888889 0.0 0.0
11.222222222222221 9.333333333333332 0.0 0.0
11.222222222222221 9.777777777777779 0.0 0.0
11.222222222222221 10.222222222222221 0.0 0.0
11.222222222222221 10.666666666666668 0.0 0.0
11.222222222222221 11.11111111111111 0.0 0.0
11.222222222222221 11.555555555555557 0.0 0.0
11.222222222222221 12.0 0.0 0.0
11.222222222222221 12.444444444444443 0.0 0.0
11.222222222222221 12.88888888888889 0.0 0.0
11.222222222222221 13.333333333333332 0.0 0.0
11.222222222222221 13.777777777777779 0.0 0.0
11.222222222222221 14.222222222222221 0.0 0.0
11.222222222222221 14.666666666666668 0.0 0.0
11.222222222222221 15.11111111111111 0.0 0.0
11.222222222222221 15.555555555555557 0.0 0.0
11.222222222222221 16.0 0.0 0.0
11.222222222222221 16.444444444444443 0.0 0.0
11.222222222222221 16.88888888888889 0.0 0.0
11.222222222222221 17.333333333333336 0.0 0.0
11.222222222222221 17.77777777777778 0.0 0.0
11.222222222222221 18.22222222222222 0.0 0.0
11.222222222222221 18.666666666666664 0.0 0.0
11.222222222222221 19.11111111111111 0.0 0.0
11.222222222222221 19.555555555555557 0.0 0.0
11.222222222222221 20.0 0.0 0.0
11.222222222222221 20.444444444444443 0.0 0.0
11.222222222222221 20.88888888888889 0.0 0.0
11.222222222222221 21.333333333333336 0.0 0.0
11.222222222222221 21.77777777777778 0.0 0.0
11.444444444444445 -21.77777777777778 0.0 0.0
11.444444444444445 -21.333333333333336 0.0 0.0
11.444444444444445 -20.88888888888889 0.0 0.0
11.444444444444445 -20.444444444444443 0.0 0.0
11.444444444444445 -20.0 0.0 0.0
11.444444444444445 -19.555555555555557 0.0 0.0
11.444444444444445 -19.11111111111111 0.0 0.0
11.444444444444445 -18.666666666666664 0.0 0.0
11.444444444444445 -18.22222222222222 0.0 0.0
11.444444444444445 -17.77777777777778 0.0 0.0
11.444444444444445 -17.333333333333336 0.0 0.0
11.444444444444445 -16.88888888888889 0.0 0.0
11.444444444444445 -16.444444444444443 0.0 0.0
11.444444444444445 -16.0 0.0 0.0
11.444444444444445 -15.555555555555557 0.0 0.0
11.444444444444445 -15.11111111111111 0.0 0.0
11.444444444444445 -14.666666666666668 0.0 0.0
11.444444444444445 -14.222222222222221 0.0 0.0
11.444444444444445 -13.777777777777779 0.0 0.0
11.444444444444445 -13.333333333333332 0.0 0.0
11.444444444444445 -12.88888888888889 0.0 0.0
11.444444444444445 -12.444444444444443 0.0 0.0
11.444444444444445 -12.0 0.0 0.0
11.444444444444445 -11.555555555555557 0.0 0.0
11.444444444444445 -11.11111111111111 0.0 0.0
11.444444444444445 -10.666666666666668 0.0 0.0
11.444444444444445 -10.222222222222221 0.0 0.0
11.444444444444445 -9.777777777777779 0.0 0.0
11.444444444444445 -9.333333333333332 0.0 0.0
11.444444444444445 -8.88888888888889 0.0 0.0
11.444444444444445 -8.444444444444443 0.0 0.0
11.444444444444445 -8.0 0.0 0.0
11.444444444444445 -7.555555555555555 0.0 0.0
11.444444444444445 -7.111111111111111 0.0 0.0
11.444444444444445 -6.666666666666667 0.0 0.0
11.444444444444445 -6.222222222222222 0.0 0.0
11.444444444444445 -5.777777777777778 0.0 0.0
11.444444444444445 -5.333333333333333 0.0 0.0
11.444444444444445 -4.888888888888889 0.0 0.0
11.444444444444445 -4.444444444444445 0.0 0.0
11.444444444444445 -4.0 0.0 0.0
11.444444444444445 -3.5555555555555554 0.0 0.0
11.444444444444445 -3.111111111111111 0.0 0.0
11.444444444444445 -2.666666666666667 0.0 0.0
11.444444444444445 -2.2222222222222223 0.0 0.0
11.444444444444445 -1.7777777777777777 0.0 0.0
11.444444444444445 -1.3333333333333335 0.0 0.0
11.444444444444445 -0.8888888888888888 0.0 0.0
11.444444444444445 -0.4444444444444444 0.0 0.0
11.444444444444445 0.0 0.0 0.0
11.444444444444445 0.4444444444444444 0.0 0.0
11.444444444444445 0.8888888888888888 0.0 0.0
11.444444444444445 1.3333333333333335 0.0 0.0
11.444444444444445 1.7777777777777777 0.0 0.0
11.444444444444445 2.2222222222222223 0.0 0.0
11.444444444444445 2.666666666666667 0.0 0.0
11.444444444444445 3.111111111111111 0.0 0.0
11.444444444444445 3.5555555555555554 0.0 0.0
11.444444444444445 4.0 0.0 0.0
11.444444444444445 4.444444444444445 0.0 0.0
11.444444444444445 4.888888888888889 0.0 0.0
11.444444444444445 5.333333333333333 0.0 0.0
11.444444444444445 5.777777777777778 0.0 0.0
11.444444444444445 6.222222222222222 0.0 0.0
11.444444444444445 6.666666666666667 0.0 0.0
11.444444444444445 7.111111111111111 0.0 0.0
11.444444444444445 7.555555555555555 0.0 0.0
11.444444444444445 8.0 0.0 0.0
11.444444444444445 8.444444444444443 0.0 0.0
11.444444444444445 8.88888888888889 0.0 0.0
11.444444444444445 9.333333333333332 0.0 0.0
11.444444444444445 9.777777777777779 0.0 0.0
11.444444444444445 10.222222222222221 0.0 0.0
11.444444444444445 10.666666666666668 0.0 0.0
11.444444444444445 11.11111111111111 0.0 0.0
11.444444444444445 11.555555555555557 0.0 0.0
11.444444444444445 12.0 0.0 0.0
11.444444444444445 12.444444444444443 0.0 0.0
11.444444444444445 12.88888888888889 0.0 0.0
11.444444444444445 13.333333333333332 0.0 0.0
11.444444444444445 13.777777777777779 0.0 0.0
11.444444444444445 14.222222222222221 0.0 0.0
11.444444444444445 14.666666666666668 0.0 0.0
11.444444444444445 15.11111111111111 0.0 0.0
11.444444444444445 15.555555555555557 0.0 0.0
11.444444444444445 16.0 0.0 0.0
11.444444444444445 16.444444444444443 0.0 0.0
11.444444444444445 16.88888888888889 0.0 0.0
11.444444444444445 17.333333333333336 0.0 0.0
11.444444444444445 17.77777777777778 0.0 0.0
11.444444444444445 18.22222222222222 0.0 0.0
11.444444444444445 18.666666666666664 0.0 0.0
11.444444444444445 19.11111111111111 0.0 0.0
11.444444444444445 19.555555555555557 0.0 0.0
11.444444444444445 20.0 0.0 0.0
11.444444444444445 20.444444444444443 0.0 0.0
11.444444444444445 20.88888888888889 0.0 0.0
11.444444444444445 21.333333333333336 0.0 0.0
11.444444444444445 21.77777777777778 0.0 0.0
11.666666666666668 -21.77777777777778 0.0 0.0
11.666666666666668 -21.333333333333336 0.0 0.0
11.666666666666668 -20.88888888888889 0.0 0.0
11.666666666666668 -20.444444444444443 0.0 0.0
11.666666666666668 -20.0 0.0 0.0
11.666666666666668 -19.555555555555557 0.0 0.0
11.666666666666668 -19.11111111111111 0.0 0.0
11.666666666666668 -18.666666666666664 0.0 0.0
11.666666666666668 -18.22222222222222 0.0 0.0
11.666666666666668 -17.77777777777778 0.0 0.0
11.666666666666668 -17.333333333333336 0.0 0.0
11.666666666666668 -16.88888888888889 0.0 0.0
11.666666666666668 -16.444444444444443 0.0 0.0
11.666666666666668 -16.0 0.0 0.0
11.666666666666668 -15.555555555555557 0.0 0.0
11.666666666666668 -15.11111111111111 0.0 0.0
11.666666666666668 -14.666666666666668 0.0 0.0
11.666666666666668 -14.222222222222221 0.0 0.0
11.666666666666668 -13.777777777777779 0.0 0.0
11.666666666666668 -13.333333333333332 0.0 0.0
11.666666666666668 -12.88888888888889 0.0 0.0
11.666666666666668 -12.444444444444443 0.0 0.0
11.666666666666668 -12.0 0.0 0.0
11.666666666666668 -11.555555555555557 0.0 0.0
11.666666666666668 -11.11111111111111 0.0 0.0
11.666666666666668 -10.666666666666668 0.0 0.0
11.666666666666668 -10.222222222222221 0.0 0.0
11.666666666666668 -9.777777777777779 0.0 0.0
11.666666666666668 -9.333333333333332 0.0 0.0
11.666666666666668 -8.88888888888889 0.0 0.0
11.666666666666668 -8.444444444444443 0.0 0.0
11.666666666666668 -8.0 0.0 0.0
11.666666666666668 -7.555555555555555 0.0 0.0
11.666666666666668 -7.111111111111111 0.0 0.0
11.666666666666668 -6.666666666666667 0.0 0.0
11.666666666666668 -6.222222222222222 0.0 0.0
11.666666666666668 -5.777777777777778 0.0 0.0
11.666666666666668 -5.333333333333333 0.0 0.0
11.666666666666668 -4.888888888888889 0.0 0.0
11.666666666666668 -4.444444444444445 0.0 0.0
11.666666666666668 -4.0 0.0 0.0
11.666666666666668 -3.5555555555555554 0.0 0.0
11.666666666666668 -3.111111111111111 0.0 0.0
11.666666666666668 -2.666666666666667 0.0 0.0
11.666666666666668 -2.2222222222222223 0.0 0.0
11.666666666666668 -1.7777777777777777 0.0 0.0
11.666666666666668 -1.3333333333333335 0.0 0.0
11.666666666666668 -0.8888888888888888 0.0 0.0
11.666666666666668 -0.4444444444444444 0.0 0.0
11.666666666666668 0.0 0.0 0.0
11.666666666666668 0.4444444444444444 0.0 0.0
11.666666666666668 0.8888888888888888 0.0 0.0
11.666666666666668 1.3333333333333335 0.0 0.0
11.666666666666668 1.7777777777777777 0.0 0.0
11.666666666666668 2.2222222222222223 0.0 0.0
11.666666666666668 2.666666666666667 0.0 0.0
11.666666666666668 3.111111111111111 0.0 0.0
11.666666666666668 3.5555555555555554 0.0 0.0
11.666666666666668 4.0 0.0 0.0
11.666666666666668 4.444444444444445 0.0 0.0
11.666666666666668 4.888888888888889 0.0 0.0
11.666666666666668 5.333333333333333 0.0 0.0
11.666666666666668 5.777777777777778 0.0 0.0
11.666666666666668 6.222222222222222 0.0 0.0
11.666666666666668 6.666666666666667 0.0 0.0
11.666666666666668 7.111111111111111 0.0 0.0
11.666666666666668 7.555555555555555 0.0 0.0
11.666666666666668 8.0 0.0 0.0
11.666666666666668 8.444444444444443 0.0 0.0
11.666666666666668 8.88888888888889 0.0 0.0
11.666666666666668 9.333333333333332 0.0 0.0
11.666666666666668 9.777777777777779 0.0 0.0
11.666666666666668 10.222222222222221 0.0 0.0
11.666666666666668 10.666666666666668 0.0 0.0
11.666666666666668 11.11111111111111 0.0 0.0
11.666666666666668 11.555555555555557 0.0 0.0
11.666666666666668 12.0 0.0 0.0
11.666666666666668 12.444444444444443 0.0 0.0
11.666666666666668 12.88888888888889 0.0 0.0
11.666666666666668 13.333333333333332 0.0 0.0
11.666666666666668 13.777777777777779 0.0 0.0
11.666666666666668 14.222222222222221 0.0 0.0
11.666666666666668 14.666666666666668 0.0 0.0
11.666666666666668 15.11111111111111 0.0 0.0
11.666666666666668 15.555555555555557 0.0 0.0
11.666666666666668 16.0 0.0 0.0
11.666666666666668 16.444444444444443 0.0 0.0
11.666666666666668 16.88888888888889 0.0 0.0
11.666666666666668 17.333333333333336 0.0 0.0
11.666666666666668 17.77777777777778 0.0 0.0
11.666666666666668 18.22222222222222 0.0 0.0
11.666666666666668 18.666666666666664 0.0 0.0
11.666666666666668 19.11111111111111 0.0 0.0
11.666666666666668 19.555555555555557 0.0 0.0
11.666666666666668 20.0 0.0 0.0
11.666666666666668 20.444444444444443 0.0 0.0
11.666666666666668 20.88888888888889 0.0 0.0
11.666666666666668 21.333333333333336 0.0 0.0
11.666666666666668 21.77777777777778 0.0 0.0
11.88888888888889 -21.77777777777778 0.0 0.0
11.88888888888889 -21.333333333333336 0.0 0.0
11.88888888888889 -20.88888888888889 0.0 0.0
11.88888888888889 -20.444444444444443 0.0 0.0
11.88888888888889 -20.0 0.0 0.0
11.88888888888889 -19.555555555555557 0.0 0.0
11.88888888888889 -19.11111111111111 0.0 0.0
11.88888888888889 -18.666666666666664 0.0 0.0
11.88888888888889 -18.22222222222222 0.0 0.0
11.88888888888889 -17.77777777777778 0.0 0.0
11.88888888888889 -17.333333333333336 0.0 0.0
11.88888888888889 -16.88888888888889 0.0 0.0
11.88888888888889 -16.444444444444443 0.0 0.0
11.88888888888889 -16.0 0.0 0.0
11.88888888888889 -15.555555555555557 0.0 0.0
11.88888888888889 -15.11111111111111 0.0 0.0
11.88888888888889 -14.666666666666668 0.0 0.0
11.88888888888889 -14.222222222222221 0.0 0.0
11.88888888888889 -13.777777777777779 0.0 0.0
11.88888888888889 -13.333333333333332 0.0 0.0
11.88888888888889 -12.88888888888889 0.0 0.0
11.88888888888889 -12.444444444444443 0.0 0.0
11.88888888888889 -12.0 0.0 0.0
11.88888888888889 -11.555555555555557 0.0 0.0
11.88888888888889 -11.11111111111111 0.0 0.0
11.88888888888889 -10.666666666666668 0.0 0.0
11.88888888888889 -10.222222222222221 0.0 0.0
11.88888888888889 -9.777777777777779 0.0 0.0
11.88888888888889 -9.333333333333332 0.0 0.0
11.88888888888889 -8.88888888888889 0.0 0.0
11.88888888888889 -8.444444444444443 0.0 0.0
11.88888888888889 -8.0 0.0 0.0
11.88888888888889 -7.555555555555555 0.0 0.0
11.88888888888889 -7.111111111111111 0.0 0.0
11.88888888888889 -6.666666666666667 0.0 0.0
11.88888888888889 -6.222222222222222 0.0 0.0
11.88888888888889 -5.777777777777778 0.0 0.0
11.88888888888889 -5.333333333333333 0.0 0.0
11.88888888888889 -4.888888888888889 0.0 0.0
11.88888888888889 -4.444444444444445 0.0 0.0
11.88888888888889 -4.0 0.0 0.0
11.88888888888889 -3.5555555555555554 0.0 0.0
11.88888888888889 -3.111111111111111 0.0 0.0
11.88888888888889 -2.666666666666667 0.0 0.0
11.88888888888889 -2.2222222222222223 0.0 0.0
11.88888888888889 -1.7777777777777777 0.0 0.0
11.88888888888889 -1.3333333333333335 0.0 0.0
11.88888888888889 -0.8888888888888888 0.0 0.0
11.88888888888889 -0.4444444444444444 0.0 0.0
11.88888888888889 0.0 0.0 0.0
11.88888888888889 0.4444444444444444 0.0 0.0
11.88888888888889 0.8888888888888888 0.0 0.0
11.88888888888889 1.3333333333333335 0.0 0.0
11.88888888888889 1.7777777777777777 0.0 0.0
11.88888888888889 2.2222222222222223 0.0 0.0
11.88888888888889 2.666666666666667 0.0 0.0
11.88888888888889 3.111111111111111 0.0 0.0
11.88888888888889 3.5555555555555554 0.0 0.0
11.88888888888889 4.0 0.0 0.0
11.88888888888889 4.444444444444445 0.0 0.0
11.88888888888889 4.888888888888889 0.0 0.0
11.88888888888889 5.333333333333333 0.0 0.0
11.88888888888889 5.777777777777778 0.0 0.0
11.88888888888889 6.222222222222222 0.0 0.0
11.88888888888889 6.666666666666667 0.0 0.0
11.88888888888889 7.111111111111111 0.0 0.0
11.88888888888889 7.555555555555555 0.0 0.0
11.88888888888889 8.0 0.0 0.0
11.88888888888889 8.444444444444443 0.0 0.0
11.88888888888889 8.88888888888889 0.0 0.0
11.88888888888889 9.333333333333332 0.0 0.0
11.88888888888889 9.777777777777779 0.0 0.0
11.88888888888889 10.222222222222221 0.0 0.0
11.88888888888889 10.666666666666668 0.0 0.0
11.88888888888889 11.11111111111111 0.0 0.0
11.88888888888889 11.555555555555557 0.0 0.0
11.88888888888889 12.0 0.0 0.0
11.88888888888889 12.444444444444443 0.0 0.0
11.88888888888889 12.88888888888889 0.0 0.0
11.88888888888889 13.333333333333332 0.0 0.0
11.88888888888889 13.777777777777779 0.0 0.0
11.88888888888889 14.222222222222221 0.0 0.0
11.88888888888889 14.666666666666668 0.0 0.0
11.88888888888889 15.11111111111111 0.0 0.0
11.88888888888889 15.555555555555557 0.0 0.0
11.88888888888889 16.0 0.0 0.0
11.88888888888889 16.444444444444443 0.0 0.0
11.88888888888889 16.88888888888889 0.0 0.0
11.88888888888889 17.333333333333336 0.0 0.0
11.88888888888889 17.77777777777778 0.0 0.0
11.88888888888889 18.22222222222222 0.0 0.0
11.88888888888889 18.666666666666664 0.0 0.0
11.88888888888889 19.11111111111111 0.0 0.0
11.88888888888889 19.555555555555557 0.0 0.0
11.88888888888889 20.0 0.0 0.0
11.88888888888889 20.444444444444443 0.0 0.0
11.88888888888889 20.88888888888889 0.0 0.0
11.88888888888889 21.333333333333336 0.0 0.0
11.88888888888889 21.77777777777778 0.0 0.0
12.11111111111111 -21.77777777777778 0.0 0.0
12.11111111111111 -21.333333333333336 0.0 0.0
12.11111111111111 -20.88888888888889 0.0 0.0
12.11111111111111 -20.444444444444443 0.0 0.0
12.11111111111111 -20.0 0.0 0.0
12.11111111111111 -19.555555555555557 0.0 0.0
12.11111111111111 -19.11111111111111 0.0 0.0
12.11111111111111 -18.666666666666664 0.0 0.0
12.11111111111111 -18.22222222222222 0.0 0.0
12.11111111111111 -17.77777777777778 0.0 0.0
12.11111111111111 -17.333333333333336 0.0 0.0
12.11111111111111 -16.88888888888889 0.0 0.0
12.11111111111111 -16.444444444444443 0.0 0.0
12.11111111111111 -16.0 0.0 0.0
12.11111111111111 -15.555555555555557 0.0 0.0
12.11111111111111 -15.11111111111111 0.0 0.0
12.11111111111111 -14.666666666666668 0.0 0.0
12.11111111111111 -14.222222222222221 0.0 0.0
12.11111111111111 -13.777777777777779 0.0 0.0
12.11111111111111 -13.333333333333332 0.0 0.0
12.11111111111111 -12.88888888888889 0.0 0.0
12.11111111111111 -12.444444444444443 0.0 0.0
12.11111111111111 -12.0 0.0 0.0
12.11111111111111 -11.555555555555557 0.0 0.0
12.11111111111111 -11.11111111111111 0.0 0.0
12.11111111111111 -10.666666666666668 0.0 0.0
12.11111111111111 -10.222222222222221 0.0 0.0
12.11111111111111 -9.777777777777779 0.0 0.0
12.11111111111111 -9.333333333333332 0.0 0.0
12.11111111111111 -8.88888888888889 0.0 0.0
12.11111111111111 -8.444444444444443 0.0 0.0
12.11111111111111 -8.0 0.0 0.0
12.11111111111111 -7.555555555555555 0.0 0.0
12.11111111111111 -7.111111111111111 0.0 0.0
12.11111111111111 -6.666666666666667 0.0 0.0
12.11111111111111 -6.222222222222222 0.0 0.0
12.11111111111111 -5.777777777777778 0.0 0.0
12.11111111111111 -5.333333333333333 0.0 0.0
12.11111111111111 -4.888888888888889 0.0 0.0
12.11111111111111 -4.444444444444445 0.0 0.0
12.11111111111111 -4.0 0.0 0.0
12.11111111111111 -3.5555555555555554 0.0 0.0
12.11111111111111 -3.111111111111111 0.0 0.0
12.11111111111111 -2.666666666666667 0.0 0.0
12.11111111111111 -2.2222222222222223 0.0 0.0
12.11111111111111 -1.7777777777777777 0.0 0.0
12.11111111111111 -1.3333333333333335 0.0 0.0
12.11111111111111 -0.8888888888888888 0.0 0.0
12.11111111111111 -0.4444444444444444 0.0 0.0
12.11111111111111 0.0 0.0 0.0
12.11111111111111 0.4444444444444444 0.0 0.0
12.11111111111111 0.8888888888888888 0.0 0.0
12.11111111111111 1.3333333333333335 0.0 0.0
12.11111111111111 1.7777777777777777 0.0 0.0
12.11111111111111 2.2222222222222223 0.0 0.0
12.11111111111111 2.666666666666667 0.0 0.0
12.11111111111111 3.111111111111111 0.0 0.0
12.11111111111111 3.5555555555555554 0.0 0.0
12.11111111111111 4.0 0.0 0.0
12.11111111111111 4.444444444444445 0.0 0.0
12.11111111111111 4.888888888888889 0.0 0.0
12.11111111111111 5.333333333333333 0.0 0.0
12.11111111111111 5.777777777777778 0.0 0.0
12.11111111111111 6.222222222222222 0.0 0.0
12.11111111111111 6.666666666666667 0.0 0.0
12.11111111111111 7.111111111111111 0.0 0.0
12.11111111111111 7.555555555555555 0.0 0.0
12.11111111111111 8.0 0.0 0.0
12.11111111111111 8.444444444444443 0.0 0.0
12.11111111111111 8.88888888888889 0.0 0.0
12.11111111111111 9.333333333333332 0.0 0.0
12.11111111111111 9.777777777777779 0.0 0.0
12.11111111111111 10.222222222222221 0.0 0.0
12.11111111111111 10.666666666666668 0.0 0.0
12.11111111111111 11.11111111111111 0.0 0.0
12.11111111111111 11.555555555555557 0.0 0.0
12.11111111111111 12.0 0.0 0.0
12.11111111111111 12.444444444444443 0.0 0.0
12.11111111111111 12.88888888888889 0.0 0.0
12.11111111111111 13.333333333333332 0.0 0.0
12.11111111111111 13.777777777777779 0.0 0.0
12.11111111111111 14.222222222222221 0.0 0.0
12.11111111111111 14.666666666666668 0.0 0.0
12.11111111111111 15.11111111111111 0.0 0.0
12.11111111111111 15.555555555555557 0.0 0.0
12.11111111111111 16.0 0.0 0.0
12.11111111111111 16.444444444444443 0.0 0.0
12.11111111111111 16.88888888888889 0.0 0.0
12.11111111111111 17.333333333333336 0.0 0.0
12.11111111111111 17.77777777777778 0.0 0.0
12.11111111111111 18.22222222222222 0.0 0.0
12.11111111111111 18.666666666666664 0.0 0.0
12.11111111111111 19.11111111111111 0.0 0.0
12.11111111111111 19.555555555555557 0.0 0.0
12.11111111111111 20.0 0.0 0.0
12.11111111111111 20.444444444444443 0.0 0.0
12.11111111111111 20.88888888888889 0.0 0.0
12.11111111111111 21.333333333333336 0.0 0.0
12.11111111111111 21.77777777777778 0.0 0.0
12.333333333333332 -21.77777777777778 0.0 0.0
12.333333333333332 -21.333333333333336 0.0 0.0
12.333333333333332 -20.88888888888889 0.0 0.0
12.333333333333332 -20.444444444444443 0.0 0.0
12.333333333333332 -20.0 0.0 0.0
12.333333333333332 -19.555555555555557 0.0 0.0
12.333333333333332 -19.11111111111111 0.0 0.0
12.333333333333332 -18.666666666666664 0.0 0.0
12.333333333333332 -18.22222222222222 0.0 0.0
12.333333333333332 -17.77777777777778 0.0 0.0
12.333333333333332 -17.333333333333336 0.0 0.0
12.333333333333332 -16.88888888888889 0.0 0.0
12.333333333333332 -16.444444444444443 0.0 0.0
12.333333333333332 -16.0 0.0 0.0
12.333333333333332 -15.555555555555557 0.0 0.0
12.333333333333332 -15.11111111111111 0.0 0.0
12.333333333333332 -14.666666666666668 0.0 0.0
12.333333333333332 -14.222222222222221 0.0 0.0
12.333333333333332 -13.777777777777779 0.0 0.0
12.333333333333332 -13.333333333333332 0.0 0.0
12.333333333333332 -12.88888888888889 0.0 0.0
12.333333333333332 -12.444444444444443 0.0 0.0
12.333333333333332 -12.0 0.0 0.0
12.333333333333332 -11.555555555555557 0.0 0.0
12.333333333333332 -11.11111111111111 0.0 0.0
12.333333333333332 -10.666666666666668 0.0 0.0
12.333333333333332 -10.222222222222221 0.0 0.0
12.333333333333332 -9.777777777777779 0.0 0.0
12.333333333333332 -9.333333333333332 0.0 0.0
12.333333333333332 -8.88888888888889 0.0 0.0
12.333333333333332 -8.444444444444443 0.0 0.0
12.333333333333332 -8.0 0.0 0.0
12.333333333333332 -7.555555555555555 0.0 0.0
12.333333333333332 -7.111111111111111 0.0 0.0
12.333333333333332 -6.666666666666667 0.0 0.0
12.333333333333332 -6.222222222222222 0.0 0.0
12.333333333333332 -5.777777777777778 0.0 0.0
12.333333333333332 -5.333333333333333 0.0 0.0
12.333333333333332 -4.888888888888889 0.0 0.0
12.333333333333332 -4.444444444444445 0.0 0.0
12.333333333333332 -4.0 0.0 0.0
12.333333333333332 -3.5555555555555554 0.0 0.0
12.333333333333332 -3.111111111111111 0.0 0.0
12.333333333333332 -2.666666666666667 0.0 0.0
12.333333333333332 -2.2222222222222223 0.0 0.0
12.333333333333332 -1.7777777777777777 0.0 0.0
12.333333333333332 -1.3333333333333335 0.0 0.0
12.333333333333332 -0.8888888888888888 0.0 0.0
12.333333333333332 -0.4444444444444444 0.0 0.0
12.333333333333332 0.0 0.0 0.0
12.333333333333332 0.4444444444444444 0.0 0.0
12.333333333333332 0.8888888888888888 0.0 0.0
12.333333333333332 1.3333333333333335 0.0 0.0
12.333333333333332 1.7777777777777777 0.0 0.0
12.333333333333332 2.2222222222222223 0.0 0.0
12.333333333333332 2.666666666666667 0.0 0.0
12.333333333333332 3.111111111111111 0.0 0.0
12.333333333333332 3.5555555555555554 0.0 0.0
12.333333333333332 4.0 0.0 0.0
12.333333333333332 4.444444444444445 0.0 0.0
12.333333333333332 4.888888888888889 0.0 0.0
12.333333333333332 5.333333333333333 0.0 0.0
12.333333333333332 5.777777777777778 0.0 0.0
12.333333333333332 6.222222222222222 0.0 0.0
12.333333333333332 6.666666666666667 0.0 0.0
12.333333333333332 7.111111111111111 0.0 0.0
12.333333333333332 7.555555555555555 0.0 0.0
12.333333333333332 8.0 0.0 0.0
12.333333333333332 8.444444444444443 0.0 0.0
12.333333333333332 8.88888888888889 0.0 0.0
12.333333333333332 9.333333333333332 0.0 0.0
12.333333333333332 9.777777777777779 0.0 0.0
12.333333333333332 10.222222222222221 0.0 0.0
12.333333333333332 10.666666666666668 0.0 0.0
12.333333333333332 11.11111111111111 0.0 0.0
12.333333333333332 11.555555555555557 0.0 0.0
12.333333333333332 12.0 0.0 0.0
12.333333333333332 12.444444444444443 0.0 0.0
12.333333333333332 12.88888888888889 0.0 0.0
12.333333333333332 13.333333333333332 0.0 0.0
12.333333333333332 13.777777777777779 0.0 0.0
12.333333333333332 14.222222222222221 0.0 0.0
12.333333333333332 14.666666666666668 0.0 0.0
12.333333333333332 15.11111111111111 0.0 0.0
12.333333333333332 15.555555555555557 0.0 0.0
12.333333333333332 16.0 0.0 0.0
12.333333333333332 16.444444444444443 0.0 0.0
12.333333333333332 16.88888888888889 0.0 0.0
12.333333333333332 17.333333333333336 0.0 0.0
12.333333333333332 17.77777777777778 0.0 0.0
12.333333333333332 18.22222222222222 0.0 0.0
12.333333333333332 18.666666666666664 0.0 0.0
12.333333333333332 19.11111111111111 0.0 0.0
12.333333333333332 19.555555555555557 0.0 0.0
12.333333333333332 20.0 0.0 0.0
12.333333333333332 20.444444444444443 0.0 0.0
12.333333333333332 20.88888888888889 0.0 0.0
12.333333333333332 21.333333333333336 0.0 0.0
12.333333333333332 21.77777777777778 0.0 0.0
12.555555555555555 -21.77777777777778 0.0 0.0
12.555555555555555 -21.333333333333336 0.0 0.0
12.555555555555555 -20.88888888888889 0.0 0.0
12.555555555555555 -20.444444444444443 0.0 0.0
12.555555555555555 -20.0 0.0 0.0
12.555555555555555 -19.555555555555557 0.0 0.0
12.555555555555555 -19.11111111111111 0.0 0.0
12.555555555555555 -18.666666666666664 0.0 0.0
12.555555555555555 -18.22222222222222 0.0 0.0
12.555555555555555 -17.77777777777778 0.0 0.0
12.555555555555555 -17.333333333333336 0.0 0.0
12.555555555555555 -16.88888888888889 0.0 0.0
12.555555555555555 -16.444444444444443 0.0 0.0
12.555555555555555 -16.0 0.0 0.0
12.555555555555555 -15.555555555555557 0.0 0.0
12.555555555555555 -15.11111111111111 0.0 0.0
12.555555555555555 -14.666666666666668 0.0 0.0
12.555555555555555 -14.222222222222221 0.0 0.0
12.555555555555555 -13.777777777777779 0.0 0.0
12.555555555555555 -13.333333333333332 0.0 0.0
12.555555555555555 -12.88888888888889 0.0 0.0
12.555555555555555 -12.444444444444443 0.0 0.0
12.555555555555555 -12.0 0.0 0.0
12.555555555555555 -11.555555555555557 0.0 0.0
12.555555555555555 -11.11111111111111 0.0 0.0
12.555555555555555 -10.666666666666668 0.0 0.0
12.555555555555555 -10.222222222222221 0.0 0.0
12.555555555555555 -9.777777777777779 0.0 0.0
12.555555555555555 -9.333333333333332 0.0 0.0
12.555555555555555 -8.88888888888889 0.0 0.0
12.555555555555555 -8.444444444444443 0.0 0.0
12.555555555555555 -8.0 0.0 0.0
12.555555555555555 -7.555555555555555 0.0 0.0
12.555555555555555 -7.111111111111111 0.0 0.0
12.555555555555555 -6.666666666666667 0.0 0.0
12.555555555555555 -6.222222222222222 0.0 0.0
12.555555555555555 -5.777777777777778 0.0 0.0
12.555555555555555 -5.333333333333333 0.0 0.0
12.555555555555555 -4.888888888888889 0.0 0.0
12.555555555555555 -4.444444444444445 0.0 0.0
12.555555555555555 -4.0 0.0 0.0
12.555555555555555 -3.5555555555555554 0.0 0.0
12.555555555555555 -3.111111111111111 0.0 0.0
12.555555555555555 -2.666666666666667 0.0 0.0
12.555555555555555 -2.2222222222222223 0.0 0.0
12.555555555555555 -1.7777777777777777 0.0 0.0
12.555555555555555 -1.3333333333333335 0.0 0.0
12.555555555555555 -0.8888888888888888 0.0 0.0
12.555555555555555 -0.4444444444444444 0.0 0.0
12.555555555555555 0.0 0.0 0.0
12.555555555555555 0.4444444444444444 0.0 0.0
12.555555555555555 0.8888888888888888 0.0 0.0
12.555555555555555 1.3333333333333335 0.0 0.0
12.555555555555555 1.7777777777777777 0.0 0.0
12.555555555555555 2.2222222222222223 0.0 0.0
12.555555555555555 2.666666666666667 0.0 0.0
12.555555555555555 3.111111111111111 0.0 0.0
12.555555555555555 3.5555555555555554 0.0 0.0
12.555555555555555 4.0 0.0 0.0
12.555555555555555 4.444444444444445 0.0 0.0
12.555555555555555 4.888888888888889 0.0 0.0
12.555555555555555 5.333333333333333 0.0 0.0
12.555555555555555 5.777777777777778 0.0 0.0
12.555555555555555 6.222222222222222 0.0 0.0
12.555555555555555 6.666666666666667 0.0 0.0
12.555555555555555 7.111111111111111 0.0 0.0
12.555555555555555 7.555555555555555 0.0 0.0
12.555555555555555 8.0 0.0 0.0
12.555555555555555 8.444444444444443 0.0 0.0
12.555555555555555 8.88888888888889 0.0 0.0
12.555555555555555 9.333333333333332 0.0 0.0
12.555555555555555 9.777777777777779 0.0 0.0
12.555555555555555 10.222222222222221 0.0 0.0
12.555555555555555 10.666666666666668 0.0 0.0
12.555555555555555 11.11111111111111 0.0 0.0
12.555555555555555 11.555555555555557 0.0 0.0
12.555555555555555 12.0 0.0 0.0
12.555555555555555 12.444444444444443 0.0 0.0
12.555555555555555 12.88888888888889 0.0 0.0
12.555555555555555 13.333333333333332 0.0 0.0
12.555555555555555 13.777777777777779 0.0 0.0
12.555555555555555 14.222222222222221 0.0 0.0
12.555555555555555 14.666666666666668 0.0 0.0
12.555555555555555 15.11111111111111 0.0 0.0
12.555555555555555 15.555555555555557 0.0 0.0
12.555555555555555 16.0 0.0 0.0
12.555555555555555 16.444444444444443 0.0 0.0
12.555555555555555 16.88888888888889 0.0 0.0
12.555555555555555 17.333333333333336 0.0 0.0
12.555555555555555 17.77777777777778 0.0 0.0
12.555555555555555 18.22222222222222 0.0 0.0
12.555555555555555 18.666666666666664 0.0 0.0
12.555555555555555 19.11111111111111 0.0 0.0
12.555555555555555 19.555555555555557 0.0 0.0
12.555555555555555 20.0 0.0 0.0
12.555555555555555 20.444444444444443 0.0 0.0
12.555555555555555 20.88888888888889 0.0 0.0
12.555555555555555 21.333333333333336 0.0 0.0
12.555555555555555 21.77777777777778 0.0 0.0
12.777777777777779 -21.77777777777778 0.0 0.0
12.777777777777779 -21.333333333333336 0.0 0.0
12.777777777777779 -20.88888888888889 0.0 0.0
12.777777777777779 -20.444444444444443 0.0 0.0
12.777777777777779 -20.0 0.0 0.0
12.777777777777779 -19.555555555555557 0.0 0.0
12.777777777777779 -19.11111111111111 0.0 0.0
12.777777777777779 -18.666666666666664 0.0 0.0
12.777777777777779 -18.22222222222222 0.0 0.0
12.777777777777779 -17.77777777777778 0.0 0.0
12.777777777777779 -17.333333333333336 0.0 0.0
12.777777777777779 -16.88888888888889 0.0 0.0
12.777777777777779 -16.444444444444443 0.0 0.0
12.777777777777779 -16.0 0.0 0.0
12.777777777777779 -15.555555555555557 0.0 0.0
12.777777777777779 -15.11111111111111 0.0 0.0
12.777777777777779 -14.666666666666668 0.0 0.0
12.777777777777779 -14.222222222222221 0.0 0.0
12.777777777777779 -13.777777777777779 0.0 0.0
12.777777777777779 -13.333333333333332 0.0 0.0
12.777777777777779 -12.88888888888889 0.0 0.0
12.777777777777779 -12.444444444444443 0.0 0.0
12.777777777777779 -12.0 0.0 0.0
12.777777777777779 -11.555555555555557 0.0 0.0
12.777777777777779 -11.11111111111111 0.0 0.0
12.777777777777779 -10.666666666666668 0.0 0.0
12.777777777777779 -10.222222222222221 0.0 0.0
12.777777777777779 -9.777777777777779 0.0 0.0
12.777777777777779 -9.333333333333332 0.0 0.0
12.777777777777779 -8.88888888888889 0.0 0.0
12.777777777777779 -8.444444444444443 0.0 0.0
12.777777777777779 -8.0 0.0 0.0
12.777777777777779 -7.555555555555555 0.0 0.0
12.777777777777779 -7.111111111111111 0.0 0.0
12.777777777777779 -6.666666666666667 0.0 0.0
12.777777777777779 -6.222222222222222 0.0 0.0
12.777777777777779 -5.777777777777778 0.0 0.0
12.777777777777779 -5.333333333333333 0.0 0.0
12.777777777777779 -4.888888888888889 0.0 0.0
12.777777777777779 -4.444444444444445 0.0 0.0
12.777777777777779 -4.0 0.0 0.0
12.777777777777779 -3.5555555555555554 0.0 0.0
12.777777777777779 -3.111111111111111 0.0 0.0
12.777777777777779 -2.666666666666667 0.0 0.0
12.777777777777779 -2.2222222222222223 0.0 0.0
12.777777777777779 -1.7777777777777777 0.0 0.0
12.777777777777779 -1.3333333333333335 0.0 0.0
12.777777777777779 -0.8888888888888888 0.0 0.0
12.777777777777779 -0.4444444444444444 0.0 0.0
12.777777777777779 0.0 0.0 0.0
12.777777777777779 0.4444444444444444 0.0 0.0
12.777777777777779 0.8888888888888888 0.0 0.0
12.777777777777779 1.3333333333333335 0.0 0.0
12.777777777777779 1.7777777777777777 0.0 0.0
12.777777777777779 2.2222222222222223 0.0 0.0
12.777777777777779 2.666666666666667 0.0 0.0
12.777777777777779 3.111111111111111 0.0 0.0
12.777777777777779 3.5555555555555554 0.0 0.0
12.777777777777779 4.0 0.0 0.0
12.777777777777779 4.444444444444445 0.0 0.0
12.777777777777779 4.888888888888889 0.0 0.0
12.777777777777779 5.333333333333333 0.0 0.0
12.777777777777779 5.777777777777778 0.0 0.0
12.777777777777779 6.222222222222222 0.0 0.0
12.777777777777779 6.666666666666667 0.0 0.0
12.777777777777779 7.111111111111111 0.0 0.0
12.777777777777779 7.555555555555555 0.0 0.0
12.777777777777779 8.0 0.0 0.0
12.777777777777779 8.444444444444443 0.0 0.0
12.777777777777779 8.88888888888889 0.0 0.0
12.777777777777779 9.333333333333332 0.0 0.0
12.777777777777779 9.777777777777779 0.0 0.0
12.777777777777779 10.222222222222221 0.0 0.0
12.777777777777779 10.666666666666668 0.0 0.0
12.777777777777779 11.11111111111111 0.0 0.0
12.777777777777779 11.555555555555557 0.0 0.0
12.777777777777779 12.0 0.0 0.0
12.777777777777779 12.444444444444443 0.0 0.0
12.777777777777779 12.88888888888889 0.0 0.0
12.777777777777779 13.333333333333332 0.0 0.0
12.777777777777779 13.777777777777779 0.0 0.0
12.777777777777779 14.222222222222221 0.0 0.0
12.777777777777779 14.666666666666668 0.0 0.0
12.777777777777779 15.11111111111111 0.0 0.0
12.777777777777779 15.555555555555557 0.0 0.0
12.777777777777779 16.0 0.0 0.0
12.777777777777779 16.444444444444443 0.0 0.0
12.777777777777779 16.88888888888889 0.0 0.0
12.777777777777779 17.333333333333336 0.0 0.0
12.777777777777779 17.77777777777778 0.0 0.0
12.777777777777779 18.22222222222222 0.0 0.0
12.777777777777779 18.666666666666664 0.0 0.0
12.777777777777779 19.11111111111111 0.0 0.0
12.777777777777779 19.555555555555557 0.0 0.0
12.777777777777779 20.0 0.0 0.0
12.777777777777779 20.444444444444443 0.0 0.0
12.777777777777779 20.88888888888889 0.0 0.0
12.777777777777779 21.333333333333336 0.0 0.0
12.777777777777779 21.77777777777778 0.0 0.0
13.0 -21.77777777777778 0.0 0.0
13.0 -21.333333333333336 0.0 0.0
13.0 -20.88888888888889 0.0 0.0
13.0 -20.444444444444443 0.0 0.0
13.0 -20.0 0.0 0.0
13.0 -19.555555555555557 0.0 0.0
13.0 -19.11111111111111 0.0 0.0
13.0 -18.666666666666664 0.0 0.0
13.0 -18.22222222222222 0.0 0.0
13.0 -17.77777777777778 0.0 0.0
13.0 -17.333333333333336 0.0 0.0
13.0 -16.88888888888889 0.0 0.0
13.0 -16.444444444444443 0.0 0.0
13.0 -16.0 0.0 0.0
13.0 -15.555555555555557 0.0 0.0
13.0 -15.11111111111111 0.0 0.0
13.0 -14.666666666666668 0.0 0.0
13.0 -14.222222222222221 0.0 0.0
13.0 -13.777777777777779 0.0 0.0
13.0 -13.333333333333332 0.0 0.0
13.0 -12.88888888888889 0.0 0.0
13.0 -12.444444444444443 0.0 0.0
13.0 -12.0 0.0 0.0
13.0 -11.555555555555557 0.0 0.0
13.0 -11.11111111111111 0.0 0.0
13.0 -10.666666666666668 0.0 0.0
13.0 -10.222222222222221 0.0 0.0
13.0 -9.777777777777779 0.0 0.0
13.0 -9.333333333333332 0.0 0.0
13.0 -8.88888888888889 0.0 0.0
13.0 -8.444444444444443 0.0 0.0
13.0 -8.0 0.0 0.0
13.0 -7.555555555555555 0.0 0.0
13.0 -7.111111111111111 0.0 0.0
13.0 -6.666666666666667 0.0 0.0
13.0 -6.222222222222222 0.0 0.0
13.0 -5.777777777777778 0.0 0.0
13.0 -5.333333333333333 0.0 0.0
13.0 -4.888888888888889 0.0 0.0
13.0 -4.444444444444445 0.0 0.0
13.0 -4.0 0.0 0.0
13.0 -3.5555555555555554 0.0 0.0
13.0 -3.111111111111111 0.0 0.0
13.0 -2.666666666666667 0.0 0.0
13.0 -2.2222222222222223 0.0 0.0
13.0 -1.7777777777777777 0.0 0.0
13.0 -1.3333333333333335 0.0 0.0
13.0 -0.8888888888888888 0.0 0.0
13.0 -0.4444444444444444 0.0 0.0
13.0 0.0 0.0 0.0
13.0 0.4444444444444444 0.0 0.0
13.0 0.8888888888888888 0.0 0.0
13.0 1.3333333333333335 0.0 0.0
13.0 1.7777777777777777 0.0 0.0
13.0 2.2222222222222223 0.0 0.0
13.0 2.666666666666667 0.0 0.0
13.0 3.111111111111111 0.0 0.0
13.0 3.5555555555555554 0.0 0.0
13.0 4.0 0.0 0.0
13.0 4.444444444444445 0.0 0.0
13.0 4.888888888888889 0.0 0.0
13.0 5.333333333333333 0.0 0.0
13.0 5.777777777777778 0.0 0.0
13.0 6.222222222222222 0.0 0.0
13.0 6.666666666666667 0.0 0.0
13.0 7.111111111111111 0.0 0.0
13.0 7.555555555555555 0.0 0.0
13.0 8.0 0.0 0.0
13.0 8.444444444444443 0.0 0.0
13.0 8.88888888888889 0.0 0.0
13.0 9.333333333333332 0.0 0.0
13.0 9.777777777777779 0.0 0.0
13.0 10.222222222222221 0.0 0.0
13.0 10.666666666666668 0.0 0.0
13.0 11.11111111111111 0.0 0.0
13.0 11.555555555555557 0.0 0.0
13.0 12.0 0.0 0.0
13.0 12.444444444444443 0.0 0.0
13.0 12.88888888888889 0.0 0.0
13.0 13.333333333333332 0.0 0.0
13.0 13.777777777777779 0.0 0.0
13.0 14.222222222222221 0.0 0.0
13.0 14.666666666666668 0.0 0.0
13.0 15.11111111111111 0.0 0.0
13.0 15.555555555555557 0.0 0.0
13.0 16.0 0.0 0.0
13.0 16.444444444444443 0.0 0.0
13.0 16.88888888888889 0.0 0.0
13.0 17.333333333333336 0.0 0.0
13.0 17.77777777777778 0.0 0.0
13.0 18.22222222222222 0.0 0.0
13.0 18.666666666666664 0.0 0.0
13.0 19.11111111111111 0.0 0.0
13.0 19.555555555555557 0.0 0.0
13.0 20.0 0.0 0.0
13.0 20.444444444444443 0.0 0.0
13.0 20.88888888888889 0.0 0.0
13.0 21.333333333333336 0.0 0.0
13.0 21.77777777777778 0.0 0.0
13.222222222222221 -21.77777777777778 0.0 0.0
13.222222222222221 -21.333333333333336 0.0 0.0
13.222222222222221 -20.88888888888889 0.0 0.0
13.222222222222221 -20.444444444444443 0.0 0.0
13.222222222222221 -20.0 0.0 0.0
13.222222222222221 -19.555555555555557 0.0 0.0
13.222222222222221 -19.11111111111111 0.0 0.0
13.222222222222221 -18.666666666666664 0.0 0.0
13.222222222222221 -18.22222222222222 0.0 0.0
13.222222222222221 -17.77777777777778 0.0 0.0
13.222222222222221 -17.333333333333336 0.0 0.0
13.222222222222221 -16.88888888888889 0.0 0.0
13.222222222222221 -16.444444444444443 0.0 0.0
13.222222222222221 -16.0 0.0 0.0
13.222222222222221 -15.555555555555557 0.0 0.0
13.222222222222221 -15.11111111111111 0.0 0.0
13.222222222222221 -14.666666666666668 0.0 0.0
13.222222222222221 -14.222222222222221 0.0 0.0
13.222222222222221 -13.777777777777779 0.0 0.0
13.222222222222221 -13.333333333333332 0.0 0.0
13.222222222222221 -12.88888888888889 0.0 0.0
13.222222222222221 -12.444444444444443 0.0 0.0
13.222222222222221 -12.0 0.0 0.0
13.222222222222221 -11.555555555555557 0.0 0.0
13.222222222222221 -11.11111111111111 0.0 0.0
13.222222222222221 -10.666666666666668 0.0 0.0
13.222222222222221 -10.222222222222221 0.0 0.0
13.222222222222221 -9.777777777777779 0.0 0.0
13.222222222222221 -9.333333333333332 0.0 0.0
13.222222222222221 -8.88888888888889 0.0 0.0
13.222222222222221 -8.444444444444443 0.0 0.0
13.222222222222221 -8.0 0.0 0.0
13.222222222222221 -7.555555555555555 0.0 0.0
13.222222222222221 -7.111111111111111 0.0 0.0
13.222222222222221 -6.666666666666667 0.0 0.0
13.222222222222221 -6.222222222222222 0.0 0.0
13.222222222222221 -5.777777777777778 0.0 0.0
13.222222222222221 -5.333333333333333 0.0 0.0
13.222222222222221 -4.888888888888889 0.0 0.0
13.222222222222221 -4.444444444444445 0.0 0.0
13.222222222222221 -4.0 0.0 0.0
13.222222222222221 -3.5555555555555554 0.0 0.0
13.222222222222221 -3.111111111111111 0.0 0.0
13.222222222222221 -2.666666666666667 0.0 0.0
13.222222222222221 -2.2222222222222223 0.0 0.0
13.222222222222221 -1.7777777777777777 0.0 0.0
13.222222222222221 -1.3333333333333335 0.0 0.0
13.222222222222221 -0.8888888888888888 0.0 0.0
13.222222222222221 -0.4444444444444444 0.0 0.0
13.222222222222221 0.0 0.0 0.0
13.222222222222221 0.4444444444444444 0.0 0.0
13.222222222222221 0.8888888888888888 0.0 0.0
13.222222222222221 1.3333333333333335 0.0 0.0
13.222222222222221 1.7777777777777777 0.0 0.0
13.222222222222221 2.2222222222222223 0.0 0.0
13.222222222222221 2.666666666666667 0.0 0.0
13.222222222222221 3.111111111111111 0.0 0.0
13.222222222222221 3.5555555555555554 0.0 0.0
13.222222222222221 4.0 0.0 0.0
13.222222222222221 4.444444444444445 0.0 0.0
13.222222222222221 4.888888888888889 0.0 0.0
13.222222222222221 5.333333333333333 0.0 0.0
13.222222222222221 5.777777777777778 0.0 0.0
13.222222222222221 6.222222222222222 0.0 0.0
13.222222222222221 6.666666666666667 0.0 0.0
13.222222222222221 7.111111111111111 0.0 0.0
13.222222222222221 7.555555555555555 0.0 0.0
13.222222222222221 8.0 0.0 0.0
13.222222222222221 8.444444444444443 0.0 0.0
13.222222222222221 8.88888888888889 0.0 0.0
13.222222222222221 9.333333333333332 0.0 0.0
13.222222222222221 9.777777777777779 0.0 0.0
13.222222222222221 10.222222222222221 0.0 0.0
13.222222222222221 10.666666666666668 0.0 0.0
13.222222222222221 11.11111111111111 0.0 0.0
13.222222222222221 11.555555555555557 0.0 0.0
13.222222222222221 12.0 0.0 0.0
13.222222222222221 12.444444444444443 0.0 0.0
13.222222222222221 12.88888888888889 0.0 0.0
13.222222222222221 13.333333333333332 0.0 0.0
13.222222222222221 13.777777777777779 0.0 0.0
13.222222222222221 14.222222222222221 0.0 0.0
13.222222222222221 14.666666666666668 0.0 0.0
13.222222222222221 15.11111111111111 0.0 0.0
13.222222222222221 15.555555555555557 0.0 0.0
13.222222222222221 16.0 0.0 0.0
13.222222222222221 16.444444444444443 0.0 0.0
13.222222222222221 16.88888888888889 0.0 0.0
13.222222222222221 17.333333333333336 0.0 0.0
13.222222222222221 17.77777777777778 0.0 0.0
13.222222222222221 18.22222222222222 0.0 0.0
13.222222222222221 18.666666666666664 0.0 0.0
13.222222222222221 19.11111111111111 0.0 0.0
13.222222222222221 19.555555555555557 0.0 0.0
13.222222222222221 20.0 0.0 0.0
13.222222222222221 20.444444444444443 0.0 0.0
13.222222222222221 20.88888888888889 0.0 0.0
13.222222222222221 21.333333333333336 0.0 0.0
13.222222222222221 21.77777777777778 0.0 0.0
13.444444444444445 -21.77777777777778 0.0 0.0
13.444444444444445 -21.333333333333336 0.0 0.0
13.444444444444445 -20.88888888888889 0.0 0.0
13.444444444444445 -20.444444444444443 0.0 0.0
13.444444444444445 -20.0 0.0 0.0
13.444444444444445 -19.555555555555557 0.0 0.0
13.444444444444445 -19.11111111111111 0.0 0.0
13.444444444444445 -18.666666666666664 0.0 0.0
13.444444444444445 -18.22222222222222 0.0 0.0
13.444444444444445 -17.77777777777778 0.0 0.0
13.444444444444445 -17.333333333333336 0.0 0.0
13.444444444444445 -16.88888888888889 0.0 0.0
13.444444444444445 -16.444444444444443 0.0 0.0
13.444444444444445 -16.0 0.0 0.0
13.444444444444445 -15.555555555555557 0.0 0.0
13.444444444444445 -15.11111111111111 0.0 0.0
13.444444444444445 -14.666666666666668 0.0 0.0
13.444444444444445 -14.222222222222221 0.0 0.0
13.444444444444445 -13.777777777777779 0.0 0.0
13.444444444444445 -13.333333333333332 0.0 0.0
13.444444444444445 -12.88888888888889 0.0 0.0
13.444444444444445 -12.444444444444443 0.0 0.0
13.444444444444445 -12.0 0.0 0.0
13.444444444444445 -11.555555555555557 0.0 0.0
13.444444444444445 -11.11111111111111 0.0 0.0
13.444444444444445 -10.666666666666668 0.0 0.0
13.444444444444445 -10.222222222222221 0.0 0.0
13.444444444444445 -9.777777777777779 0.0 0.0
13.444444444444445 -9.333333333333332 0.0 0.0
13.444444444444445 -8.88888888888889 0.0 0.0
13.444444444444445 -8.444444444444443 0.0 0.0
13.444444444444445 -8.0 0.0 0.0
13.444444444444445 -7.555555555555555 0.0 0.0
13.444444444444445 -7.111111111111111 0.0 0.0
13.444444444444445 -6.666666666666667 0.0 0.0
13.444444444444445 -6.222222222222222 0.0 0.0
13.444444444444445 -5.777777777777778 0.0 0.0
13.444444444444445 -5.333333333333333 0.0 0.0
13.444444444444445 -4.888888888888889 0.0 0.0
13.444444444444445 -4.444444444444445 0.0 0.0
13.444444444444445 -4.0 0.0 0.0
13.444444444444445 -3.5555555555555554 0.0 0.0
13.444444444444445 -3.111111111111111 0.0 0.0
13.444444444444445 -2.666666666666667 0.0 0.0
13.444444444444445 -2.2222222222222223 0.0 0.0
13.444444444444445 -1.7777777777777777 0.0 0.0
13.444444444444445 -1.3333333333333335 0.0 0.0
13.444444444444445 -0.8888888888888888 0.0 0.0
13.444444444444445 -0.4444444444444444 0.0 0.0
13.444444444444445 0.0 0.0 0.0
13.444444444444445 0.4444444444444444 0.0 0.0
13.444444444444445 0.8888888888888888 0.0 0.0
13.444444444444445 1.3333333333333335 0.0 0.0
13.444444444444445 1.7777777777777777 0.0 0.0
13.444444444444445 2.2222222222222223 0.0 0.0
13.444444444444445 2.666666666666667 0.0 0.0
13.444444444444445 3.111111111111111 0.0 0.0
13.444444444444445 3.5555555555555554 0.0 0.0
13.444444444444445 4.0 0.0 0.0
13.444444444444445 4.444444444444445 0.0 0.0
13.444444444444445 4.888888888888889 0.0 0.0
13.444444444444445 5.333333333333333 0.0 0.0
13.444444444444445 5.777777777777778 0.0 0.0
13.444444444444445 6.222222222222222 0.0 0.0
13.444444444444445 6.666666666666667 0.0 0.0
13.444444444444445 7.111111111111111 0.0 0.0
13.444444444444445 7.555555555555555 0.0 0.0
13.444444444444445 8.0 0.0 0.0
13.444444444444445 8.444444444444443 0.0 0.0
13.444444444444445 8.88888888888889 0.0 0.0
13.444444444444445 9.333333333333332 0.0 0.0
13.444444444444445 9.777777777777779 0.0 0.0
13.444444444444445 10.222222222222221 0.0 0.0
13.444444444444445 10.666666666666668 0.0 0.0
13.444444444444445 11.11111111111111 0.0 0.0
13.444444444444445 11.555555555555557 0.0 0.0
13.444444444444445 12.0 0.0 0.0
13.444444444444445 12.444444444444443 0.0 0.0
13.444444444444445 12.88888888888889 0.0 0.0
13.444444444444445 13.333333333333332 0.0 0.0
13.444444444444445 13.777777777777779 0.0 0.0
13.444444444444445 14.222222222222221 0.0 0.0
13.444444444444445 14.666666666666668 0.0 0.0
13.444444444444445 15.11111111111111 0.0 0.0
13.444444444444445 15.555555555555557 0.0 0.0
13.444444444444445 16.0 0.0 0.0
13.444444444444445 16.444444444444443 0.0 0.0
13.444444444444445 16.88888888888889 0.0 0.0
13.444444444444445 17.333333333333336 0.0 0.0
13.444444444444445 17.77777777777778 0.0 0.0
13.444444444444445 18.22222222222222 0.0 0.0
13.444444444444445 18.666666666666664 0.0 0.0
13.444444444444445 19.11111111111111 0.0 0.0
13.444444444444445 19.555555555555557 0.0 0.0
13.444444444444445 20.0 0.0 0.0
13.444444444444445 20.444444444444443 0.0 0.0
13.444444444444445 20.88888888888889 0.0 0.0
13.444444444444445 21.333333333333336 0.0 0.0
13.444444444444445 21.77777777777778 0.0 0.0
13.666666666666668 -21.77777777777778 0.0 0.0
13.666666666666668 -21.333333333333336 0.0 0.0
13.666666666666668 -20.88888888888889 0.0 0.0
13.666666666666668 -20.444444444444443 0.0 0.0
13.666666666666668 -20.0 0.0 0.0
13.666666666666668 -19.555555555555557 0.0 0.0
13.666666666666668 -19.11111111111111 0.0 0.0
13.666666666666668 -18.666666666666664 0.0 0.0
13.666666666666668 -18.22222222222222 0.0 0.0
13.666666666666668 -17.77777777777778 0.0 0.0
13.666666666666668 -17.333333333333336 0.0 0.0
13.666666666666668 -16.88888888888889 0.0 0.0
13.666666666666668 -16.444444444444443 0.0 0.0
13.666666666666668 -16.0 0.0 0.0
13.666666666666668 -15.555555555555557 0.0 0.0
13.666666666666668 -15.11111111111111 0.0 0.0
13.666666666666668 -14.666666666666668 0.0 0.0
13.666666666666668 -14.222222222222221 0.0 0.0
13.666666666666668 -13.777777777777779 0.0 0.0
13.666666666666668 -13.333333333333332 0.0 0.0
13.666666666666668 -12.88888888888889 0.0 0.0
13.666666666666668 -12.444444444444443 0.0 0.0
13.666666666666668 -12.0 0.0 0.0
13.666666666666668 -11.555555555555557 0.0 0.0
13.666666666666668 -11.11111111111111 0.0 0.0
13.666666666666668 -10.666666666666668 0.0 0.0
13.666666666666668 -10.222222222222221 0.0 0.0
13.666666666666668 -9.777777777777779 0.0 0.0
13.666666666666668 -9.333333333333332 0.0 0.0
13.666666666666668 -8.88888888888889 0.0 0.0
13.666666666666668 -8.444444444444443 0.0 0.0
13.666666666666668 -8.0 0.0 0.0
13.666666666666668 -7.555555555555555 0.0 0.0
13.666666666666668 -7.111111111111111 0.0 0.0
13.666666666666668 -6.666666666666667 0.0 0.0
13.666666666666668 -6.222222222222222 0.0 0.0
13.666666666666668 -5.777777777777778 0.0 0.0
13.666666666666668 -5.333333333333333 0.0 0.0
13.666666666666668 -4.888888888888889 0.0 0.0
13.666666666666668 -4.444444444444445 0.0 0.0
13.666666666666668 -4.0 0.0 0.0
13.666666666666668 -3.5555555555555554 0.0 0.0
13.666666666666668 -3.111111111111111 0.0 0.0
13.666666666666668 -2.666666666666667 0.0 0.0
13.666666666666668 -2.2222222222222223 0.0 0.0
13.666666666666668 -1.7777777777777777 0.0 0.0
13.666666666666668 -1.3333333333333335 0.0 0.0
13.666666666666668 -0.8888888888888888 0.0 0.0
13.666666666666668 -0.4444444444444444 0.0 0.0
13.666666666666668 0.0 0.0 0.0
13.666666666666668 0.4444444444444444 0.0 0.0
13.666666666666668 0.8888888888888888 0.0 0.0
13.666666666666668 1.3333333333333335 0.0 0.0
13.666666666666668 1.7777777777777777 0.0 0.0
13.666666666666668 2.2222222222222223 0.0 0.0
13.666666666666668 2.666666666666667 0.0 0.0
13.666666666666668 3.111111111111111 0.0 0.0
13.666666666666668 3.5555555555555554 0.0 0.0
13.666666666666668 4.0 0.0 0.0
13.666666666666668 4.444444444444445 0.0 0.0
13.666666666666668 4.888888888888889 0.0 0.0
13.666666666666668 5.333333333333333 0.0 0.0
13.666666666666668 5.777777777777778 0.0 0.0
13.666666666666668 6.222222222222222 0.0 0.0
13.666666666666668 6.666666666666667 0.0 0.0
13.666666666666668 7.111111111111111 0.0 0.0
13.666666666666668 7.555555555555555 0.0 0.0
13.666666666666668 8.0 0.0 0.0
13.666666666666668 8.444444444444443 0.0 0.0
13.666666666666668 8.88888888888889 0.0 0.0
13.666666666666668 9.333333333333332 0.0 0.0
13.666666666666668 9.777777777777779 0.0 0.0
13.666666666666668 10.222222222222221 0.0 0.0
13.666666666666668 10.666666666666668 0.0 0.0
13.666666666666668 11.11111111111111 0.0 0.0
13.666666666666668 11.555555555555557 0.0 0.0
13.666666666666668 12.0 0.0 0.0
13.666666666666668 12.444444444444443 0.0 0.0
13.666666666666668 12.88888888888889 0.0 0.0
13.666666666666668 13.333333333333332 0.0 0.0
13.666666666666668 13.777777777777779 0.0 0.0
13.666666666666668 14.222222222222221 0.0 0.0
13.666666666666668 14.666666666666668 0.0 0.0
13.666666666666668 15.11111111111111 0.0 0.0
13.666666666666668 15.555555555555557 0.0 0.0
13.666666666666668 16.0 0.0 0.0
13.666666666666668 16.444444444444443 0.0 0.0
13.666666666666668 16.88888888888889 0.0 0.0
13.666666666666668 17.333333333333336 0.0 0.0
13.666666666666668 17.77777777777778 0.0 0.0
13.666666666666668 18.22222222222222 0.0 0.0
13.666666666666668 18.666666666666664 0.0 0.0
13.666666666666668 19.11111111111111 0.0 0.0
13.666666666666668 19.555555555555557 0.0 0.0
13.666666666666668 20.0 0.0 0.0
13.666666666666668 20.444444444444443 0.0 0.0
13.666666666666668 20.88888888888889 0.0 0.0
13.666666666666668 21.333333333333336 0.0 0.0
13.666666666666668 21.77777777777778 0.0 0.0
13.88888888888889 -21.77777777777778 0.0 0.0
13.88888888888889 -21.333333333333336 0.0 0.0
13.88888888888889 -20.88888888888889 0.0 0.0
13.88888888888889 -20.444444444444443 0.0 0.0
13.88888888888889 -20.0 0.0 0.0
13.88888888888889 -19.555555555555557 0.0 0.0
13.88888888888889 -19.11111111111111 0.0 0.0
13.88888888888889 -18.666666666666664 0.0 0.0
13.88888888888889 -18.22222222222222 0.0 0.0
13.88888888888889 -17.77777777777778 0.0 0.0
13.88888888888889 -17.333333333333336 0.0 0.0
13.88888888888889 -16.88888888888889 0.0 0.0
13.88888888888889 -16.444444444444443 0.0 0.0
13.88888888888889 -16.0 0.0 0.0
13.88888888888889 -15.555555555555557 0.0 0.0
13.88888888888889 -15.11111111111111 0.0 0.0
13.88888888888889 -14.666666666666668 0.0 0.0
13.88888888888889 -14.222222222222221 0.0 0.0
13.88888888888889 -13.777777777777779 0.0 0.0
13.88888888888889 -13.333333333333332 0.0 0.0
13.88888888888889 -12.88888888888889 0.0 0.0
13.88888888888889 -12.444444444444443 0.0 0.0
13.88888888888889 -12.0 0.0 0.0
13.88888888888889 -11.555555555555557 0.0 0.0
13.88888888888889 -11.11111111111111 0.0 0.0
13.88888888888889 -10.666666666666668 0.0 0.0
13.88888888888889 -10.222222222222221 0.0 0.0
13.88888888888889 -9.777777777777779 0.0 0.0
13.88888888888889 -9.333333333333332 0.0 0.0
13.88888888888889 -8.88888888888889 0.0 0.0
13.88888888888889 -8.444444444444443 0.0 0.0
13.88888888888889 -8.0 0.0 0.0
13.88888888888889 -7.555555555555555 0.0 0.0
13.88888888888889 -7.111111111111111 0.0 0.0
13.88888888888889 -6.666666666666667 0.0 0.0
13.88888888888889 -6.222222222222222 0.0 0.0
13.88888888888889 -5.777777777777778 0.0 0.0
13.88888888888889 -5.333333333333333 0.0 0.0
13.88888888888889 -4.888888888888889 0.0 0.0
13.88888888888889 -4.444444444444445 0.0 0.0
13.88888888888889 -4.0 0.0 0.0
13.88888888888889 -3.5555555555555554 0.0 0.0
13.88888888888889 -3.111111111111111 0.0 0.0
13.88888888888889 -2.666666666666667 0.0 0.0
13.88888888888889 -2.2222222222222223 0.0 0.0
13.88888888888889 -1.7777777777777777 0.0 0.0
13.88888888888889 -1.3333333333333335 0.0 0.0
13.88888888888889 -0.8888888888888888 0.0 0.0
13.88888888888889 -0.4444444444444444 0.0 0.0
13.88888888888889 0.0 0.0 0.0
13.88888888888889 0.4444444444444444 0.0 0.0
13.88888888888889 0.8888888888888888 0.0 0.0
13.88888888888889 1.3333333333333335 0.0 0.0
13.88888888888889 1.7777777777777777 0.0 0.0
13.88888888888889 2.2222222222222223 0.0 0.0
13.88888888888889 2.666666666666667 0.0 0.0
13.88888888888889 3.111111111111111 0.0 0.0
13.88888888888889 3.5555555555555554 0.0 0.0
13.88888888888889 4.0 0.0 0.0
13.88888888888889 4.444444444444445 0.0 0.0
13.88888888888889 4.888888888888889 0.0 0.0
13.88888888888889 5.333333333333333 0.0 0.0
13.88888888888889 5.777777777777778 0.0 0.0
13.88888888888889 6.222222222222222 0.0 0.0
13.88888888888889 6.666666666666667 0.0 0.0
13.88888888888889 7.111111111111111 0.0 0.0
13.88888888888889 7.555555555555555 0.0 0.0
13.88888888888889 8.0 0.0 0.0
13.88888888888889 8.444444444444443 0.0 0.0
13.88888888888889 8.88888888888889 0.0 0.0
13.88888888888889 9.333333333333332 0.0 0.0
13.88888888888889 9.777777777777779 0.0 0.0
13.88888888888889 10.222222222222221 0.0 0.0
13.88888888888889 10.666666666666668 0.0 0.0
13.88888888888889 11.11111111111111 0.0 0.0
13.88888888888889 11.555555555555557 0.0 0.0
13.88888888888889 12.0 0.0 0.0
13.88888888888889 12.444444444444443 0.0 0.0
13.88888888888889 12.88888888888889 0.0 0.0
13.88888888888889 13.333333333333332 0.0 0.0
13.88888888888889 13.777777777777779 0.0 0.0
13.88888888888889 14.222222222222221 0.0 0.0
13.88888888888889 14.666666666666668 0.0 0.0
13.88888888888889 15.11111111111111 0.0 0.0
13.88888888888889 15.555555555555557 0.0 0.0
13.88888888888889 16.0 0.0 0.0
13.88888888888889 16.444444444444443 0.0 0.0
13.88888888888889 16.88888888888889 0.0 0.0
13.88888888888889 17.333333333333336 0.0 0.0
13.88888888888889 17.77777777777778 0.0 0.0
13.88888888888889 18.22222222222222 0.0 0.0
13.88888888888889 18.666666666666664 0.0 0.0
13.88888888888889 19.11111111111111 0.0 0.0
13.88888888888889 19.555555555555557 0.0 0.0
13.88888888888889 20.0 0.0 0.0
13.88888888888889 20.444444444444443 0.0 0.0
13.88888888888889 20.88888888888889 0.0 0.0
13.88888888888889 21.333333333333336 0.0 0.0
13.88888888888889 21.77777777777778 0.0 0.0
14.11111111111111 -21.77777777777778 0.0 0.0
14.11111111111111 -21.333333333333336 0.0 0.0
14.11111111111111 -20.88888888888889 0.0 0.0
14.11111111111111 -20.444444444444443 0.0 0.0
14.11111111111111 -20.0 0.0 0.0
14.11111111111111 -19.555555555555557 0.0 0.0
14.11111111111111 -19.11111111111111 0.0 0.0
14.11111111111111 -18.666666666666664 0.0 0.0
14.11111111111111 -18.22222222222222 0.0 0.0
14.11111111111111 -17.77777777777778 0.0 0.0
14.11111111111111 -17.333333333333336 0.0 0.0
14.11111111111111 -16.88888888888889 0.0 0.0
14.11111111111111 -16.444444444444443 0.0 0.0
14.11111111111111 -16.0 0.0 0.0
14.11111111111111 -15.555555555555557 0.0 0.0
14.11111111111111 -15.11111111111111 0.0 0.0
14.11111111111111 -14.666666666666668 0.0 0.0
14.11111111111111 -14.222222222222221 0.0 0.0
14.11111111111111 -13.777777777777779 0.0 0.0
14.11111111111111 -13.333333333333332 0.0 0.0
14.11111111111111 -12.88888888888889 0.0 0.0
14.11111111111111 -12.444444444444443 0.0 0.0
14.11111111111111 -12.0 0.0 0.0
14.11111111111111 -11.555555555555557 0.0 0.0
14.11111111111111 -11.11111111111111 0.0 0.0
14.11111111111111 -10.666666666666668 0.0 0.0
14.11111111111111 -10.222222222222221 0.0 0.0
14.11111111111111 -9.777777777777779 0.0 0.0
14.11111111111111 -9.333333333333332 0.0 0.0
14.11111111111111 -8.88888888888889 0.0 0.0
14.11111111111111 -8.444444444444443 0.0 0.0
14.11111111111111 -8.0 0.0 0.0
14.11111111111111 -7.555555555555555 0.0 0.0
14.11111111111111 -7.111111111111111 0.0 0.0
14.11111111111111 -6.666666666666667 0.0 0.0
14.11111111111111 -6.222222222222222 0.0 0.0
14.11111111111111 -5.777777777777778 0.0 0.0
14.11111111111111 -5.333333333333333 0.0 0.0
14.11111111111111 -4.888888888888889 0.0 0.0
14.11111111111111 -4.444444444444445 0.0 0.0
14.11111111111111 -4.0 0.0 0.0
14.11111111111111 -3.5555555555555554 0.0 0.0
14.11111111111111 -3.111111111111111 0.0 0.0
14.11111111111111 -2.666666666666667 0.0 0.0
14.11111111111111 -2.2222222222222223 0.0 0.0
14.11111111111111 -1.7777777777777777 0.0 0.0
14.11111111111111 -1.3333333333333335 0.0 0.0
14.11111111111111 -0.8888888888888888 0.0 0.0
14.11111111111111 -0.4444444444444444 0.0 0.0
14.11111111111111 0.0 0.0 0.0
14.11111111111111 0.4444444444444444 0.0 0.0
14.11111111111111 0.8888888888888888 0.0 0.0
14.11111111111111 1.3333333333333335 0.0 0.0
14.11111111111111 1.7777777777777777 0.0 0.0
14.11111111111111 2.2222222222222223 0.0 0.0
14.11111111111111 2.666666666666667 0.0 0.0
14.11111111111111 3.111111111111111 0.0 0.0
14.11111111111111 3.5555555555555554 0.0 0.0
14.11111111111111 4.0 0.0 0.0
14.11111111111111 4.444444444444445 0.0 0.0
14.11111111111111 4.888888888888889 0.0 0.0
14.11111111111111 5.333333333333333 0.0 0.0
14.11111111111111 5.777777777777778 0.0 0.0
14.11111111111111 6.222222222222222 0.0 0.0
14.11111111111111 6.666666666666667 0.0 0.0
14.11111111111111 7.111111111111111 0.0 0.0
14.11111111111111 7.555555555555555 0.0 0.0
14.11111111111111 8.0 0.0 0.0
14.11111111111111 8.444444444444443 0.0 0.0
14.11111111111111 8.88888888888889 0.0 0.0
14.11111111111111 9.333333333333332 0.0 0.0
14.11111111111111 9.777777777777779 0.0 0.0
14.11111111111111 10.222222222222221 0.0 0.0
14.11111111111111 10.666666666666668 0.0 0.0
14.11111111111111 11.11111111111111 0.0 0.0
14.11111111111111 11.555555555555557 0.0 0.0
14.11111111111111 12.0 0.0 0.0
14.11111111111111 12.444444444444443 0.0 0.0
14.11111111111111 12.88888888888889 0.0 0.0
14.11111111111111 13.333333333333332 0.0 0.0
14.11111111111111 13.777777777777779 0.0 0.0
14.11111111111111 14.222222222222221 0.0 0.0
14.11111111111111 14.666666666666668 0.0 0.0
14.11111111111111 15.11111111111111 0.0 0.0
14.11111111111111 15.555555555555557 0.0 0.0
14.11111111111111 16.0 0.0 0.0
14.11111111111111 16.444444444444443 0.0 0.0
14.11111111111111 16.88888888888889 0.0 0.0
14.11111111111111 17.333333333333336 0.0 0.0
14.11111111111111 17.77777777777778 0.0 0.0
14.11111111111111 18.22222222222222 0.0 0.0
14.11111111111111 18.666666666666664 0.0 0.0
14.11111111111111 19.11111111111111 0.0 0.0
14.11111111111111 19.555555555555557 0.0 0.0
14.11111111111111 20.0 0.0 0.0
14.11111111111111 20.444444444444443 0.0 0.0
14.11111111111111 20.88888888888889 0.0 0.0
14.11111111111111 21.333333333333336 0.0 0.0
14.11111111111111 21.77777777777778 0.0 0.0
14.333333333333332 -21.77777777777778 0.0 0.0
14.333333333333332 -21.333333333333336 0.0 0.0
14.333333333333332 -20.88888888888889 0.0 0.0
14.333333333333332 -20.444444444444443 0.0 0.0
14.333333333333332 -20.0 0.0 0.0
14.333333333333332 -19.555555555555557 0.0 0.0
14.333333333333332 -19.11111111111111 0.0 0.0
14.333333333333332 -18.666666666666664 0.0 0.0
14.333333333333332 -18.22222222222222 0.0 0.0
14.333333333333332 -17.77777777777778 0.0 0.0
14.333333333333332 -17.333333333333336 0.0 0.0
14.333333333333332 -16.88888888888889 0.0 0.0
14.333333333333332 -16.444444444444443 0.0 0.0
14.333333333333332 -16.0 0.0 0.0
14.333333333333332 -15.555555555555557 0.0 0.0
14.333333333333332 -15.11111111111111 0.0 0.0
14.333333333333332 -14.666666666666668 0.0 0.0
14.333333333333332 -14.222222222222221 0.0 0.0
14.333333333333332 -13.777777777777779 0.0 0.0
14.333333333333332 -13.333333333333332 0.0 0.0
14.333333333333332 -12.88888888888889 0.0 0.0
14.333333333333332 -12.444444444444443 0.0 0.0
14.333333333333332 -12.0 0.0 0.0
14.333333333333332 -11.555555555555557 0.0 0.0
14.333333333333332 -11.11111111111111 0.0 0.0
14.333333333333332 -10.666666666666668 0.0 0.0
14.333333333333332 -10.222222222222221 0.0 0.0
14.333333333333332 -9.777777777777779 0.0 0.0
14.333333333333332 -9.333333333333332 0.0 0.0
14.333333333333332 -8.88888888888889 0.0 0.0
14.333333333333332 -8.444444444444443 0.0 0.0
14.333333333333332 -8.0 0.0 0.0
14.333333333333332 -7.555555555555555 0.0 0.0
14.333333333333332 -7.111111111111111 0.0 0.0
14.333333333333332 -6.666666666666667 0.0 0.0
14.333333333333332 -6.222222222222222 0.0 0.0
14.333333333333332 -5.777777777777778 0.0 0.0
14.333333333333332 -5.333333333333333 0.0 0.0
14.333333333333332 -4.888888888888889 0.0 0.0
14.333333333333332 -4.444444444444445 0.0 0.0
14.333333333333332 -4.0 0.0 0.0
14.333333333333332 -3.5555555555555554 0.0 0.0
14.333333333333332 -3.111111111111111 0.0 0.0
14.333333333333332 -2.666666666666667 0.0 0.0
14.333333333333332 -2.2222222222222223 0.0 0.0
14.333333333333332 -1.7777777777777777 0.0 0.0
14.333333333333332 -1.3333333333333335 0.0 0.0
14.333333333333332 -0.8888888888888888 0.0 0.0
14.333333333333332 -0.4444444444444444 0.0 0.0
14.333333333333332 0.0 0.0 0.0
14.333333333333332 0.4444444444444444 0.0 0.0
14.333333333333332 0.8888888888888888 0.0 0.0
14.333333333333332 1.3333333333333335 0.0 0.0
14.333333333333332 1.7777777777777777 0.0 0.0
14.333333333333332 2.2222222222222223 0.0 0.0
14.333333333333332 2.666666666666667 0.0 0.0
14.333333333333332 3.111111111111111 0.0 0.0
14.333333333333332 3.5555555555555554 0.0 0.0
14.333333333333332 4.0 0.0 0.0
14.333333333333332 4.444444444444445 0.0 0.0
14.333333333333332 4.888888888888889 0.0 0.0
14.333333333333332 5.333333333333333 0.0 0.0
14.333333333333332 5.777777777777778 0.0 0.0
14.333333333333332 6.222222222222222 0.0 0.0
14.333333333333332 6.666666666666667 0.0 0.0
14.333333333333332 7.111111111111111 0.0 0.0
14.333333333333332 7.555555555555555 0.0 0.0
14.333333333333332 8.0 0.0 0.0
14.333333333333332 8.444444444444443 0.0 0.0
14.333333333333332 8.88888888888889 0.0 0.0
14.333333333333332 9.333333333333332 0.0 0.0
14.333333333333332 9.777777777777779 0.0 0.0
14.333333333333332 10.222222222222221 0.0 0.0
14.333333333333332 10.666666666666668 0.0 0.0
14.333333333333332 11.11111111111111 0.0 0.0
14.333333333333332 11.555555555555557 0.0 0.0
14.333333333333332 12.0 0.0 0.0
14.333333333333332 12.444444444444443 0.0 0.0
14.333333333333332 12.88888888888889 0.0 0.0
14.333333333333332 13.333333333333332 0.0 0.0
14.333333333333332 13.777777777777779 0.0 0.0
14.333333333333332 14.222222222222221 0.0 0.0
14.333333333333332 14.666666666666668 0.0 0.0
14.333333333333332 15.11111111111111 0.0 0.0
14.333333333333332 15.555555555555557 0.0 0.0
14.333333333333332 16.0 0.0 0.0
14.333333333333332 16.444444444444443 0.0 0.0
14.333333333333332 16.88888888888889 0.0 0.0
14.333333333333332 17.333333333333336 0.0 0.0
14.333333333333332 17.77777777777778 0.0 0.0
14.333333333333332 18.22222222222222 0.0 0.0
14.333333333333332 18.666666666666664 0.0 0.0
14.333333333333332 19.11111111111111 0.0 0.0
14.333333333333332 19.555555555555557 0.0 0.0
14.333333333333332 20.0 0.0 0.0
14.333333333333332 20.444444444444443 0.0 0.0
14.333333333333332 20.88888888888889 0.0 0.0
14.333333333333332 21.333333333333336 0.0 0.0
14.333333333333332 21.77777777777778 0.0 0.0
14.555555555555555 -21.77777777777778 0.0 0.0
14.555555555555555 -21.333333333333336 0.0 0.0
14.555555555555555 -20.88888888888889 0.0 0.0
14.555555555555555 -20.444444444444443 0.0 0.0
14.555555555555555 -20.0 0.0 0.0
14.555555555555555 -19.555555555555557 0.0 0.0
14.555555555555555 -19.11111111111111 0.0 0.0
14.555555555555555 -18.666666666666664 0.0 0.0
14.555555555555555 -18.22222222222222 0.0 0.0
14.555555555555555 -17.77777777777778 0.0 0.0
14.555555555555555 -17.333333333333336 0.0 0.0
14.555555555555555 -16.88888888888889 0.0 0.0
14.555555555555555 -16.444444444444443 0.0 0.0
14.555555555555555 -16.0 0.0 0.0
14.555555555555555 -15.555555555555557 0.0 0.0
14.555555555555555 -15.11111111111111 0.0 0.0
14.555555555555555 -14.666666666666668 0.0 0.0
14.555555555555555 -14.222222222222221 0.0 0.0
14.555555555555555 -13.777777777777779 0.0 0.0
14.555555555555555 -13.333333333333332 0.0 0.0
14.555555555555555 -12.88888888888889 0.0 0.0
14.555555555555555 -12.444444444444443 0.0 0.0
14.555555555555555 -12.0 0.0 0.0
14.555555555555555 -11.555555555555557 0.0 0.0
14.555555555555555 -11.11111111111111 0.0 0.0
14.555555555555555 -10.666666666666668 0.0 0.0
14.555555555555555 -10.222222222222221 0.0 0.0
14.555555555555555 -9.777777777777779 0.0 0.0
14.555555555555555 -9.333333333333332 0.0 0.0
14.555555555555555 -8.88888888888889 0.0 0.0
14.555555555555555 -8.444444444444443 0.0 0.0
14.555555555555555 -8.0 0.0 0.0
14.555555555555555 -7.555555555555555 0.0 0.0
14.555555555555555 -7.111111111111111 0.0 0.0
14.555555555555555 -6.666666666666667 0.0 0.0
14.555555555555555 -6.222222222222222 0.0 0.0
14.555555555555555 -5.777777777777778 0.0 0.0
14.555555555555555 -5.333333333333333 0.0 0.0
14.555555555555555 -4.888888888888889 0.0 0.0
14.555555555555555 -4.444444444444445 0.0 0.0
14.555555555555555 -4.0 0.0 0.0
14.555555555555555 -3.5555555555555554 0.0 0.0
14.555555555555555 -3.111111111111111 0.0 0.0
14.555555555555555 -2.666666666666667 0.0 0.0
14.555555555555555 -2.2222222222222223 0.0 0.0
14.555555555555555 -1.7777777777777777 0.0 0.0
14.555555555555555 -1.3333333333333335 0.0 0.0
14.555555555555555 -0.8888888888888888 0.0 0.0
14.555555555555555 -0.4444444444444444 0.0 0.0
14.555555555555555 0.0 0.0 0.0
14.555555555555555 0.4444444444444444 0.0 0.0
14.555555555555555 0.8888888888888888 0.0 0.0
14.555555555555555 1.3333333333333335 0.0 0.0
14.555555555555555 1.7777777777777777 0.0 0.0
14.555555555555555 2.2222222222222223 0.0 0.0
14.555555555555555 2.666666666666667 0.0 0.0
14.555555555555555 3.111111111111111 0.0 0.0
14.555555555555555 3.5555555555555554 0.0 0.0
14.555555555555555 4.0 0.0 0.0
14.555555555555555 4.444444444444445 0.0 0.0
14.555555555555555 4.888888888888889 0.0 0.0
14.555555555555555 5.333333333333333 0.0 0.0
14.555555555555555 5.777777777777778 0.0 0.0
14.555555555555555 6.222222222222222 0.0 0.0
14.555555555555555 6.666666666666667 0.0 0.0
14.555555555555555 7.111111111111111 0.0 0.0
14.555555555555555 7.555555555555555 0.0 0.0
14.555555555555555 8.0 0.0 0.0
14.555555555555555 8.444444444444443 0.0 0.0
14.555555555555555 8.88888888888889 0.0 0.0
14.555555555555555 9.333333333333332 0.0 0.0
14.555555555555555 9.777777777777779 0.0 0.0
14.555555555555555 10.222222222222221 0.0 0.0
14.555555555555555 10.666666666666668 0.0 0.0
14.555555555555555 11.11111111111111 0.0 0.0
14.555555555555555 11.555555555555557 0.0 0.0
14.555555555555555 12.0 0.0 0.0
14.555555555555555 12.444444444444443 0.0 0.0
14.555555555555555 12.88888888888889 0.0 0.0
14.555555555555555 13.333333333333332 0.0 0.0
14.555555555555555 13.777777777777779 0.0 0.0
14.555555555555555 14.222222222222221 0.0 0.0
14.555555555555555 14.666666666666668 0.0 0.0
14.555555555555555 15.11111111111111 0.0 0.0
14.555555555555555 15.555555555555557 0.0 0.0
14.555555555555555 16.0 0.0 0.0
14.555555555555555 16.444444444444443 0.0 0.0
14.555555555555555 16.88888888888889 0.0 0.0
14.555555555555555 17.333333333333336 0.0 0.0
14.555555555555555 17.77777777777778 0.0 0.0
14.555555555555555 18.22222222222222 0.0 0.0
14.555555555555555 18.666666666666664 0.0 0.0
14.555555555555555 19.11111111111111 0.0 0.0
14.555555555555555 19.555555555555557 0.0 0.0
14.555555555555555 20.0 0.0 0.0
14.555555555555555 20.444444444444443 0.0 0.0
14.555555555555555 20.88888888888889 0.0 0.0
14.555555555555555 21.333333333333336 0.0 0.0
14.555555555555555 21.77777777777778 0.0 0.0
14.777777777777779 -21.77777777777778 0.0 0.0
14.777777777777779 -21.333333333333336 0.0 0.0
14.777777777777779 -20.88888888888889 0.0 0.0
14.777777777777779 -20.444444444444443 0.0 0.0
14.777777777777779 -20.0 0.0 0.0
14.777777777777779 -19.555555555555557 0.0 0.0
14.777777777777779 -19.11111111111111 0.0 0.0
14.777777777777779 -18.666666666666664 0.0 0.0
14.777777777777779 -18.22222222222222 0.0 0.0
14.777777777777779 -17.77777777777778 0.0 0.0
14.777777777777779 -17.333333333333336 0.0 0.0
14.777777777777779 -16.88888888888889 0.0 0.0
14.777777777777779 -16.444444444444443 0.0 0.0
14.777777777777779 -16.0 0.0 0.0
14.777777777777779 -15.555555555555557 0.0 0.0
14.777777777777779 -15.11111111111111 0.0 0.0
14.777777777777779 -14.666666666666668 0.0 0.0
14.777777777777779 -14.222222222222221 0.0 0.0
14.777777777777779 -13.777777777777779 0.0 0.0
14.777777777777779 -13.333333333333332 0.0 0.0
14.777777777777779 -12.88888888888889 0.0 0.0
14.777777777777779 -12.444444444444443 0.0 0.0
14.777777777777779 -12.0 0.0 0.0
14.777777777777779 -11.555555555555557 0.0 0.0
14.777777777777779 -11.11111111111111 0.0 0.0
14.777777777777779 -10.666666666666668 0.0 0.0
14.777777777777779 -10.222222222222221 0.0 0.0
14.777777777777779 -9.777777777777779 0.0 0.0
14.777777777777779 -9.333333333333332 0.0 0.0
14.777777777777779 -8.88888888888889 0.0 0.0
14.777777777777779 -8.444444444444443 0.0 0.0
14.777777777777779 -8.0 0.0 0.0
14.777777777777779 -7.555555555555555 0.0 0.0
14.777777777777779 -7.111111111111111 0.0 0.0
14.777777777777779 -6.666666666666667 0.0 0.0
14.777777777777779 -6.222222222222222 0.0 0.0
14.777777777777779 -5.777777777777778 0.0 0.0
14.777777777777779 -5.333333333333333 0.0 0.0
14.777777777777779 -4.888888888888889 0.0 0.0
14.777777777777779 -4.444444444444445 0.0 0.0
14.777777777777779 -4.0 0.0 0.0
14.777777777777779 -3.5555555555555554 0.0 0.0
14.777777777777779 -3.111111111111111 0.0 0.0
14.777777777777779 -2.666666666666667 0.0 0.0
14.777777777777779 -2.2222222222222223 0.0 0.0
14.777777777777779 -1.7777777777777777 0.0 0.0
14.777777777777779 -1.3333333333333335 0.0 0.0
14.777777777777779 -0.8888888888888888 0.0 0.0
14.777777777777779 -0.4444444444444444 0.0 0.0
14.777777777777779 0.0 0.0 0.0
14.777777777777779 0.4444444444444444 0.0 0.0
14.777777777777779 0.8888888888888888 0.0 0.0
14.777777777777779 1.3333333333333335 0.0 0.0
14.777777777777779 1.7777777777777777 0.0 0.0
14.777777777777779 2.2222222222222223 0.0 0.0
14.777777777777779 2.666666666666667 0.0 0.0
14.777777777777779 3.111111111111111 0.0 0.0
14.777777777777779 3.5555555555555554 0.0 0.0
14.777777777777779 4.0 0.0 0.0
14.777777777777779 4.444444444444445 0.0 0.0
14.777777777777779 4.888888888888889 0.0 0.0
14.777777777777779 5.333333333333333 0.0 0.0
14.777777777777779 5.777777777777778 0.0 0.0
14.777777777777779 6.222222222222222 0.0 0.0
14.777777777777779 6.666666666666667 0.0 0.0
14.777777777777779 7.111111111111111 0.0 0.0
14.777777777777779 7.555555555555555 0.0 0.0
14.777777777777779 8.0 0.0 0.0
14.777777777777779 8.444444444444443 0.0 0.0
14.777777777777779 8.88888888888889 0.0 0.0
14.777777777777779 9.333333333333332 0.0 0.0
14.777777777777779 9.777777777777779 0.0 0.0
14.777777777777779 10.222222222222221 0.0 0.0
14.777777777777779 10.666666666666668 0.0 0.0
14.777777777777779 11.11111111111111 0.0 0.0
14.777777777777779 11.555555555555557 0.0 0.0
14.777777777777779 12.0 0.0 0.0
14.777777777777779 12.444444444444443 0.0 0.0
14.777777777777779 12.88888888888889 0.0 0.0
14.777777777777779 13.333333333333332 0.0 0.0
14.777777777777779 13.777777777777779 0.0 0.0
14.777777777777779 14.222222222222221 0.0 0.0
14.777777777777779 14.666666666666668 0.0 0.0
14.777777777777779 15.11111111111111 0.0 0.0
14.777777777777779 15.555555555555557 0.0 0.0
14.777777777777779 16.0 0.0 0.0
14.777777777777779 16.444444444444443 0.0 0.0
14.777777777777779 16.88888888888889 0.0 0.0
14.777777777777779 17.333333333333336 0.0 0.0
14.777777777777779 17.77777777777778 0.0 0.0
14.777777777777779 18.22222222222222 0.0 0.0
14.777777777777779 18.666666666666664 0.0 0.0
14.777777777777779 19.11111111111111 0.0 0.0
14.777777777777779 19.555555555555557 0.0 0.0
14.777777777777779 20.0 0.0 0.0
14.777777777777779 20.444444444444443 0.0 0.0
14.777777777777779 20.88888888888889 0.0 0.0
14.777777777777779 21.333333333333336 0.0 0.0
14.777777777777779 21.77777777777778 0.0 0.0
15.0 -21.77777777777778 0.0 0.0
15.0 -21.333333333333336 0.0 0.0
15.0 -20.88888888888889 0.0 0.0
15.0 -20.444444444444443 0.0 0.0
15.0 -20.0 0.0 0.0
15.0 -19.555555555555557 0.0 0.0
15.0 -19.11111111111111 0.0 0.0
15.0 -18.666666666666664 0.0 0.0
15.0 -18.22222222222222 0.0 0.0
15.0 -17.77777777777778 0.0 0.0
15.0 -17.333333333333336 0.0 0.0
15.0 -16.88888888888889 0.0 0.0
15.0 -16.444444444444443 0.0 0.0
15.0 -16.0 0.0 0.0
15.0 -15.555555555555557 0.0 0.0
15.0 -15.11111111111111 0.0 0.0
15.0 -14.666666666666668 0.0 0.0
15.0 -14.222222222222221 0.0 0.0
15.0 -13.777777777777779 0.0 0.0
15.0 -13.333333333333332 0.0 0.0
15.0 -12.88888888888889 0.0 0.0
15.0 -12.444444444444443 0.0 0.0
15.0 -12.0 0.0 0.0
15.0 -11.555555555555557 0.0 0.0
15.0 -11.11111111111111 0.0 0.0
15.0 -10.666666666666668 0.0 0.0
15.0 -10.222222222222221 0.0 0.0
15.0 -9.777777777777779 0.0 0.0
15.0 -9.333333333333332 0.0 0.0
15.0 -8.88888888888889 0.0 0.0
15.0 -8.444444444444443 0.0 0.0
15.0 -8.0 0.0 0.0
15.0 -7.555555555555555 0.0 0.0
15.0 -7.111111111111111 0.0 0.0
15.0 -6.666666666666667 0.0 0.0
15.0 -6.222222222222222 0.0 0.0
15.0 -5.777777777777778 0.0 0.0
15.0 -5.333333333333333 0.0 0.0
15.0 -4.888888888888889 0.0 0.0
15.0 -4.444444444444445 0.0 0.0
15.0 -4.0 0.0 0.0
15.0 -3.5555555555555554 0.0 0.0
15.0 -3.111111111111111 0.0 0.0
15.0 -2.666666666666667 0.0 0.0
15.0 -2.2222222222222223 0.0 0.0
15.0 -1.7777777777777777 0.0 0.0
15.0 -1.3333333333333335 0.0 0.0
15.0 -0.8888888888888888 0.0 0.0
15.0 -0.4444444444444444 0.0 0.0
15.0 0.0 0.0 0.0
15.0 0.4444444444444444 0.0 0.0
15.0 0.8888888888888888 0.0 0.0
15.0 1.3333333333333335 0.0 0.0
15.0 1.7777777777777777 0.0 0.0
15.0 2.2222222222222223 0.0 0.0
15.0 2.666666666666667 0.0 0.0
15.0 3.111111111111111 0.0 0.0
15.0 3.5555555555555554 0.0 0.0
15.0 4.0 0.0 0.0
15.0 4.444444444444445 0.0 0.0
15.0 4.888888888888889 0.0 0.0
15.0 5.333333333333333 0.0 0.0
15.0 5.777777777777778 0.0 0.0
15.0 6.222222222222222 0.0 0.0
15.0 6.666666666666667 0.0 0.0
15.0 7.111111111111111 0.0 0.0
15.0 7.555555555555555 0.0 0.0
15.0 8.0 0.0 0.0
15.0 8.444444444444443 0.0 0.0
15.0 8.88888888888889 0.0 0.0
15.0 9.333333333333332 0.0 0.0
15.0 9.777777777777779 0.0 0.0
15.0 10.222222222222221 0.0 0.0
15.0 10.666666666666668 0.0 0.0
15.0 11.11111111111111 0.0 0.0
15.0 11.555555555555557 0.0 0.0
15.0 12.0 0.0 0.0
15.0 12.444444444444443 0.0 0.0
15.0 12.88888888888889 0.0 0.0
15.0 13.333333333333332 0.0 0.0
15.0 13.777777777777779 0.0 0.0
15.0 14.222222222222221 0.0 0.0
15.0 14.666666666666668 0.0 0.0
15.0 15.11111111111111 0.0 0.0
15.0 15.555555555555557 0.0 0.0
15.0 16.0 0.0 0.0
15.0 16.444444444444443 0.0 0.0
15.0 16.88888888888889 0.0 0.0
15.0 17.333333333333336 0.0 0.0
15.0 17.77777777777778 0.0 0.0
15.0 18.22222222222222 0.0 0.0
15.0 18.666666666666664 0.0 0.0
15.0 19.11111111111111 0.0 0.0
15.0 19.555555555555557 0.0 0.0
15.0 20.0 0.0 0.0
15.0 20.444444444444443 0.0 0.0
15.0 20.88888888888889 0.0 0.0
15.0 21.333333333333336 0.0 0.0
15.0 21.77777777777778 0.0 0.0
15.222222222222221 -21.77777777777778 0.0 0.0
15.222222222222221 -21.333333333333336 0.0 0.0
15.222222222222221 -20.88888888888889 0.0 0.0
15.222222222222221 -20.444444444444443 0.0 0.0
15.222222222222221 -20.0 0.0 0.0
15.222222222222221 -19.555555555555557 0.0 0.0
15.222222222222221 -19.11111111111111 0.0 0.0
15.222222222222221 -18.666666666666664 0.0 0.0
15.222222222222221 -18.22222222222222 0.0 0.0
15.222222222222221 -17.77777777777778 0.0 0.0
15.222222222222221 -17.333333333333336 0.0 0.0
15.222222222222221 -16.88888888888889 0.0 0.0
15.222222222222221 -16.444444444444443 0.0 0.0
15.222222222222221 -16.0 0.0 0.0
15.222222222222221 -15.555555555555557 0.0 0.0
15.222222222222221 -15.11111111111111 0.0 0.0
15.222222222222221 -14.666666666666668 0.0 0.0
15.222222222222221 -14.222222222222221 0.0 0.0
15.222222222222221 -13.777777777777779 0.0 0.0
15.222222222222221 -13.333333333333332 0.0 0.0
15.222222222222221 -12.88888888888889 0.0 0.0
15.222222222222221 -12.444444444444443 0.0 0.0
15.222222222222221 -12.0 0.0 0.0
15.222222222222221 -11.555555555555557 0.0 0.0
15.222222222222221 -11.11111111111111 0.0 0.0
15.222222222222221 -10.666666666666668 0.0 0.0
15.222222222222221 -10.222222222222221 0.0 0.0
15.222222222222221 -9.777777777777779 0.0 0.0
15.222222222222221 -9.333333333333332 0.0 0.0
15.222222222222221 -8.88888888888889 0.0 0.0
15.222222222222221 -8.444444444444443 0.0 0.0
15.222222222222221 -8.0 0.0 0.0
15.222222222222221 -7.555555555555555 0.0 0.0
15.222222222222221 -7.111111111111111 0.0 0.0
15.222222222222221 -6.666666666666667 0.0 0.0
15.222222222222221 -6.222222222222222 0.0 0.0
15.222222222222221 -5.777777777777778 0.0 0.0
15.222222222222221 -5.333333333333333 0.0 0.0
15.222222222222221 -4.888888888888889 0.0 0.0
15.222222222222221 -4.444444444444445 0.0 0.0
15.222222222222221 -4.0 0.0 0.0
15.222222222222221 -3.5555555555555554 0.0 0.0
15.222222222222221 -3.111111111111111 0.0 0.0
15.222222222222221 -2.666666666666667 0.0 0.0
15.222222222222221 -2.2222222222222223 0.0 0.0
15.222222222222221 -1.7777777777777777 0.0 0.0
15.222222222222221 -1.3333333333333335 0.0 0.0
15.222222222222221 -0.8888888888888888 0.0 0.0
15.222222222222221 -0.4444444444444444 0.0 0.0
15.222222222222221 0.0 0.0 0.0
15.222222222222221 0.4444444444444444 0.0 0.0
15.222222222222221 0.8888888888888888 0.0 0.0
15.222222222222221 1.3333333333333335 0.0 0.0
15.222222222222221 1.7777777777777777 0.0 0.0
15.222222222222221 2.2222222222222223 0.0 0.0
15.222222222222221 2.666666666666667 0.0 0.0
15.222222222222221 3.111111111111111 0.0 0.0
15.222222222222221 3.5555555555555554 0.0 0.0
15.222222222222221 4.0 0.0 0.0
15.222222222222221 4.444444444444445 0.0 0.0
15.222222222222221 4.888888888888889 0.0 0.0
15.222222222222221 5.333333333333333 0.0 0.0
15.222222222222221 5.777777777777778 0.0 0.0
15.222222222222221 6.222222222222222 0.0 0.0
15.222222222222221 6.666666666666667 0.0 0.0
15.222222222222221 7.111111111111111 0.0 0.0
15.222222222222221 7.555555555555555 0.0 0.0
15.222222222222221 8.0 0.0 0.0
15.222222222222221 8.444444444444443 0.0 0.0
15.222222222222221 8.88888888888889 0.0 0.0
15.222222222222221 9.333333333333332 0.0 0.0
15.222222222222221 9.777777777777779 0.0 0.0
15.222222222222221 10.222222222222221 0.0 0.0
15.222222222222221 10.666666666666668 0.0 0.0
15.222222222222221 11.11111111111111 0.0 0.0
15.222222222222221 11.555555555555557 0.0 0.0
15.222222222222221 12.0 0.0 0.0
15.222222222222221 12.444444444444443 0.0 0.0
15.222222222222221 12.88888888888889 0.0 0.0
15.222222222222221 13.333333333333332 0.0 0.0
15.222222222222221 13.777777777777779 0.0 0.0
15.222222222222221 14.222222222222221 0.0 0.0
15.222222222222221 14.666666666666668 0.0 0.0
15.222222222222221 15.11111111111111 0.0 0.0
15.222222222222221 15.555555555555557 0.0 0.0
15.222222222222221 16.0 0.0 0.0
15.222222222222221 16.444444444444443 0.0 0.0
15.222222222222221 16.88888888888889 0.0 0.0
15.222222222222221 17.333333333333336 0.0 0.0
15.222222222222221 17.77777777777778 0.0 0.0
15.222222222222221 18.22222222222222 0.0 0.0
15.222222222222221 18.666666666666664 0.0 0.0
15.222222222222221 19.11111111111111 0.0 0.0
15.222222222222221 19.555555555555557 0.0 0.0
15.222222222222221 20.0 0.0 0.0
15.222222222222221 20.444444444444443 0.0 0.0
15.222222222222221 20.88888888888889 0.0 0.0
15.222222222222221 21.333333333333336 0.0 0.0
15.222222222222221 21.77777777777778 0.0 0.0
15.444444444444445 -21.77777777777778 0.0 0.0
15.444444444444445 -21.333333333333336 0.0 0.0
15.444444444444445 -20.88888888888889 0.0 0.0
15.444444444444445 -20.444444444444443 0.0 0.0
15.444444444444445 -20.0 0.0 0.0
15.444444444444445 -19.555555555555557 0.0 0.0
15.444444444444445 -19.11111111111111 0.0 0.0
15.444444444444445 -18.666666666666664 0.0 0.0
15.444444444444445 -18.22222222222222 0.0 0.0
15.444444444444445 -17.77777777777778 0.0 0.0
15.444444444444445 -17.333333333333336 0.0 0.0
15.444444444444445 -16.88888888888889 0.0 0.0
15.444444444444445 -16.444444444444443 0.0 0.0
15.444444444444445 -16.0 0.0 0.0
15.444444444444445 -15.555555555555557 0.0 0.0
15.444444444444445 -15.11111111111111 0.0 0.0
15.444444444444445 -14.666666666666668 0.0 0.0
15.444444444444445 -14.222222222222221 0.0 0.0
15.444444444444445 -13.777777777777779 0.0 0.0
15.444444444444445 -13.333333333333332 0.0 0.0
15.444444444444445 -12.88888888888889 0.0 0.0
15.444444444444445 -12.444444444444443 0.0 0.0
15.444444444444445 -12.0 0.0 0.0
15.444444444444445 -11.555555555555557 0.0 0.0
15.444444444444445 -11.11111111111111 0.0 0.0
15.444444444444445 -10.666666666666668 0.0 0.0
15.444444444444445 -10.222222222222221 0.0 0.0
15.444444444444445 -9.777777777777779 0.0 0.0
15.444444444444445 -9.333333333333332 0.0 0.0
15.444444444444445 -8.88888888888889 0.0 0.0
15.444444444444445 -8.444444444444443 0.0 0.0
15.444444444444445 -8.0 0.0 0.0
15.444444444444445 -7.555555555555555 0.0 0.0
15.444444444444445 -7.111111111111111 0.0 0.0
15.444444444444445 -6.666666666666667 0.0 0.0
15.444444444444445 -6.222222222222222 0.0 0.0
15.444444444444445 -5.777777777777778 0.0 0.0
15.444444444444445 -5.333333333333333 0.0 0.0
15.444444444444445 -4.888888888888889 0.0 0.0
15.444444444444445 -4.444444444444445 0.0 0.0
15.444444444444445 -4.0 0.0 0.0
15.444444444444445 -3.5555555555555554 0.0 0.0
15.444444444444445 -3.111111111111111 0.0 0.0
15.444444444444445 -2.666666666666667 0.0 0.0
15.444444444444445 -2.2222222222222223 0.0 0.0
15.444444444444445 -1.7777777777777777 0.0 0.0
15.444444444444445 -1.3333333333333335 0.0 0.0
15.444444444444445 -0.8888888888888888 0.0 0.0
15.444444444444445 -0.4444444444444444 0.0 0.0
15.444444444444445 0.0 0.0 0.0
15.444444444444445 0.4444444444444444 0.0 0.0
15.444444444444445 0.8888888888888888 0.0 0.0
15.444444444444445 1.3333333333333335 0.0 0.0
15.444444444444445 1.7777777777777777 0.0 0.0
15.444444444444445 2.2222222222222223 0.0 0.0
15.444444444444445 2.666666666666667 0.0 0.0
15.444444444444445 3.111111111111111 0.0 0.0
15.444444444444445 3.5555555555555554 0.0 0.0
15.444444444444445 4.0 0.0 0.0
15.444444444444445 4.444444444444445 0.0 0.0
15.444444444444445 4.888888888888889 0.0 0.0
15.444444444444445 5.333333333333333 0.0 0.0
15.444444444444445 5.777777777777778 0.0 0.0
15.444444444444445 6.222222222222222 0.0 0.0
15.444444444444445 6.666666666666667 0.0 0.0
15.444444444444445 7.111111111111111 0.0 0.0
15.444444444444445 7.555555555555555 0.0 0.0
15.444444444444445 8.0 0.0 0.0
15.444444444444445 8.444444444444443 0.0 0.0
15.444444444444445 8.88888888888889 0.0 0.0
15.444444444444445 9.333333333333332 0.0 0.0
15.444444444444445 9.777777777777779 0.0 0.0
15.444444444444445 10.222222222222221 0.0 0.0
15.444444444444445 10.666666666666668 0.0 0.0
15.444444444444445 11.11111111111111 0.0 0.0
15.444444444444445 11.555555555555557 0.0 0.0
15.444444444444445 12.0 0.0 0.0
15.444444444444445 12.444444444444443 0.0 0.0
15.444444444444445 12.88888888888889 0.0 0.0
15.444444444444445 13.333333333333332 0.0 0.0
15.444444444444445 13.777777777777779 0.0 0.0
15.444444444444445 14.222222222222221 0.0 0.0
15.444444444444445 14.666666666666668 0.0 0.0
15.444444444444445 15.11111111111111 0.0 0.0
15.444444444444445 15.555555555555557 0.0 0.0
15.444444444444445 16.0 0.0 0.0
15.444444444444445 16.444444444444443 0.0 0.0
15.444444444444445 16.88888888888889 0.0 0.0
15.444444444444445 17.333333333333336 0.0 0.0
15.444444444444445 17.77777777777778 0.0 0.0
15.444444444444445 18.22222222222222 0.0 0.0
15.444444444444445 18.666666666666664 0.0 0.0
15.444444444444445 19.11111111111111 0.0 0.0
15.444444444444445 19.555555555555557 0.0 0.0
15.444444444444445 20.0 0.0 0.0
15.444444444444445 20.444444444444443 0.0 0.0
15.444444444444445 20.88888888888889 0.0 0.0
15.444444444444445 21.333333333333336 0.0 0.0
15.444444444444445 21.77777777777778 0.0 0.0
15.666666666666668 -21.77777777777778 0.0 0.0
15.666666666666668 -21.333333333333336 0.0 0.0
15.666666666666668 -20.88888888888889 0.0 0.0
15.666666666666668 -20.444444444444443 0.0 0.0
15.666666666666668 -20.0 0.0 0.0
15.666666666666668 -19.555555555555557 0.0 0.0
15.666666666666668 -19.11111111111111 0.0 0.0
15.666666666666668 -18.666666666666664 0.0 0.0
15.666666666666668 -18.22222222222222 0.0 0.0
15.666666666666668 -17.77777777777778 0.0 0.0
15.666666666666668 -17.333333333333336 0.0 0.0
15.666666666666668 -16.88888888888889 0.0 0.0
15.666666666666668 -16.444444444444443 0.0 0.0
15.666666666666668 -16.0 0.0 0.0
15.666666666666668 -15.555555555555557 0.0 0.0
15.666666666666668 -15.11111111111111 0.0 0.0
15.666666666666668 -14.666666666666668 0.0 0.0
15.666666666666668 -14.222222222222221 0.0 0.0
15.666666666666668 -13.777777777777779 0.0 0.0
15.666666666666668 -13.333333333333332 0.0 0.0
15.666666666666668 -12.88888888888889 0.0 0.0
15.666666666666668 -12.444444444444443 0.0 0.0
15.666666666666668 -12.0 0.0 0.0
15.666666666666668 -11.555555555555557 0.0 0.0
15.666666666666668 -11.11111111111111 0.0 0.0
15.666666666666668 -10.666666666666668 0.0 0.0
15.666666666666668 -10.222222222222221 0.0 0.0
15.666666666666668 -9.777777777777779 0.0 0.0
15.666666666666668 -9.333333333333332 0.0 0.0
15.666666666666668 -8.88888888888889 0.0 0.0
15.666666666666668 -8.444444444444443 0.0 0.0
15.666666666666668 -8.0 0.0 0.0
15.666666666666668 -7.555555555555555 0.0 0.0
15.666666666666668 -7.111111111111111 0.0 0.0
15.666666666666668 -6.666666666666667 0.0 0.0
15.666666666666668 -6.222222222222222 0.0 0.0
15.666666666666668 -5.777777777777778 0.0 0.0
15.666666666666668 -5.333333333333333 0.0 0.0
15.666666666666668 -4.888888888888889 0.0 0.0
15.666666666666668 -4.444444444444445 0.0 0.0
15.666666666666668 -4.0 0.0 0.0
15.666666666666668 -3.5555555555555554 0.0 0.0
15.666666666666668 -3.111111111111111 0.0 0.0
15.666666666666668 -2.666666666666667 0.0 0.0
15.666666666666668 -2.2222222222222223 0.0 0.0
15.666666666666668 -1.7777777777777777 0.0 0.0
15.666666666666668 -1.3333333333333335 0.0 0.0
15.666666666666668 -0.8888888888888888 0.0 0.0
15.666666666666668 -0.4444444444444444 0.0 0.0
15.666666666666668 0.0 0.0 0.0
15.666666666666668 0.4444444444444444 0.0 0.0
15.666666666666668 0.8888888888888888 0.0 0.0
15.666666666666668 1.3333333333333335 0.0 0.0
15.666666666666668 1.7777777777777777 0.0 0.0
15.666666666666668 2.2222222222222223 0.0 0.0
15.666666666666668 2.666666666666667 0.0 0.0
15.666666666666668 3.111111111111111 0.0 0.0
15.666666666666668 3.5555555555555554 0.0 0.0
15.666666666666668 4.0 0.0 0.0
15.666666666666668 4.444444444444445 0.0 0.0
15.666666666666668 4.888888888888889 0.0 0.0
15.666666666666668 5.333333333333333 0.0 0.0
15.666666666666668 5.777777777777778 0.0 0.0
15.666666666666668 6.222222222222222 0.0 0.0
15.666666666666668 6.666666666666667 0.0 0.0
15.666666666666668 7.111111111111111 0.0 0.0
15.666666666666668 7.555555555555555 0.0 0.0
15.666666666666668 8.0 0.0 0.0
15.666666666666668 8.444444444444443 0.0 0.0
15.666666666666668 8.88888888888889 0.0 0.0
15.666666666666668 9.333333333333332 0.0 0.0
15.666666666666668 9.777777777777779 0.0 0.0
15.666666666666668 10.222222222222221 0.0 0.0
15.666666666666668 10.666666666666668 0.0 0.0
15.666666666666668 11.11111111111111 0.0 0.0
15.666666666666668 11.555555555555557 0.0 0.0
15.666666666666668 12.0 0.0 0.0
15.666666666666668 12.444444444444443 0.0 0.0
15.666666666666668 12.88888888888889 0.0 0.0
15.666666666666668 13.333333333333332 0.0 0.0
15.666666666666668 13.777777777777779 0.0 0.0
15.666666666666668 14.222222222222221 0.0 0.0
15.666666666666668 14.666666666666668 0.0 0.0
15.666666666666668 15.11111111111111 0.0 0.0
15.666666666666668 15.555555555555557 0.0 0.0
15.666666666666668 16.0 0.0 0.0
15.666666666666668 16.444444444444443 0.0 0.0
15.666666666666668 16.88888888888889 0.0 0.0
15.666666666666668 17.333333333333336 0.0 0.0
15.666666666666668 17.77777777777778 0.0 0.0
15.666666666666668 18.22222222222222 0.0 0.0
15.666666666666668 18.666666666666664 0.0 0.0
15.666666666666668 19.11111111111111 0.0 0.0
15.666666666666668 19.555555555555557 0.0 0.0
15.666666666666668 20.0 0.0 0.0
15.666666666666668 20.444444444444443 0.0 0.0
15.666666666666668 20.88888888888889 0.0 0.0
15.666666666666668 21.333333333333336 0.0 0.0
15.666666666666668 21.77777777777778 0.0 0.0
15.88888888888889 -21.77777777777778 0.0 0.0
15.88888888888889 -21.333333333333336 0.0 0.0
15.88888888888889 -20.88888888888889 0.0 0.0
15.88888888888889 -20.444444444444443 0.0 0.0
15.88888888888889 -20.0 0.0 0.0
15.88888888888889 -19.555555555555557 0.0 0.0
15.88888888888889 -19.11111111111111 0.0 0.0
15.88888888888889 -18.666666666666664 0.0 0.0
15.88888888888889 -18.22222222222222 0.0 0.0
15.88888888888889 -17.77777777777778 0.0 0.0
15.88888888888889 -17.333333333333336 0.0 0.0
15.88888888888889 -16.88888888888889 0.0 0.0
15.88888888888889 -16.444444444444443 0.0 0.0
15.88888888888889 -16.0 0.0 0.0
15.88888888888889 -15.555555555555557 0.0 0.0
15.88888888888889 -15.11111111111111 0.0 0.0
15.88888888888889 -14.666666666666668 0.0 0.0
15.88888888888889 -14.222222222222221 0.0 0.0
15.88888888888889 -13.777777777777779 0.0 0.0
15.88888888888889 -13.333333333333332 0.0 0.0
15.88888888888889 -12.88888888888889 0.0 0.0
15.88888888888889 -12.444444444444443 0.0 0.0
15.88888888888889 -12.0 0.0 0.0
15.88888888888889 -11.555555555555557 0.0 0.0
15.88888888888889 -11.11111111111111 0.0 0.0
15.88888888888889 -10.666666666666668 0.0 0.0
15.88888888888889 -10.222222222222221 0.0 0.0
15.88888888888889 -9.777777777777779 0.0 0.0
15.88888888888889 -9.333333333333332 0.0 0.0
15.88888888888889 -8.88888888888889 0.0 0.0
15.88888888888889 -8.444444444444443 0.0 0.0
15.88888888888889 -8.0 0.0 0.0
15.88888888888889 -7.555555555555555 0.0 0.0
15.88888888888889 -7.111111111111111 0.0 0.0
15.88888888888889 -6.666666666666667 0.0 0.0
15.88888888888889 -6.222222222222222 0.0 0.0
15.88888888888889 -5.777777777777778 0.0 0.0
15.88888888888889 -5.333333333333333 0.0 0.0
15.88888888888889 -4.888888888888889 0.0 0.0
15.88888888888889 -4.444444444444445 0.0 0.0
15.88888888888889 -4.0 0.0 0.0
15.88888888888889 -3.5555555555555554 0.0 0.0
15.88888888888889 -3.111111111111111 0.0 0.0
15.88888888888889 -2.666666666666667 0.0 0.0
15.88888888888889 -2.2222222222222223 0.0 0.0
15.88888888888889 -1.7777777777777777 0.0 0.0
15.88888888888889 -1.3333333333333335 0.0 0.0
15.88888888888889 -0.8888888888888888 0.0 0.0
15.88888888888889 -0.4444444444444444 0.0 0.0
15.88888888888889 0.0 0.0 0.0
15.88888888888889 0.4444444444444444 0.0 0.0
15.88888888888889 0.8888888888888888 0.0 0.0
15.88888888888889 1.3333333333333335 0.0 0.0
15.88888888888889 1.7777777777777777 0.0 0.0
15.88888888888889 2.2222222222222223 0.0 0.0
15.88888888888889 2.666666666666667 0.0 0.0
15.88888888888889 3.111111111111111 0.0 0.0
15.88888888888889 3.5555555555555554 0.0 0.0
15.88888888888889 4.0 0.0 0.0
15.88888888888889 4.444444444444445 0.0 0.0
15.88888888888889 4.888888888888889 0.0 0.0
15.88888888888889 5.333333333333333 0.0 0.0
15.88888888888889 5.777777777777778 0.0 0.0
15.88888888888889 6.222222222222222 0.0 0.0
15.88888888888889 6.666666666666667 0.0 0.0
15.88888888888889 7.111111111111111 0.0 0.0
15.88888888888889 7.555555555555555 0.0 0.0
15.88888888888889 8.0 0.0 0.0
15.88888888888889 8.444444444444443 0.0 0.0
15.88888888888889 8.88888888888889 0.0 0.0
15.88888888888889 9.333333333333332 0.0 0.0
15.88888888888889 9.777777777777779 0.0 0.0
15.88888888888889 10.222222222222221 0.0 0.0
15.88888888888889 10.666666666666668 0.0 0.0
15.88888888888889 11.11111111111111 0.0 0.0
15.88888888888889 11.555555555555557 0.0 0.0
15.88888888888889 12.0 0.0 0.0
15.88888888888889 12.444444444444443 0.0 0.0
15.88888888888889 12.88888888888889 0.0 0.0
15.88888888888889 13.333333333333332 0.0 0.0
15.88888888888889 13.777777777777779 0.0 0.0
15.88888888888889 14.222222222222221 0.0 0.0
15.88888888888889 14.666666666666668 0.0 0.0
15.88888888888889 15.11111111111111 0.0 0.0
15.88888888888889 15.555555555555557 0.0 0.0
15.88888888888889 16.0 0.0 0.0
15.88888888888889 16.444444444444443 0.0 0.0
15.88888888888889 16.88888888888889 0.0 0.0
15.88888888888889 17.333333333333336 0.0 0.0
15.88888888888889 17.77777777777778 0.0 0.0
15.88888888888889 18.22222222222222 0.0 0.0
15.88888888888889 18.666666666666664 0.0 0.0
15.88888888888889 19.11111111111111 0.0 0.0
15.88888888888889 19.555555555555557 0.0 0.0
15.88888888888889 20.0 0.0 0.0
15.88888888888889 20.444444444444443 0.0 0.0
15.88888888888889 20.88888888888889 0.0 0.0
15.88888888888889 21.333333333333336 0.0 0.0
15.88888888888889 21.77777777777778 0.0 0.0
16.11111111111111 -21.77777777777778 0.0 0.0
16.11111111111111 -21.333333333333336 0.0 0.0
16.11111111111111 -20.88888888888889 0.0 0.0
16.11111111111111 -20.444444444444443 0.0 0.0
16.11111111111111 -20.0 0.0 0.0
16.11111111111111 -19.555555555555557 0.0 0.0
16.11111111111111 -19.11111111111111 0.0 0.0
16.11111111111111 -18.666666666666664 0.0 0.0
16.11111111111111 -18.22222222222222 0.0 0.0
16.11111111111111 -17.77777777777778 0.0 0.0
16.11111111111111 -17.333333333333336 0.0 0.0
16.11111111111111 -16.88888888888889 0.0 0.0
16.11111111111111 -16.444444444444443 0.0 0.0
16.11111111111111 -16.0 0.0 0.0
16.11111111111111 -15.555555555555557 0.0 0.0
16.11111111111111 -15.11111111111111 0.0 0.0
16.11111111111111 -14.666666666666668 0.0 0.0
16.11111111111111 -14.222222222222221 0.0 0.0
16.11111111111111 -13.777777777777779 0.0 0.0
16.11111111111111 -13.333333333333332 0.0 0.0
16.11111111111111 -12.88888888888889 0.0 0.0
16.11111111111111 -12.444444444444443 0.0 0.0
16.11111111111111 -12.0 0.0 0.0
16.11111111111111 -11.555555555555557 0.0 0.0
16.11111111111111 -11.11111111111111 0.0 0.0
16.11111111111111 -10.666666666666668 0.0 0.0
16.11111111111111 -10.222222222222221 0.0 0.0
16.11111111111111 -9.777777777777779 0.0 0.0
16.11111111111111 -9.333333333333332 0.0 0.0
16.11111111111111 -8.88888888888889 0.0 0.0
16.11111111111111 -8.444444444444443 0.0 0.0
16.11111111111111 -8.0 0.0 0.0
16.11111111111111 -7.555555555555555 0.0 0.0
16.11111111111111 -7.111111111111111 0.0 0.0
16.11111111111111 -6.666666666666667 0.0 0.0
16.11111111111111 -6.222222222222222 0.0 0.0
16.11111111111111 -5.777777777777778 0.0 0.0
16.11111111111111 -5.333333333333333 0.0 0.0
16.11111111111111 -4.888888888888889 0.0 0.0
16.11111111111111 -4.444444444444445 0.0 0.0
16.11111111111111 -4.0 0.0 0.0
16.11111111111111 -3.5555555555555554 0.0 0.0
16.11111111111111 -3.111111111111111 0.0 0.0
16.11111111111111 -2.666666666666667 0.0 0.0
16.11111111111111 -2.2222222222222223 0.0 0.0
16.11111111111111 -1.7777777777777777 0.0 0.0
16.11111111111111 -1.3333333333333335 0.0 0.0
16.11111111111111 -0.8888888888888888 0.0 0.0
16.11111111111111 -0.4444444444444444 0.0 0.0
16.11111111111111 0.0 0.0 0.0
16.11111111111111 0.4444444444444444 0.0 0.0
16.11111111111111 0.8888888888888888 0.0 0.0
16.11111111111111 1.3333333333333335 0.0 0.0
16.11111111111111 1.7777777777777777 0.0 0.0
16.11111111111111 2.2222222222222223 0.0 0.0
16.11111111111111 2.666666666666667 0.0 0.0
16.11111111111111 3.111111111111111 0.0 0.0
16.11111111111111 3.5555555555555554 0.0 0.0
16.11111111111111 4.0 0.0 0.0
16.11111111111111 4.444444444444445 0.0 0.0
16.11111111111111 4.888888888888889 0.0 0.0
16.11111111111111 5.333333333333333 0.0 0.0
16.11111111111111 5.777777777777778 0.0 0.0
16.11111111111111 6.222222222222222 0.0 0.0
16.11111111111111 6.666666666666667 0.0 0.0
16.11111111111111 7.111111111111111 0.0 0.0
16.11111111111111 7.555555555555555 0.0 0.0
16.11111111111111 8.0 0.0 0.0
16.11111111111111 8.444444444444443 0.0 0.0
16.11111111111111 8.88888888888889 0.0 0.0
16.11111111111111 9.333333333333332 0.0 0.0
16.11111111111111 9.777777777777779 0.0 0.0
16.11111111111111 10.222222222222221 0.0 0.0
16.11111111111111 10.666666666666668 0.0 0.0
16.11111111111111 11.11111111111111 0.0 0.0
16.11111111111111 11.555555555555557 0.0 0.0
16.11111111111111 12.0 0.0 0.0
16.11111111111111 12.444444444444443 0.0 0.0
16.11111111111111 12.88888888888889 0.0 0.0
16.11111111111111 13.333333333333332 0.0 0.0
16.11111111111111 13.777777777777779 0.0 0.0
16.11111111111111 14.222222222222221 0.0 0.0
16.11111111111111 14.666666666666668 0.0 0.0
16.11111111111111 15.11111111111111 0.0 0.0
16.11111111111111 15.555555555555557 0.0 0.0
16.11111111111111 16.0 0.0 0.0
16.11111111111111 16.444444444444443 0.0 0.0
16.11111111111111 16.88888888888889 0.0 0.0
16.11111111111111 17.333333333333336 0.0 0.0
16.11111111111111 17.77777777777778 0.0 0.0
16.11111111111111 18.22222222222222 0.0 0.0
16.11111111111111 18.666666666666664 0.0 0.0
16.11111111111111 19.11111111111111 0.0 0.0
16.11111111111111 19.555555555555557 0.0 0.0
16.11111111111111 20.0 0.0 0.0
16.11111111111111 20.444444444444443 0.0 0.0
16.11111111111111 20.88888888888889 0.0 0.0
16.11111111111111 21.333333333333336 0.0 0.0
16.11111111111111 21.77777777777778 0.0 0.0
16.333333333333332 -21.77777777777778 0.0 0.0
16.333333333333332 -21.333333333333336 0.0 0.0
16.333333333333332 -20.88888888888889 0.0 0.0
16.333333333333332 -20.444444444444443 0.0 0.0
16.333333333333332 -20.0 0.0 0.0
16.333333333333332 -19.555555555555557 0.0 0.0
16.333333333333332 -19.11111111111111 0.0 0.0
16.333333333333332 -18.666666666666664 0.0 0.0
16.333333333333332 -18.22222222222222 0.0 0.0
16.333333333333332 -17.77777777777778 0.0 0.0
16.333333333333332 -17.333333333333336 0.0 0.0
16.333333333333332 -16.88888888888889 0.0 0.0
16.333333333333332 -16.444444444444443 0.0 0.0
16.333333333333332 -16.0 0.0 0.0
16.333333333333332 -15.555555555555557 0.0 0.0
16.333333333333332 -15.11111111111111 0.0 0.0
16.333333333333332 -14.666666666666668 0.0 0.0
16.333333333333332 -14.222222222222221 0.0 0.0
16.333333333333332 -13.777777777777779 0.0 0.0
16.333333333333332 -13.333333333333332 0.0 0.0
16.333333333333332 -12.88888888888889 0.0 0.0
16.333333333333332 -12.444444444444443 0.0 0.0
16.333333333333332 -12.0 0.0 0.0
16.333333333333332 -11.555555555555557 0.0 0.0
16.333333333333332 -11.11111111111111 0.0 0.0
16.333333333333332 -10.666666666666668 0.0 0.0
16.333333333333332 -10.222222222222221 0.0 0.0
16.333333333333332 -9.777777777777779 0.0 0.0
16.333333333333332 -9.333333333333332 0.0 0.0
16.333333333333332 -8.88888888888889 0.0 0.0
16.333333333333332 -8.444444444444443 0.0 0.0
16.333333333333332 -8.0 0.0 0.0
16.333333333333332 -7.555555555555555 0.0 0.0
16.333333333333332 -7.111111111111111 0.0 0.0
16.333333333333332 -6.666666666666667 0.0 0.0
16.333333333333332 -6.222222222222222 0.0 0.0
16.333333333333332 -5.777777777777778 0.0 0.0
16.333333333333332 -5.333333333333333 0.0 0.0
16.333333333333332 -4.888888888888889 0.0 0.0
16.333333333333332 -4.444444444444445 0.0 0.0
16.333333333333332 -4.0 0.0 0.0
16.333333333333332 -3.5555555555555554 0.0 0.0
16.333333333333332 -3.111111111111111 0.0 0.0
16.333333333333332 -2.666666666666667 0.0 0.0
16.333333333333332 -2.2222222222222223 0.0 0.0
16.333333333333332 -1.7777777777777777 0.0 0.0
16.333333333333332 -1.3333333333333335 0.0 0.0
16.333333333333332 -0.8888888888888888 0.0 0.0
16.333333333333332 -0.4444444444444444 0.0 0.0
16.333333333333332 0.0 0.0 0.0
16.333333333333332 0.4444444444444444 0.0 0.0
16.333333333333332 0.8888888888888888 0.0 0.0
16.333333333333332 1.3333333333333335 0.0 0.0
16.333333333333332 1.7777777777777777 0.0 0.0
16.333333333333332 2.2222222222222223 0.0 0.0
16.333333333333332 2.666666666666667 0.0 0.0
16.333333333333332 3.111111111111111 0.0 0.0
16.333333333333332 3.5555555555555554 0.0 0.0
16.333333333333332 4.0 0.0 0.0
16.333333333333332 4.444444444444445 0.0 0.0
16.333333333333332 4.888888888888889 0.0 0.0
16.333333333333332 5.333333333333333 0.0 0.0
16.333333333333332 5.777777777777778 0.0 0.0
16.333333333333332 6.222222222222222 0.0 0.0
16.333333333333332 6.666666666666667 0.0 0.0
16.333333333333332 7.111111111111111 0.0 0.0
16.333333333333332 7.555555555555555 0.0 0.0
16.333333333333332 8.0 0.0 0.0
16.333333333333332 8.444444444444443 0.0 0.0
16.333333333333332 8.88888888888889 0.0 0.0
16.333333333333332 9.333333333333332 0.0 0.0
16.333333333333332 9.777777777777779 0.0 0.0
16.333333333333332 10.222222222222221 0.0 0.0
16.333333333333332 10.666666666666668 0.0 0.0
16.333333333333332 11.11111111111111 0.0 0.0
16.333333333333332 11.555555555555557 0.0 0.0
16.333333333333332 12.0 0.0 0.0
16.333333333333332 12.444444444444443 0.0 0.0
16.333333333333332 12.88888888888889 0.0 0.0
16.333333333333332 13.333333333333332 0.0 0.0
16.333333333333332 13.777777777777779 0.0 0.0
16.333333333333332 14.222222222222221 0.0 0.0
16.333333333333332 14.666666666666668 0.0 0.0
16.333333333333332 15.11111111111111 0.0 0.0
16.333333333333332 15.555555555555557 0.0 0.0
16.333333333333332 16.0 0.0 0.0
16.333333333333332 16.444444444444443 0.0 0.0
16.333333333333332 16.88888888888889 0.0 0.0
16.333333333333332 17.333333333333336 0.0 0.0
16.333333333333332 17.77777777777778 0.0 0.0
16.333333333333332 18.22222222222222 0.0 0.0
16.333333333333332 18.666666666666664 0.0 0.0
16.333333333333332 19.11111111111111 0.0 0.0
16.333333333333332 19.555555555555557 0.0 0.0
16.333333333333332 20.0 0.0 0.0
16.333333333333332 20.444444444444443 0.0 0.0
16.333333333333332 20.88888888888889 0.0 0.0
16.333333333333332 21.333333333333336 0.0 0.0
16.333333333333332 21.77777777777778 0.0 0.0
16.555555555555557 -21.77777777777778 0.0 0.0
16.555555555555557 -21.333333333333336 0.0 0.0
16.555555555555557 -20.88888888888889 0.0 0.0
16.555555555555557 -20.444444444444443 0.0 0.0
16.555555555555557 -20.0 0.0 0.0
16.555555555555557 -19.555555555555557 0.0 0.0
16.555555555555557 -19.11111111111111 0.0 0.0
16.555555555555557 -18.666666666666664 0.0 0.0
16.555555555555557 -18.22222222222222 0.0 0.0
16.555555555555557 -17.77777777777778 0.0 0.0
16.555555555555557 -17.333333333333336 0.0 0.0
16.555555555555557 -16.88888888888889 0.0 0.0
16.555555555555557 -16.444444444444443 0.0 0.0
16.555555555555557 -16.0 0.0 0.0
16.555555555555557 -15.555555555555557 0.0 0.0
16.555555555555557 -15.11111111111111 0.0 0.0
16.555555555555557 -14.666666666666668 0.0 0.0
16.555555555555557 -14.222222222222221 0.0 0.0
16.555555555555557 -13.777777777777779 0.0 0.0
16.555555555555557 -13.333333333333332 0.0 0.0
16.555555555555557 -12.88888888888889 0.0 0.0
16.555555555555557 -12.444444444444443 0.0 0.0
16.555555555555557 -12.0 0.0 0.0
16.555555555555557 -11.555555555555557 0.0 0.0
16.555555555555557 -11.11111111111111 0.0 0.0
16.555555555555557 -10.666666666666668 0.0 0.0
16.555555555555557 -10.222222222222221 0.0 0.0
16.555555555555557 -9.777777777777779 0.0 0.0
16.555555555555557 -9.333333333333332 0.0 0.0
16.555555555555557 -8.88888888888889 0.0 0.0
16.555555555555557 -8.444444444444443 0.0 0.0
16.555555555555557 -8.0 0.0 0.0
16.555555555555557 -7.555555555555555 0.0 0.0
16.555555555555557 -7.111111111111111 0.0 0.0
16.555555555555557 -6.666666666666667 0.0 0.0
16.555555555555557 -6.222222222222222 0.0 0.0
16.555555555555557 -5.777777777777778 0.0 0.0
16.555555555555557 -5.333333333333333 0.0 0.0
16.555555555555557 -4.888888888888889 0.0 0.0
16.555555555555557 -4.444444444444445 0.0 0.0
16.555555555555557 -4.0 0.0 0.0
16.555555555555557 -3.5555555555555554 0.0 0.0
16.555555555555557 -3.111111111111111 0.0 0.0
16.555555555555557 -2.666666666666667 0.0 0.0
16.555555555555557 -2.2222222222222223 0.0 0.0
16.555555555555557 -1.7777777777777777 0.0 0.0
16.555555555555557 -1.3333333333333335 0.0 0.0
16.555555555555557 -0.8888888888888888 0.0 0.0
16.555555555555557 -0.4444444444444444 0.0 0.0
16.555555555555557 0.0 0.0 0.0
16.555555555555557 0.4444444444444444 0.0 0.0
16.555555555555557 0.8888888888888888 0.0 0.0
16.555555555555557 1.3333333333333335 0.0 0.0
16.555555555555557 1.7777777777777777 0.0 0.0
16.555555555555557 2.2222222222222223 0.0 0.0
16.555555555555557 2.666666666666667 0.0 0.0
16.555555555555557 3.111111111111111 0.0 0.0
16.555555555555557 3.5555555555555554 0.0 0.0
16.555555555555557 4.0 0.0 0.0
16.555555555555557 4.444444444444445 0.0 0.0
16.555555555555557 4.888888888888889 0.0 0.0
16.555555555555557 5.333333333333333 0.0 0.0
16.555555555555557 5.777777777777778 0.0 0.0
16.555555555555557 6.222222222222222 0.0 0.0
16.555555555555557 6.666666666666667 0.0 0.0
16.555555555555557 7.111111111111111 0.0 0.0
16.555555555555557 7.555555555555555 0.0 0.0
16.555555555555557 8.0 0.0 0.0
16.555555555555557 8.444444444444443 0.0 0.0
16.555555555555557 8.88888888888889 0.0 0.0
16.555555555555557 9.333333333333332 0.0 0.0
16.555555555555557 9.777777777777779 0.0 0.0
16.555555555555557 10.222222222222221 0.0 0.0
16.555555555555557 10.666666666666668 0.0 0.0
16.555555555555557 11.11111111111111 0.0 0.0
16.555555555555557 11.555555555555557 0.0 0.0
16.555555555555557 12.0 0.0 0.0
16.555555555555557 12.444444444444443 0.0 0.0
16.555555555555557 12.88888888888889 0.0 0.0
16.555555555555557 13.333333333333332 0.0 0.0
16.555555555555557 13.777777777777779 0.0 0.0
16.555555555555557 14.222222222222221 0.0 0.0
16.555555555555557 14.666666666666668 0.0 0.0
16.555555555555557 15.11111111111111 0.0 0.0
16.555555555555557 15.555555555555557 0.0 0.0
16.555555555555557 16.0 0.0 0.0
16.555555555555557 16.444444444444443 0.0 0.0
16.555555555555557 16.88888888888889 0.0 0.0
16.555555555555557 17.333333333333336 0.0 0.0
16.555555555555557 17.77777777777778 0.0 0.0
16.555555555555557 18.22222222222222 0.0 0.0
16.555555555555557 18.666666666666664 0.0 0.0
16.555555555555557 19.11111111111111 0.0 0.0
16.555555555555557 19.555555555555557 0.0 0.0
16.555555555555557 20.0 0.0 0.0
16.555555555555557 20.444444444444443 0.0 0.0
16.555555555555557 20.88888888888889 0.0 0.0
16.555555555555557 21.333333333333336 0.0 0.0
16.555555555555557 21.77777777777778 0.0 0.0
16.77777777777778 -21.77777777777778 0.0 0.0
16.77777777777778 -21.333333333333336 0.0 0.0
16.77777777777778 -20.88888888888889 0.0 0.0
16.77777777777778 -20.444444444444443 0.0 0.0
16.77777777777778 -20.0 0.0 0.0
16.77777777777778 -19.555555555555557 0.0 0.0
16.77777777777778 -19.11111111111111 0.0 0.0
16.77777777777778 -18.666666666666664 0.0 0.0
16.77777777777778 -18.22222222222222 0.0 0.0
16.77777777777778 -17.77777777777778 0.0 0.0
16.77777777777778 -17.333333333333336 0.0 0.0
16.77777777777778 -16.88888888888889 0.0 0.0
16.77777777777778 -16.444444444444443 0.0 0.0
16.77777777777778 -16.0 0.0 0.0
16.77777777777778 -15.555555555555557 0.0 0.0
16.77777777777778 -15.11111111111111 0.0 0.0
16.77777777777778 -14.666666666666668 0.0 0.0
16.77777777777778 -14.222222222222221 0.0 0.0
16.77777777777778 -13.777777777777779 0.0 0.0
16.77777777777778 -13.333333333333332 0.0 0.0
16.77777777777778 -12.88888888888889 0.0 0.0
16.77777777777778 -12.444444444444443 0.0 0.0
16.77777777777778 -12.0 0.0 0.0
16.77777777777778 -11.555555555555557 0.0 0.0
16.77777777777778 -11.11111111111111 0.0 0.0
16.77777777777778 -10.666666666666668 0.0 0.0
16.77777777777778 -10.222222222222221 0.0 0.0
16.77777777777778 -9.777777777777779 0.0 0.0
16.77777777777778 -9.333333333333332 0.0 0.0
16.77777777777778 -8.88888888888889 0.0 0.0
16.77777777777778 -8.444444444444443 0.0 0.0
16.77777777777778 -8.0 0.0 0.0
16.77777777777778 -7.555555555555555 0.0 0.0
16.77777777777778 -7.111111111111111 0.0 0.0
16.77777777777778 -6.666666666666667 0.0 0.0
16.77777777777778 -6.222222222222222 0.0 0.0
16.77777777777778 -5.777777777777778 0.0 0.0
16.77777777777778 -5.333333333333333 0.0 0.0
16.77777777777778 -4.888888888888889 0.0 0.0
16.77777777777778 -4.444444444444445 0.0 0.0
16.77777777777778 -4.0 0.0 0.0
16.77777777777778 -3.5555555555555554 0.0 0.0
16.77777777777778 -3.111111111111111 0.0 0.0
16.77777777777778 -2.666666666666667 0.0 0.0
16.77777777777778 -2.2222222222222223 0.0 0.0
16.77777777777778 -1.7777777777777777 0.0 0.0
16.77777777777778 -1.3333333333333335 0.0 0.0
16.77777777777778 -0.8888888888888888 0.0 0.0
16.77777777777778 -0.4444444444444444 0.0 0.0
16.77777777777778 0.0 0.0 0.0
16.77777777777778 0.4444444444444444 0.0 0.0
16.77777777777778 0.8888888888888888 0.0 0.0
16.77777777777778 1.3333333333333335 0.0 0.0
16.77777777777778 1.7777777777777777 0.0 0.0
16.77777777777778 2.2222222222222223 0.0 0.0
16.77777777777778 2.666666666666667 0.0 0.0
16.77777777777778 3.111111111111111 0.0 0.0
16.77777777777778 3.5555555555555554 0.0 0.0
16.77777777777778 4.0 0.0 0.0
16.77777777777778 4.444444444444445 0.0 0.0
16.77777777777778 4.888888888888889 0.0 0.0
16.77777777777778 5.333333333333333 0.0 0.0
16.77777777777778 5.777777777777778 0.0 0.0
16.77777777777778 6.222222222222222 0.0 0.0
16.77777777777778 6.666666666666667 0.0 0.0
16.77777777777778 7.111111111111111 0.0 0.0
16.77777777777778 7.555555555555555 0.0 0.0
16.77777777777778 8.0 0.0 0.0
16.77777777777778 8.444444444444443 0.0 0.0
16.77777777777778 8.88888888888889 0.0 0.0
16.77777777777778 9.333333333333332 0.0 0.0
16.77777777777778 9.777777777777779 0.0 0.0
16.77777777777778 10.222222222222221 0.0 0.0
16.77777777777778 10.666666666666668 0.0 0.0
16.77777777777778 11.11111111111111 0.0 0.0
16.77777777777778 11.555555555555557 0.0 0.0
16.77777777777778 12.0 0.0 0.0
16.77777777777778 12.444444444444443 0.0 0.0
16.77777777777778 12.88888888888889 0.0 0.0
16.77777777777778 13.333333333333332 0.0 0.0
16.77777777777778 13.777777777777779 0.0 0.0
16.77777777777778 14.222222222222221 0.0 0.0
16.77777777777778 14.666666666666668 0.0 0.0
16.77777777777778 15.11111111111111 0.0 0.0
16.77777777777778 15.555555555555557 0.0 0.0
16.77777777777778 16.0 0.0 0.0
16.77777777777778 16.444444444444443 0.0 0.0
16.77777777777778 16.88888888888889 0.0 0.0
16.77777777777778 17.333333333333336 0.0 0.0
16.77777777777778 17.77777777777778 0.0 0.0
16.77777777777778 18.22222222222222 0.0 0.0
16.77777777777778 18.666666666666664 0.0 0.0
16.77777777777778 19.11111111111111 0.0 0.0
16.77777777777778 19.555555555555557 0.0 0.0
16.77777777777778 20.0 0.0 0.0
16.77777777777778 20.444444444444443 0.0 0.0
16.77777777777778 20.88888888888889 0.0 0.0
16.77777777777778 21.333333333333336 0.0 0.0
16.77777777777778 21.77777777777778 0.0 0.0
17.0 -21.77777777777778 0.0 0.0
17.0 -21.333333333333336 0.0 0.0
17.0 -20.88888888888889 0.0 0.0
17.0 -20.444444444444443 0.0 0.0
17.0 -20.0 0.0 0.0
17.0 -19.555555555555557 0.0 0.0
17.0 -19.11111111111111 0.0 0.0
17.0 -18.666666666666664 0.0 0.0
17.0 -18.22222222222222 0.0 0.0
17.0 -17.77777777777778 0.0 0.0
17.0 -17.333333333333336 0.0 0.0
17.0 -16.88888888888889 0.0 0.0
17.0 -16.444444444444443 0.0 0.0
17.0 -16.0 0.0 0.0
17.0 -15.555555555555557 0.0 0.0
17.0 -15.11111111111111 0.0 0.0
17.0 -14.666666666666668 0.0 0.0
17.0 -14.222222222222221 0.0 0.0
17.0 -13.777777777777779 0.0 0.0
17.0 -13.333333333333332 0.0 0.0
17.0 -12.88888888888889 0.0 0.0
17.0 -12.444444444444443 0.0 0.0
17.0 -12.0 0.0 0.0
17.0 -11.555555555555557 0.0 0.0
17.0 -11.11111111111111 0.0 0.0
17.0 -10.666666666666668 0.0 0.0
17.0 -10.222222222222221 0.0 0.0
17.0 -9.777777777777779 0.0 0.0
17.0 -9.333333333333332 0.0 0.0
17.0 -8.88888888888889 0.0 0.0
17.0 -8.444444444444443 0.0 0.0
17.0 -8.0 0.0 0.0
17.0 -7.555555555555555 0.0 0.0
17.0 -7.111111111111111 0.0 0.0
17.0 -6.666666666666667 0.0 0.0
17.0 -6.222222222222222 0.0 0.0
17.0 -5.777777777777778 0.0 0.0
17.0 -5.333333333333333 0.0 0.0
17.0 -4.888888888888889 0.0 0.0
17.0 -4.444444444444445 0.0 0.0
17.0 -4.0 0.0 0.0
17.0 -3.5555555555555554 0.0 0.0
17.0 -3.111111111111111 0.0 0.0
17.0 -2.666666666666667 0.0 0.0
17.0 -2.2222222222222223 0.0 0.0
17.0 -1.7777777777777777 0.0 0.0
17.0 -1.3333333333333335 0.0 0.0
17.0 -0.8888888888888888 0.0 0.0
17.0 -0.4444444444444444 0.0 0.0
17.0 0.0 0.0 0.0
17.0 0.4444444444444444 0.0 0.0
17.0 0.8888888888888888 0.0 0.0
17.0 1.3333333333333335 0.0 0.0
17.0 1.7777777777777777 0.0 0.0
17.0 2.2222222222222223 0.0 0.0
17.0 2.666666666666667 0.0 0.0
17.0 3.111111111111111 0.0 0.0
17.0 3.5555555555555554 0.0 0.0
17.0 4.0 0.0 0.0
17.0 4.444444444444445 0.0 0.0
17.0 4.888888888888889 0.0 0.0
17.0 5.333333333333333 0.0 0.0
17.0 5.777777777777778 0.0 0.0
17.0 6.222222222222222 0.0 0.0
17.0 6.666666666666667 0.0 0.0
17.0 7.111111111111111 0.0 0.0
17.0 7.555555555555555 0.0 0.0
17.0 8.0 0.0 0.0
17.0 8.444444444444443 0.0 0.0
17.0 8.88888888888889 0.0 0.0
17.0 9.333333333333332 0.0 0.0
17.0 9.777777777777779 0.0 0.0
17.0 10.222222222222221 0.0 0.0
17.0 10.666666666666668 0.0 0.0
17.0 11.11111111111111 0.0 0.0
17.0 11.555555555555557 0.0 0.0
17.0 12.0 0.0 0.0
17.0 12.444444444444443 0.0 0.0
17.0 12.88888888888889 0.0 0.0
17.0 13.333333333333332 0.0 0.0
17.0 13.777777777777779 0.0 0.0
17.0 14.222222222222221 0.0 0.0
17.0 14.666666666666668 0.0 0.0
17.0 15.11111111111111 0.0 0.0
17.0 15.555555555555557 0.0 0.0
17.0 16.0 0.0 0.0
17.0 16.444444444444443 0.0 0.0
17.0 16.88888888888889 0.0 0.0
17.0 17.333333333333336 0.0 0.0
17.0 17.77777777777778 0.0 0.0
17.0 18.22222222222222 0.0 0.0
17.0 18.666666666666664 0.0 0.0
17.0 19.11111111111111 0.0 0.0
17.0 19.555555555555557 0.0 0.0
17.0 20.0 0.0 0.0
17.0 20.444444444444443 0.0 0.0
17.0 20.88888888888889 0.0 0.0
17.0 21.333333333333336 0.0 0.0
17.0 21.77777777777778 0.0 0.0
17.22222222222222 -21.77777777777778 0.0 0.0
17.22222222222222 -21.333333333333336 0.0 0.0
17.22222222222222 -20.88888888888889 0.0 0.0
17.22222222222222 -20.444444444444443 0.0 0.0
17.22222222222222 -20.0 0.0 0.0
17.22222222222222 -19.555555555555557 0.0 0.0
17.22222222222222 -19.11111111111111 0.0 0.0
17.22222222222222 -18.666666666666664 0.0 0.0
17.22222222222222 -18.22222222222222 0.0 0.0
17.22222222222222 -17.77777777777778 0.0 0.0
17.22222222222222 -17.333333333333336 0.0 0.0
17.22222222222222 -16.88888888888889 0.0 0.0
17.22222222222222 -16.444444444444443 0.0 0.0
17.22222222222222 -16.0 0.0 0.0
17.22222222222222 -15.555555555555557 0.0 0.0
17.22222222222222 -15.11111111111111 0.0 0.0
17.22222222222222 -14.666666666666668 0.0 0.0
17.22222222222222 -14.222222222222221 0.0 0.0
17.22222222222222 -13.777777777777779 0.0 0.0
17.22222222222222 -13.333333333333332 0.0 0.0
17.22222222222222 -12.88888888888889 0.0 0.0
17.22222222222222 -12.444444444444443 0.0 0.0
17.22222222222222 -12.0 0.0 0.0
17.22222222222222 -11.555555555555557 0.0 0.0
17.22222222222222 -11.11111111111111 0.0 0.0
17.22222222222222 -10.666666666666668 0.0 0.0
17.22222222222222 -10.222222222222221 0.0 0.0
17.22222222222222 -9.777777777777779 0.0 0.0
17.22222222222222 -9.333333333333332 0.0 0.0
17.22222222222222 -8.88888888888889 0.0 0.0
17.22222222222222 -8.444444444444443 0.0 0.0
17.22222222222222 -8.0 0.0 0.0
17.22222222222222 -7.555555555555555 0.0 0.0
17.22222222222222 -7.111111111111111 0.0 0.0
17.22222222222222 -6.666666666666667 0.0 0.0
17.22222222222222 -6.222222222222222 0.0 0.0
17.22222222222222 -5.777777777777778 0.0 0.0
17.22222222222222 -5.333333333333333 0.0 0.0
17.22222222222222 -4.888888888888889 0.0 0.0
17.22222222222222 -4.444444444444445 0.0 0.0
17.22222222222222 -4.0 0.0 0.0
17.22222222222222 -3.5555555555555554 0.0 0.0
17.22222222222222 -3.111111111111111 0.0 0.0
17.22222222222222 -2.666666666666667 0.0 0.0
17.22222222222222 -2.2222222222222223 0.0 0.0
17.22222222222222 -1.7777777777777777 0.0 0.0
17.22222222222222 -1.3333333333333335 0.0 0.0
17.22222222222222 -0.8888888888888888 0.0 0.0
17.22222222222222 -0.4444444444444444 0.0 0.0
17.22222222222222 0.0 0.0 0.0
17.22222222222222 0.4444444444444444 0.0 0.0
17.22222222222222 0.8888888888888888 0.0 0.0
17.22222222222222 1.3333333333333335 0.0 0.0
17.22222222222222 1.7777777777777777 0.0 0.0
17.22222222222222 2.2222222222222223 0.0 0.0
17.22222222222222 2.666666666666667 0.0 0.0
17.22222222222222 3.111111111111111 0.0 0.0
17.22222222222222 3.5555555555555554 0.0 0.0
17.22222222222222 4.0 0.0 0.0
17.22222222222222 4.444444444444445 0.0 0.0
17.22222222222222 4.888888888888889 0.0 0.0
17.22222222222222 5.333333333333333 0.0 0.0
17.22222222222222 5.777777777777778 0.0 0.0
17.22222222222222 6.222222222222222 0.0 0.0
17.22222222222222 6.666666666666667 0.0 0.0
17.22222222222222 7.111111111111111 0.0 0.0
17.22222222222222 7.555555555555555 0.0 0.0
17.22222222222222 8.0 0.0 0.0
17.22222222222222 8.444444444444443 0.0 0.0
17.22222222222222 8.88888888888889 0.0 0.0
17.22222222222222 9.333333333333332 0.0 0.0
17.22222222222222 9.777777777777779 0.0 0.0
17.22222222222222 10.222222222222221 0.0 0.0
17.22222222222222 10.666666666666668 0.0 0.0
17.22222222222222 11.11111111111111 0.0 0.0
17.22222222222222 11.555555555555557 0.0 0.0
17.22222222222222 12.0 0.0 0.0
17.22222222222222 12.444444444444443 0.0 0.0
17.22222222222222 12.88888888888889 0.0 0.0
17.22222222222222 13.333333333333332 0.0 0.0
17.22222222222222 13.777777777777779 0.0 0.0
17.22222222222222 14.222222222222221 0.0 0.0
17.22222222222222 14.666666666666668 0.0 0.0
17.22222222222222 15.11111111111111 0.0 0.0
17.22222222222222 15.555555555555557 0.0 0.0
17.22222222222222 16.0 0.0 0.0
17.22222222222222 16.444444444444443 0.0 0.0
17.22222222222222 16.88888888888889 0.0 0.0
17.22222222222222 17.333333333333336 0.0 0.0
17.22222222222222 17.77777777777778 0.0 0.0
17.22222222222222 18.22222222222222 0.0 0.0
17.22222222222222 18.666666666666664 0.0 0.0
17.22222222222222 19.11111111111111 0.0 0.0
17.22222222222222 19.555555555555557 0.0 0.0
17.22222222222222 20.0 0.0 0.0
17.22222222222222 20.444444444444443 0.0 0.0
17.22222222222222 20.88888888888889 0.0 0.0
17.22222222222222 21.333333333333336 0.0 0.0
17.22222222222222 21.77777777777778 0.0 0.0
17.444444444444443 -21.77777777777778 0.0 0.0
17.444444444444443 -21.333333333333336 0.0 0.0
17.444444444444443 -20.88888888888889 0.0 0.0
17.444444444444443 -20.444444444444443 0.0 0.0
17.444444444444443 -20.0 0.0 0.0
17.444444444444443 -19.555555555555557 0.0 0.0
17.444444444444443 -19.11111111111111 0.0 0.0
17.444444444444443 -18.666666666666664 0.0 0.0
17.444444444444443 -18.22222222222222 0.0 0.0
17.444444444444443 -17.77777777777778 0.0 0.0
17.444444444444443 -17.333333333333336 0.0 0.0
17.444444444444443 -16.88888888888889 0.0 0.0
17.444444444444443 -16.444444444444443 0.0 0.0
17.444444444444443 -16.0 0.0 0.0
17.444444444444443 -15.555555555555557 0.0 0.0
17.444444444444443 -15.11111111111111 0.0 0.0
17.444444444444443 -14.666666666666668 0.0 0.0
17.444444444444443 -14.222222222222221 0.0 0.0
17.444444444444443 -13.777777777777779 0.0 0.0
17.444444444444443 -13.333333333333332 0.0 0.0
17.444444444444443 -12.88888888888889 0.0 0.0
17.444444444444443 -12.444444444444443 0.0 0.0
17.444444444444443 -12.0 0.0 0.0
17.444444444444443 -11.555555555555557 0.0 0.0
17.444444444444443 -11.11111111111111 0.0 0.0
17.444444444444443 -10.666666666666668 0.0 0.0
17.444444444444443 -10.222222222222221 0.0 0.0
17.444444444444443 -9.777777777777779 0.0 0.0
17.444444444444443 -9.333333333333332 0.0 0.0
17.444444444444443 -8.88888888888889 0.0 0.0
17.444444444444443 -8.444444444444443 0.0 0.0
17.444444444444443 -8.0 0.0 0.0
17.444444444444443 -7.555555555555555 0.0 0.0
17.444444444444443 -7.111111111111111 0.0 0.0
17.444444444444443 -6.666666666666667 0.0 0.0
17.444444444444443 -6.222222222222222 0.0 0.0
17.444444444444443 -5.777777777777778 0.0 0.0
17.444444444444443 -5.333333333333333 0.0 0.0
17.444444444444443 -4.888888888888889 0.0 0.0
17.444444444444443 -4.444444444444445 0.0 0.0
17.444444444444443 -4.0 0.0 0.0
17.444444444444443 -3.5555555555555554 0.0 0.0
17.444444444444443 -3.111111111111111 0.0 0.0
17.444444444444443 -2.666666666666667 0.0 0.0
17.444444444444443 -2.2222222222222223 0.0 0.0
17.444444444444443 -1.7777777777777777 0.0 0.0
17.444444444444443 -1.3333333333333335 0.0 0.0
17.444444444444443 -0.8888888888888888 0.0 0.0
17.444444444444443 -0.4444444444444444 0.0 0.0
17.444444444444443 0.0 0.0 0.0
17.444444444444443 0.4444444444444444 0.0 0.0
17.444444444444443 0.8888888888888888 0.0 0.0
17.444444444444443 1.3333333333333335 0.0 0.0
17.444444444444443 1.7777777777777777 0.0 0.0
17.444444444444443 2.2222222222222223 0.0 0.0
17.444444444444443 2.666666666666667 0.0 0.0
17.444444444444443 3.111111111111111 0.0 0.0
17.444444444444443 3.5555555555555554 0.0 0.0
17.444444444444443 4.0 0.0 0.0
17.444444444444443 4.444444444444445 0.0 0.0
17.444444444444443 4.888888888888889 0.0 0.0
17.444444444444443 5.333333333333333 0.0 0.0
17.444444444444443 5.777777777777778 0.0 0.0
17.444444444444443 6.222222222222222 0.0 0.0
17.444444444444443 6.666666666666667 0.0 0.0
17.444444444444443 7.111111111111111 0.0 0.0
17.444444444444443 7.555555555555555 0.0 0.0
17.444444444444443 8.0 0.0 0.0
17.444444444444443 8.444444444444443 0.0 0.0
17.444444444444443 8.88888888888889 0.0 0.0
17.444444444444443 9.333333333333332 0.0 0.0
17.444444444444443 9.777777777777779 0.0 0.0
17.444444444444443 10.222222222222221 0.0 0.0
17.444444444444443 10.666666666666668 0.0 0.0
17.444444444444443 11.11111111111111 0.0 0.0
17.444444444444443 11.555555555555557 0.0 0.0
17.444444444444443 12.0 0.0 0.0
17.444444444444443 12.444444444444443 0.0 0.0
17.444444444444443 12.88888888888889 0.0 0.0
17.444444444444443 13.333333333333332 0.0 0.0
17.444444444444443 13.777777777777779 0.0 0.0
17.444444444444443 14.222222222222221 0.0 0.0
17.444444444444443 14.666666666666668 0.0 0.0
17.444444444444443 15.11111111111111 0.0 0.0
17.444444444444443 15.555555555555557 0.0 0.0
17.444444444444443 16.0 0.0 0.0
17.444444444444443 16.444444444444443 0.0 0.0
17.444444444444443 16.88888888888889 0.0 0.0
17.444444444444443 17.333333333333336 0.0 0.0
17.444444444444443 17.77777777777778 0.0 0.0
17.444444444444443 18.22222222222222 0.0 0.0
17.444444444444443 18.666666666666664 0.0 0.0
17.444444444444443 19.11111111111111 0.0 0.0
17.444444444444443 19.555555555555557 0.0 0.0
17.444444444444443 20.0 0.0 0.0
17.444444444444443 20.444444444444443 0.0 0.0
17.444444444444443 20.88888888888889 0.0 0.0
17.444444444444443 21.333333333333336 0.0 0.0
17.444444444444443 21.77777777777778 0.0 0.0
17.666666666666668 -21.77777777777778 0.0 0.0
17.666666666666668 -21.333333333333336 0.0 0.0
17.666666666666668 -20.88888888888889 0.0 0.0
17.666666666666668 -20.444444444444443 0.0 0.0
17.666666666666668 -20.0 0.0 0.0
17.666666666666668 -19.555555555555557 0.0 0.0
17.666666666666668 -19.11111111111111 0.0 0.0
17.666666666666668 -18.666666666666664 0.0 0.0
17.666666666666668 -18.22222222222222 0.0 0.0
17.666666666666668 -17.77777777777778 0.0 0.0
17.666666666666668 -17.333333333333336 0.0 0.0
17.666666666666668 -16.88888888888889 0.0 0.0
17.666666666666668 -16.444444444444443 0.0 0.0
17.666666666666668 -16.0 0.0 0.0
17.666666666666668 -15.555555555555557 0.0 0.0
17.666666666666668 -15.11111111111111 0.0 0.0
17.666666666666668 -14.666666666666668 0.0 0.0
17.666666666666668 -14.222222222222221 0.0 0.0
17.666666666666668 -13.777777777777779 0.0 0.0
17.666666666666668 -13.333333333333332 0.0 0.0
17.666666666666668 -12.88888888888889 0.0 0.0
17.666666666666668 -12.444444444444443 0.0 0.0
17.666666666666668 -12.0 0.0 0.0
17.666666666666668 -11.555555555555557 0.0 0.0
17.666666666666668 -11.11111111111111 0.0 0.0
17.666666666666668 -10.666666666666668 0.0 0.0
17.666666666666668 -10.222222222222221 0.0 0.0
17.666666666666668 -9.777777777777779 0.0 0.0
17.666666666666668 -9.333333333333332 0.0 0.0
17.666666666666668 -8.88888888888889 0.0 0.0
17.666666666666668 -8.444444444444443 0.0 0.0
17.666666666666668 -8.0 0.0 0.0
17.666666666666668 -7.555555555555555 0.0 0.0
17.666666666666668 -7.111111111111111 0.0 0.0
17.666666666666668 -6.666666666666667 0.0 0.0
17.666666666666668 -6.222222222222222 0.0 0.0
17.666666666666668 -5.777777777777778 0.0 0.0
17.666666666666668 -5.333333333333333 0.0 0.0
17.666666666666668 -4.888888888888889 0.0 0.0
17.666666666666668 -4.444444444444445 0.0 0.0
17.666666666666668 -4.0 0.0 0.0
17.666666666666668 -3.5555555555555554 0.0 0.0
17.666666666666668 -3.111111111111111 0.0 0.0
17.666666666666668 -2.666666666666667 0.0 0.0
17.666666666666668 -2.2222222222222223 0.0 0.0
17.666666666666668 -1.7777777777777777 0.0 0.0
17.666666666666668 -1.3333333333333335 0.0 0.0
17.666666666666668 -0.8888888888888888 0.0 0.0
17.666666666666668 -0.4444444444444444 0.0 0.0
17.666666666666668 0.0 0.0 0.0
17.666666666666668 0.4444444444444444 0.0 0.0
17.666666666666668 0.8888888888888888 0.0 0.0
17.666666666666668 1.3333333333333335 0.0 0.0
17.666666666666668 1.7777777777777777 0.0 0.0
17.666666666666668 2.2222222222222223 0.0 0.0
17.666666666666668 2.666666666666667 0.0 0.0
17.666666666666668 3.111111111111111 0.0 0.0
17.666666666666668 3.5555555555555554 0.0 0.0
17.666666666666668 4.0 0.0 0.0
17.666666666666668 4.444444444444445 0.0 0.0
17.666666666666668 4.888888888888889 0.0 0.0
17.666666666666668 5.333333333333333 0.0 0.0
17.666666666666668 5.777777777777778 0.0 0.0
17.666666666666668 6.222222222222222 0.0 0.0
17.666666666666668 6.666666666666667 0.0 0.0
17.666666666666668 7.111111111111111 0.0 0.0
17.666666666666668 7.555555555555555 0.0 0.0
17.666666666666668 8.0 0.0 0.0
17.666666666666668 8.444444444444443 0.0 0.0
17.666666666666668 8.88888888888889 0.0 0.0
17.666666666666668 9.333333333333332 0.0 0.0
17.666666666666668 9.777777777777779 0.0 0.0
17.666666666666668 10.222222222222221 0.0 0.0
17.666666666666668 10.666666666666668 0.0 0.0
17.666666666666668 11.11111111111111 0.0 0.0
17.666666666666668 11.555555555555557 0.0 0.0
17.666666666666668 12.0 0.0 0.0
17.666666666666668 12.444444444444443 0.0 0.0
17.666666666666668 12.88888888888889 0.0 0.0
17.666666666666668 13.333333333333332 0.0 0.0
17.666666666666668 13.777777777777779 0.0 0.0
17.666666666666668 14.222222222222221 0.0 0.0
17.666666666666668 14.666666666666668 0.0 0.0
17.666666666666668 15.11111111111111 0.0 0.0
17.666666666666668 15.555555555555557 0.0 0.0
17.666666666666668 16.0 0.0 0.0
17.666666666666668 16.444444444444443 0.0 0.0
17.666666666666668 16.88888888888889 0.0 0.0
17.666666666666668 17.333333333333336 0.0 0.0
17.666666666666668 17.77777777777778 0.0 0.0
17.666666666666668 18.22222222222222 0.0 0.0
17.666666666666668 18.666666666666664 0.0 0.0
17.666666666666668 19.11111111111111 0.0 0.0
17.666666666666668 19.555555555555557 0.0 0.0
17.666666666666668 20.0 0.0 0.0
17.666666666666668 20.444444444444443 0.0 0.0
17.666666666666668 20.88888888888889 0.0 0.0
17.666666666666668 21.333333333333336 0.0 0.0
17.666666666666668 21.77777777777778 0.0 0.0
17.88888888888889 -21.77777777777778 0.0 0.0
17.88888888888889 -21.333333333333336 0.0 0.0
17.88888888888889 -20.88888888888889 0.0 0.0
17.88888888888889 -20.444444444444443 0.0 0.0
17.88888888888889 -20.0 0.0 0.0
17.88888888888889 -19.555555555555557 0.0 0.0
17.88888888888889 -19.11111111111111 0.0 0.0
17.88888888888889 -18.666666666666664 0.0 0.0
17.88888888888889 -18.22222222222222 0.0 0.0
17.88888888888889 -17.77777777777778 0.0 0.0
17.88888888888889 -17.333333333333336 0.0 0.0
17.88888888888889 -16.88888888888889 0.0 0.0
17.88888888888889 -16.444444444444443 0.0 0.0
17.88888888888889 -16.0 0.0 0.0
17.88888888888889 -15.555555555555557 0.0 0.0
17.88888888888889 -15.11111111111111 0.0 0.0
17.88888888888889 -14.666666666666668 0.0 0.0
17.88888888888889 -14.222222222222221 0.0 0.0
17.88888888888889 -13.777777777777779 0.0 0.0
17.88888888888889 -13.333333333333332 0.0 0.0
17.88888888888889 -12.88888888888889 0.0 0.0
17.88888888888889 -12.444444444444443 0.0 0.0
17.88888888888889 -12.0 0.0 0.0
17.88888888888889 -11.555555555555557 0.0 0.0
17.88888888888889 -11.11111111111111 0.0 0.0
17.88888888888889 -10.666666666666668 0.0 0.0
17.88888888888889 -10.222222222222221 0.0 0.0
17.88888888888889 -9.777777777777779 0.0 0.0
17.88888888888889 -9.333333333333332 0.0 0.0
17.88888888888889 -8.88888888888889 0.0 0.0
17.88888888888889 -8.444444444444443 0.0 0.0
17.88888888888889 -8.0 0.0 0.0
17.88888888888889 -7.555555555555555 0.0 0.0
17.88888888888889 -7.111111111111111 0.0 0.0
17.88888888888889 -6.666666666666667 0.0 0.0
17.88888888888889 -6.222222222222222 0.0 0.0
17.88888888888889 -5.777777777777778 0.0 0.0
17.88888888888889 -5.333333333333333 0.0 0.0
17.88888888888889 -4.888888888888889 0.0 0.0
17.88888888888889 -4.444444444444445 0.0 0.0
17.88888888888889 -4.0 0.0 0.0
17.88888888888889 -3.5555555555555554 0.0 0.0
17.88888888888889 -3.111111111111111 0.0 0.0
17.88888888888889 -2.666666666666667 0.0 0.0
17.88888888888889 -2.2222222222222223 0.0 0.0
17.88888888888889 -1.7777777777777777 0.0 0.0
17.88888888888889 -1.3333333333333335 0.0 0.0
17.88888888888889 -0.8888888888888888 0.0 0.0
17.88888888888889 -0.4444444444444444 0.0 0.0
17.88888888888889 0.0 0.0 0.0
17.88888888888889 0.4444444444444444 0.0 0.0
17.88888888888889 0.8888888888888888 0.0 0.0
17.88888888888889 1.3333333333333335 0.0 0.0
17.88888888888889 1.7777777777777777 0.0 0.0
17.88888888888889 2.2222222222222223 0.0 0.0
17.88888888888889 2.666666666666667 0.0 0.0
17.88888888888889 3.111111111111111 0.0 0.0
17.88888888888889 3.5555555555555554 0.0 0.0
17.88888888888889 4.0 0.0 0.0
17.88888888888889 4.444444444444445 0.0 0.0
17.88888888888889 4.888888888888889 0.0 0.0
17.88888888888889 5.333333333333333 0.0 0.0
17.88888888888889 5.777777777777778 0.0 0.0
17.88888888888889 6.222222222222222 0.0 0.0
17.88888888888889 6.666666666666667 0.0 0.0
17.88888888888889 7.111111111111111 0.0 0.0
17.88888888888889 7.555555555555555 0.0 0.0
17.88888888888889 8.0 0.0 0.0
17.88888888888889 8.444444444444443 0.0 0.0
17.88888888888889 8.88888888888889 0.0 0.0
17.88888888888889 9.333333333333332 0.0 0.0
17.88888888888889 9.777777777777779 0.0 0.0
17.88888888888889 10.222222222222221 0.0 0.0
17.88888888888889 10.666666666666668 0.0 0.0
17.88888888888889 11.11111111111111 0.0 0.0
17.88888888888889 11.555555555555557 0.0 0.0
17.88888888888889 12.0 0.0 0.0
17.88888888888889 12.444444444444443 0.0 0.0
17.88888888888889 12.88888888888889 0.0 0.0
17.88888888888889 13.333333333333332 0.0 0.0
17.88888888888889 13.777777777777779 0.0 0.0
17.88888888888889 14.222222222222221 0.0 0.0
17.88888888888889 14.666666666666668 0.0 0.0
17.88888888888889 15.11111111111111 0.0 0.0
17.88888888888889 15.555555555555557 0.0 0.0
17.88888888888889 16.0 0.0 0.0
17.88888888888889 16.444444444444443 0.0 0.0
17.88888888888889 16.88888888888889 0.0 0.0
17.88888888888889 17.333333333333336 0.0 0.0
17.88888888888889 17.77777777777778 0.0 0.0
17.88888888888889 18.22222222222222 0.0 0.0
17.88888888888889 18.666666666666664 0.0 0.0
17.88888888888889 19.11111111111111 0.0 0.0
17.88888888888889 19.555555555555557 0.0 0.0
17.88888888888889 20.0 0.0 0.0
17.88888888888889 20.444444444444443 0.0 0.0
17.88888888888889 20.88888888888889 0.0 0.0
17.88888888888889 21.333333333333336 0.0 0.0
17.88888888888889 21.77777777777778 0.0 0.0
18.11111111111111 -21.77777777777778 0.0 0.0
18.11111111111111 -21.333333333333336 0.0 0.0
18.11111111111111 -20.88888888888889 0.0 0.0
18.11111111111111 -20.444444444444443 0.0 0.0
18.11111111111111 -20.0 0.0 0.0
18.11111111111111 -19.555555555555557 0.0 0.0
18.11111111111111 -19.11111111111111 0.0 0.0
18.11111111111111 -18.666666666666664 0.0 0.0
18.11111111111111 -18.22222222222222 0.0 0.0
18.11111111111111 -17.77777777777778 0.0 0.0
18.11111111111111 -17.333333333333336 0.0 0.0
18.11111111111111 -16.88888888888889 0.0 0.0
18.11111111111111 -16.444444444444443 0.0 0.0
18.11111111111111 -16.0 0.0 0.0
18.11111111111111 -15.555555555555557 0.0 0.0
18.11111111111111 -15.11111111111111 0.0 0.0
18.11111111111111 -14.666666666666668 0.0 0.0
18.11111111111111 -14.222222222222221 0.0 0.0
18.11111111111111 -13.777777777777779 0.0 0.0
18.11111111111111 -13.333333333333332 0.0 0.0
18.11111111111111 -12.88888888888889 0.0 0.0
18.11111111111111 -12.444444444444443 0.0 0.0
18.11111111111111 -12.0 0.0 0.0
18.11111111111111 -11.555555555555557 0.0 0.0
18.11111111111111 -11.11111111111111 0.0 0.0
18.11111111111111 -10.666666666666668 0.0 0.0
18.11111111111111 -10.222222222222221 0.0 0.0
18.11111111111111 -9.777777777777779 0.0 0.0
18.11111111111111 -9.333333333333332 0.0 0.0
18.11111111111111 -8.88888888888889 0.0 0.0
18.11111111111111 -8.444444444444443 0.0 0.0
18.11111111111111 -8.0 0.0 0.0
18.11111111111111 -7.555555555555555 0.0 0.0
18.11111111111111 -7.111111111111111 0.0 0.0
18.11111111111111 -6.666666666666667 0.0 0.0
18.11111111111111 -6.222222222222222 0.0 0.0
18.11111111111111 -5.777777777777778 0.0 0.0
18.11111111111111 -5.333333333333333 0.0 0.0
18.11111111111111 -4.888888888888889 0.0 0.0
18.11111111111111 -4.444444444444445 0.0 0.0
18.11111111111111 -4.0 0.0 0.0
18.11111111111111 -3.5555555555555554 0.0 0.0
18.11111111111111 -3.111111111111111 0.0 0.0
18.11111111111111 -2.666666666666667 0.0 0.0
18.11111111111111 -2.2222222222222223 0.0 0.0
18.11111111111111 -1.7777777777777777 0.0 0.0
18.11111111111111 -1.3333333333333335 0.0 0.0
18.11111111111111 -0.8888888888888888 0.0 0.0
18.11111111111111 -0.4444444444444444 0.0 0.0
18.11111111111111 0.0 0.0 0.0
18.11111111111111 0.4444444444444444 0.0 0.0
18.11111111111111 0.8888888888888888 0.0 0.0
18.11111111111111 1.3333333333333335 0.0 0.0
18.11111111111111 1.7777777777777777 0.0 0.0
18.11111111111111 2.2222222222222223 0.0 0.0
18.11111111111111 2.666666666666667 0.0 0.0
18.11111111111111 3.111111111111111 0.0 0.0
18.11111111111111 3.5555555555555554 0.0 0.0
18.11111111111111 4.0 0.0 0.0
18.11111111111111 4.444444444444445 0.0 0.0
18.11111111111111 4.888888888888889 0.0 0.0
18.11111111111111 5.333333333333333 0.0 0.0
18.11111111111111 5.777777777777778 0.0 0.0
18.11111111111111 6.222222222222222 0.0 0.0
18.11111111111111 6.666666666666667 0.0 0.0
18.11111111111111 7.111111111111111 0.0 0.0
18.11111111111111 7.555555555555555 0.0 0.0
18.11111111111111 8.0 0.0 0.0
18.11111111111111 8.444444444444443 0.0 0.0
18.11111111111111 8.88888888888889 0.0 0.0
18.11111111111111 9.333333333333332 0.0 0.0
18.11111111111111 9.777777777777779 0.0 0.0
18.11111111111111 10.222222222222221 0.0 0.0
18.11111111111111 10.666666666666668 0.0 0.0
18.11111111111111 11.11111111111111 0.0 0.0
18.11111111111111 11.555555555555557 0.0 0.0
18.11111111111111 12.0 0.0 0.0
18.11111111111111 12.444444444444443 0.0 0.0
18.11111111111111 12.88888888888889 0.0 0.0
18.11111111111111 13.333333333333332 0.0 0.0
18.11111111111111 13.777777777777779 0.0 0.0
18.11111111111111 14.222222222222221 0.0 0.0
18.11111111111111 14.666666666666668 0.0 0.0
18.11111111111111 15.11111111111111 0.0 0.0
18.11111111111111 15.555555555555557 0.0 0.0
18.11111111111111 16.0 0.0 0.0
18.11111111111111 16.444444444444443 0.0 0.0
18.11111111111111 16.88888888888889 0.0 0.0
18.11111111111111 17.333333333333336 0.0 0.0
18.11111111111111 17.77777777777778 0.0 0.0
18.11111111111111 18.22222222222222 0.0 0.0
18.11111111111111 18.666666666666664 0.0 0.0
18.11111111111111 19.11111111111111 0.0 0.0
18.11111111111111 19.555555555555557 0.0 0.0
18.11111111111111 20.0 0.0 0.0
18.11111111111111 20.444444444444443 0.0 0.0
18.11111111111111 20.88888888888889 0.0 0.0
18.11111111111111 21.333333333333336 0.0 0.0
18.11111111111111 21.77777777777778 0.0 0.0
18.333333333333332 -21.77777777777778 0.0 0.0
18.333333333333332 -21.333333333333336 0.0 0.0
18.333333333333332 -20.88888888888889 0.0 0.0
18.333333333333332 -20.444444444444443 0.0 0.0
18.333333333333332 -20.0 0.0 0.0
18.333333333333332 -19.555555555555557 0.0 0.0
18.333333333333332 -19.11111111111111 0.0 0.0
18.333333333333332 -18.666666666666664 0.0 0.0
18.333333333333332 -18.22222222222222 0.0 0.0
18.333333333333332 -17.77777777777778 0.0 0.0
18.333333333333332 -17.333333333333336 0.0 0.0
18.333333333333332 -16.88888888888889 0.0 0.0
18.333333333333332 -16.444444444444443 0.0 0.0
18.333333333333332 -16.0 0.0 0.0
18.333333333333332 -15.555555555555557 0.0 0.0
18.333333333333332 -15.11111111111111 0.0 0.0
18.333333333333332 -14.666666666666668 0.0 0.0
18.333333333333332 -14.222222222222221 0.0 0.0
18.333333333333332 -13.777777777777779 0.0 0.0
18.333333333333332 -13.333333333333332 0.0 0.0
18.333333333333332 -12.88888888888889 0.0 0.0
18.333333333333332 -12.444444444444443 0.0 0.0
18.333333333333332 -12.0 0.0 0.0
18.333333333333332 -11.555555555555557 0.0 0.0
18.333333333333332 -11.11111111111111 0.0 0.0
18.333333333333332 -10.666666666666668 0.0 0.0
18.333333333333332 -10.222222222222221 0.0 0.0
18.333333333333332 -9.777777777777779 0.0 0.0
18.333333333333332 -9.333333333333332 0.0 0.0
18.333333333333332 -8.88888888888889 0.0 0.0
18.333333333333332 -8.444444444444443 0.0 0.0
18.333333333333332 -8.0 0.0 0.0
18.333333333333332 -7.555555555555555 0.0 0.0
18.333333333333332 -7.111111111111111 0.0 0.0
18.333333333333332 -6.666666666666667 0.0 0.0
18.333333333333332 -6.222222222222222 0.0 0.0
18.333333333333332 -5.777777777777778 0.0 0.0
18.333333333333332 -5.333333333333333 0.0 0.0
18.333333333333332 -4.888888888888889 0.0 0.0
18.333333333333332 -4.444444444444445 0.0 0.0
18.333333333333332 -4.0 0.0 0.0
18.333333333333332 -3.5555555555555554 0.0 0.0
18.333333333333332 -3.111111111111111 0.0 0.0
18.333333333333332 -2.666666666666667 0.0 0.0
18.333333333333332 -2.2222222222222223 0.0 0.0
18.333333333333332 -1.7777777777777777 0.0 0.0
18.333333333333332 -1.3333333333333335 0.0 0.0
18.333333333333332 -0.8888888888888888 0.0 0.0
18.333333333333332 -0.4444444444444444 0.0 0.0
18.333333333333332 0.0 0.0 0.0
18.333333333333332 0.4444444444444444 0.0 0.0
18.333333333333332 0.8888888888888888 0.0 0.0
18.333333333333332 1.3333333333333335 0.0 0.0
18.333333333333332 1.7777777777777777 0.0 0.0
18.333333333333332 2.2222222222222223 0.0 0.0
18.333333333333332 2.666666666666667 0.0 0.0
18.333333333333332 3.111111111111111 0.0 0.0
18.333333333333332 3.5555555555555554 0.0 0.0
18.333333333333332 4.0 0.0 0.0
18.333333333333332 4.444444444444445 0.0 0.0
18.333333333333332 4.888888888888889 0.0 0.0
18.333333333333332 5.333333333333333 0.0 0.0
18.333333333333332 5.777777777777778 0.0 0.0
18.333333333333332 6.222222222222222 0.0 0.0
18.333333333333332 6.666666666666667 0.0 0.0
18.333333333333332 7.111111111111111 0.0 0.0
18.333333333333332 7.555555555555555 0.0 0.0
18.333333333333332 8.0 0.0 0.0
18.333333333333332 8.444444444444443 0.0 0.0
18.333333333333332 8.88888888888889 0.0 0.0
18.333333333333332 9.333333333333332 0.0 0.0
18.333333333333332 9.777777777777779 0.0 0.0
18.333333333333332 10.222222222222221 0.0 0.0
18.333333333333332 10.666666666666668 0.0 0.0
18.333333333333332 11.11111111111111 0.0 0.0
18.333333333333332 11.555555555555557 0.0 0.0
18.333333333333332 12.0 0.0 0.0
18.333333333333332 12.444444444444443 0.0 0.0
18.333333333333332 12.88888888888889 0.0 0.0
18.333333333333332 13.333333333333332 0.0 0.0
18.333333333333332 13.777777777777779 0.0 0.0
18.333333333333332 14.222222222222221 0.0 0.0
18.333333333333332 14.666666666666668 0.0 0.0
18.333333333333332 15.11111111111111 0.0 0.0
18.333333333333332 15.555555555555557 0.0 0.0
18.333333333333332 16.0 0.0 0.0
18.333333333333332 16.444444444444443 0.0 0.0
18.333333333333332 16.88888888888889 0.0 0.0
18.333333333333332 17.333333333333336 0.0 0.0
18.333333333333332 17.77777777777778 0.0 0.0
18.333333333333332 18.22222222222222 0.0 0.0
18.333333333333332 18.666666666666664 0.0 0.0
18.333333333333332 19.11111111111111 0.0 0.0
18.333333333333332 19.555555555555557 0.0 0.0
18.333333333333332 20.0 0.0 0.0
18.333333333333332 20.444444444444443 0.0 0.0
18.333333333333332 20.88888888888889 0.0 0.0
18.333333333333332 21.333333333333336 0.0 0.0
18.333333333333332 21.77777777777778 0.0 0.0
18.555555555555557 -21.77777777777778 0.0 0.0
18.555555555555557 -21.333333333333336 0.0 0.0
18.555555555555557 -20.88888888888889 0.0 0.0
18.555555555555557 -20.444444444444443 0.0 0.0
18.555555555555557 -20.0 0.0 0.0
18.555555555555557 -19.555555555555557 0.0 0.0
18.555555555555557 -19.11111111111111 0.0 0.0
18.555555555555557 -18.666666666666664 0.0 0.0
18.555555555555557 -18.22222222222222 0.0 0.0
18.555555555555557 -17.77777777777778 0.0 0.0
18.555555555555557 -17.333333333333336 0.0 0.0
18.555555555555557 -16.88888888888889 0.0 0.0
18.555555555555557 -16.444444444444443 0.0 0.0
18.555555555555557 -16.0 0.0 0.0
18.555555555555557 -15.555555555555557 0.0 0.0
18.555555555555557 -15.11111111111111 0.0 0.0
18.555555555555557 -14.666666666666668 0.0 0.0
18.555555555555557 -14.222222222222221 0.0 0.0
18.555555555555557 -13.777777777777779 0.0 0.0
18.555555555555557 -13.333333333333332 0.0 0.0
18.555555555555557 -12.88888888888889 0.0 0.0
18.555555555555557 -12.444444444444443 0.0 0.0
18.555555555555557 -12.0 0.0 0.0
18.555555555555557 -11.555555555555557 0.0 0.0
18.555555555555557 -11.11111111111111 0.0 0.0
18.555555555555557 -10.666666666666668 0.0 0.0
18.555555555555557 -10.222222222222221 0.0 0.0
18.555555555555557 -9.777777777777779 0.0 0.0
18.555555555555557 -9.333333333333332 0.0 0.0
18.555555555555557 -8.88888888888889 0.0 0.0
18.555555555555557 -8.444444444444443 0.0 0.0
18.555555555555557 -8.0 0.0 0.0
18.555555555555557 -7.555555555555555 0.0 0.0
18.555555555555557 -7.111111111111111 0.0 0.0
18.555555555555557 -6.666666666666667 0.0 0.0
18.555555555555557 -6.222222222222222 0.0 0.0
18.555555555555557 -5.777777777777778 0.0 0.0
18.555555555555557 -5.333333333333333 0.0 0.0
18.555555555555557 -4.888888888888889 0.0 0.0
18.555555555555557 -4.444444444444445 0.0 0.0
18.555555555555557 -4.0 0.0 0.0
18.555555555555557 -3.5555555555555554 0.0 0.0
18.555555555555557 -3.111111111111111 0.0 0.0
18.555555555555557 -2.666666666666667 0.0 0.0
18.555555555555557 -2.2222222222222223 0.0 0.0
18.555555555555557 -1.7777777777777777 0.0 0.0
18.555555555555557 -1.3333333333333335 0.0 0.0
18.555555555555557 -0.8888888888888888 0.0 0.0
18.555555555555557 -0.4444444444444444 0.0 0.0
18.555555555555557 0.0 0.0 0.0
18.555555555555557 0.4444444444444444 0.0 0.0
18.555555555555557 0.8888888888888888 0.0 0.0
18.555555555555557 1.3333333333333335 0.0 0.0
18.555555555555557 1.7777777777777777 0.0 0.0
18.555555555555557 2.2222222222222223 0.0 0.0
18.555555555555557 2.666666666666667 0.0 0.0
18.555555555555557 3.111111111111111 0.0 0.0
18.555555555555557 3.5555555555555554 0.0 0.0
18.555555555555557 4.0 0.0 0.0
18.555555555555557 4.444444444444445 0.0 0.0
18.555555555555557 4.888888888888889 0.0 0.0
18.555555555555557 5.333333333333333 0.0 0.0
18.555555555555557 5.777777777777778 0.0 0.0
18.555555555555557 6.222222222222222 0.0 0.0
18.555555555555557 6.666666666666667 0.0 0.0
18.555555555555557 7.111111111111111 0.0 0.0
18.555555555555557 7.555555555555555 0.0 0.0
18.555555555555557 8.0 0.0 0.0
18.555555555555557 8.444444444444443 0.0 0.0
18.555555555555557 8.88888888888889 0.0 0.0
18.555555555555557 9.333333333333332 0.0 0.0
18.555555555555557 9.777777777777779 0.0 0.0
18.555555555555557 10.222222222222221 0.0 0.0
18.555555555555557 10.666666666666668 0.0 0.0
18.555555555555557 11.11111111111111 0.0 0.0
18.555555555555557 11.555555555555557 0.0 0.0
18.555555555555557 12.0 0.0 0.0
18.555555555555557 12.444444444444443 0.0 0.0
18.555555555555557 12.88888888888889 0.0 0.0
18.555555555555557 13.333333333333332 0.0 0.0
18.555555555555557 13.777777777777779 0.0 0.0
18.555555555555557 14.222222222222221 0.0 0.0
18.555555555555557 14.666666666666668 0.0 0.0
18.555555555555557 15.11111111111111 0.0 0.0
18.555555555555557 15.555555555555557 0.0 0.0
18.555555555555557 16.0 0.0 0.0
18.555555555555557 16.444444444444443 0.0 0.0
18.555555555555557 16.88888888888889 0.0 0.0
18.555555555555557 17.333333333333336 0.0 0.0
18.555555555555557 17.77777777777778 0.0 0.0
18.555555555555557 18.22222222222222 0.0 0.0
18.555555555555557 18.666666666666664 0.0 0.0
18.555555555555557 19.11111111111111 0.0 0.0
18.555555555555557 19.555555555555557 0.0 0.0
18.555555555555557 20.0 0.0 0.0
18.555555555555557 20.444444444444443 0.0 0.0
18.555555555555557 20.88888888888889 0.0 0.0
18.555555555555557 21.333333333333336 0.0 0.0
18.555555555555557 21.77777777777778 0.0 0.0
18.77777777777778 -21.77777777777778 0.0 0.0
18.77777777777778 -21.333333333333336 0.0 0.0
18.77777777777778 -20.88888888888889 0.0 0.0
18.77777777777778 -20.444444444444443 0.0 0.0
18.77777777777778 -20.0 0.0 0.0
18.77777777777778 -19.555555555555557 0.0 0.0
18.77777777777778 -19.11111111111111 0.0 0.0
18.77777777777778 -18.666666666666664 0.0 0.0
18.77777777777778 -18.22222222222222 0.0 0.0
18.77777777777778 -17.77777777777778 0.0 0.0
18.77777777777778 -17.333333333333336 0.0 0.0
18.77777777777778 -16.88888888888889 0.0 0.0
18.77777777777778 -16.444444444444443 0.0 0.0
18.77777777777778 -16.0 0.0 0.0
18.77777777777778 -15.555555555555557 0.0 0.0
18.77777777777778 -15.11111111111111 0.0 0.0
18.77777777777778 -14.666666666666668 0.0 0.0
18.77777777777778 -14.222222222222221 0.0 0.0
18.77777777777778 -13.777777777777779 0.0 0.0
18.77777777777778 -13.333333333333332 0.0 0.0
18.77777777777778 -12.88888888888889 0.0 0.0
18.77777777777778 -12.444444444444443 0.0 0.0
18.77777777777778 -12.0 0.0 0.0
18.77777777777778 -11.555555555555557 0.0 0.0
18.77777777777778 -11.11111111111111 0.0 0.0
18.77777777777778 -10.666666666666668 0.0 0.0
18.77777777777778 -10.222222222222221 0.0 0.0
18.77777777777778 -9.777777777777779 0.0 0.0
18.77777777777778 -9.333333333333332 0.0 0.0
18.77777777777778 -8.88888888888889 0.0 0.0
18.77777777777778 -8.444444444444443 0.0 0.0
18.77777777777778 -8.0 0.0 0.0
18.77777777777778 -7.555555555555555 0.0 0.0
18.77777777777778 -7.111111111111111 0.0 0.0
18.77777777777778 -6.666666666666667 0.0 0.0
18.77777777777778 -6.222222222222222 0.0 0.0
18.77777777777778 -5.777777777777778 0.0 0.0
18.77777777777778 -5.333333333333333 0.0 0.0
18.77777777777778 -4.888888888888889 0.0 0.0
18.77777777777778 -4.444444444444445 0.0 0.0
18.77777777777778 -4.0 0.0 0.0
18.77777777777778 -3.5555555555555554 0.0 0.0
18.77777777777778 -3.111111111111111 0.0 0.0
18.77777777777778 -2.666666666666667 0.0 0.0
18.77777777777778 -2.2222222222222223 0.0 0.0
18.77777777777778 -1.7777777777777777 0.0 0.0
18.77777777777778 -1.3333333333333335 0.0 0.0
18.77777777777778 -0.8888888888888888 0.0 0.0
18.77777777777778 -0.4444444444444444 0.0 0.0
18.77777777777778 0.0 0.0 0.0
18.77777777777778 0.4444444444444444 0.0 0.0
18.77777777777778 0.8888888888888888 0.0 0.0
18.77777777777778 1.3333333333333335 0.0 0.0
18.77777777777778 1.7777777777777777 0.0 0.0
18.77777777777778 2.2222222222222223 0.0 0.0
18.77777777777778 2.666666666666667 0.0 0.0
18.77777777777778 3.111111111111111 0.0 0.0
18.77777777777778 3.5555555555555554 0.0 0.0
18.77777777777778 4.0 0.0 0.0
18.77777777777778 4.444444444444445 0.0 0.0
18.77777777777778 4.888888888888889 0.0 0.0
18.77777777777778 5.333333333333333 0.0 0.0
18.77777777777778 5.777777777777778 0.0 0.0
18.77777777777778 6.222222222222222 0.0 0.0
18.77777777777778 6.666666666666667 0.0 0.0
18.77777777777778 7.111111111111111 0.0 0.0
18.77777777777778 7.555555555555555 0.0 0.0
18.77777777777778 8.0 0.0 0.0
18.77777777777778 8.444444444444443 0.0 0.0
18.77777777777778 8.88888888888889 0.0 0.0
18.77777777777778 9.333333333333332 0.0 0.0
18.77777777777778 9.777777777777779 0.0 0.0
18.77777777777778 10.222222222222221 0.0 0.0
18.77777777777778 10.666666666666668 0.0 0.0
18.77777777777778 11.11111111111111 0.0 0.0
18.77777777777778 11.555555555555557 0.0 0.0
18.77777777777778 12.0 0.0 0.0
18.77777777777778 12.444444444444443 0.0 0.0
18.77777777777778 12.88888888888889 0.0 0.0
18.77777777777778 13.333333333333332 0.0 0.0
18.77777777777778 13.777777777777779 0.0 0.0
18.77777777777778 14.222222222222221 0.0 0.0
18.77777777777778 14.666666666666668 0.0 0.0
18.77777777777778 15.11111111111111 0.0 0.0
18.77777777777778 15.555555555555557 0.0 0.0
18.77777777777778 16.0 0.0 0.0
18.77777777777778 16.444444444444443 0.0 0.0
18.77777777777778 16.88888888888889 0.0 0.0
18.77777777777778 17.333333333333336 0.0 0.0
18.77777777777778 17.77777777777778 0.0 0.0
18.77777777777778 18.22222222222222 0.0 0.0
18.77777777777778 18.666666666666664 0.0 0.0
18.77777777777778 19.11111111111111 0.0 0.0
18.77777777777778 19.555555555555557 0.0 0.0
18.77777777777778 20.0 0.0 0.0
18.77777777777778 20.444444444444443 0.0 0.0
18.77777777777778 20.88888888888889 0.0 0.0
18.77777777777778 21.333333333333336 0.0 0.0
18.77777777777778 21.77777777777778 0.0 0.0
19.0 -21.77777777777778 0.0 0.0
19.0 -21.333333333333336 0.0 0.0
19.0 -20.88888888888889 0.0 0.0
19.0 -20.444444444444443 0.0 0.0
19.0 -20.0 0.0 0.0
19.0 -19.555555555555557 0.0 0.0
19.0 -19.11111111111111 0.0 0.0
19.0 -18.666666666666664 0.0 0.0
19.0 -18.22222222222222 0.0 0.0
19.0 -17.77777777777778 0.0 0.0
19.0 -17.333333333333336 0.0 0.0
19.0 -16.88888888888889 0.0 0.0
19.0 -16.444444444444443 0.0 0.0
19.0 -16.0 0.0 0.0
19.0 -15.555555555555557 0.0 0.0
19.0 -15.11111111111111 0.0 0.0
19.0 -14.666666666666668 0.0 0.0
19.0 -14.222222222222221 0.0 0.0
19.0 -13.777777777777779 0.0 0.0
19.0 -13.333333333333332 0.0 0.0
19.0 -12.88888888888889 0.0 0.0
19.0 -12.444444444444443 0.0 0.0
19.0 -12.0 0.0 0.0
19.0 -11.555555555555557 0.0 0.0
19.0 -11.11111111111111 0.0 0.0
19.0 -10.666666666666668 0.0 0.0
19.0 -10.222222222222221 0.0 0.0
19.0 -9.777777777777779 0.0 0.0
19.0 -9.333333333333332 0.0 0.0
19.0 -8.88888888888889 0.0 0.0
19.0 -8.444444444444443 0.0 0.0
19.0 -8.0 0.0 0.0
19.0 -7.555555555555555 0.0 0.0
19.0 -7.111111111111111 0.0 0.0
19.0 -6.666666666666667 0.0 0.0
19.0 -6.222222222222222 0.0 0.0
19.0 -5.777777777777778 0.0 0.0
19.0 -5.333333333333333 0.0 0.0
19.0 -4.888888888888889 0.0 0.0
19.0 -4.444444444444445 0.0 0.0
19.0 -4.0 0.0 0.0
19.0 -3.5555555555555554 0.0 0.0
19.0 -3.111111111111111 0.0 0.0
19.0 -2.666666666666667 0.0 0.0
19.0 -2.2222222222222223 0.0 0.0
19.0 -1.7777777777777777 0.0 0.0
19.0 -1.3333333333333335 0.0 0.0
19.0 -0.8888888888888888 0.0 0.0
19.0 -0.4444444444444444 0.0 0.0
19.0 0.0 0.0 0.0
19.0 0.4444444444444444 0.0 0.0
19.0 0.8888888888888888 0.0 0.0
19.0 1.3333333333333335 0.0 0.0
19.0 1.7777777777777777 0.0 0.0
19.0 2.2222222222222223 0.0 0.0
19.0 2.666666666666667 0.0 0.0
19.0 3.111111111111111 0.0 0.0
19.0 3.5555555555555554 0.0 0.0
19.0 4.0 0.0 0.0
19.0 4.444444444444445 0.0 0.0
19.0 4.888888888888889 0.0 0.0
19.0 5.333333333333333 0.0 0.0
19.0 5.777777777777778 0.0 0.0
19.0 6.222222222222222 0.0 0.0
19.0 6.666666666666667 0.0 0.0
19.0 7.111111111111111 0.0 0.0
19.0 7.555555555555555 0.0 0.0
19.0 8.0 0.0 0.0
19.0 8.444444444444443 0.0 0.0
19.0 8.88888888888889 0.0 0.0
19.0 9.333333333333332 0.0 0.0
19.0 9.777777777777779 0.0 0.0
19.0 10.222222222222221 0.0 0.0
19.0 10.666666666666668 0.0 0.0
19.0 11.11111111111111 0.0 0.0
19.0 11.555555555555557 0.0 0.0
19.0 12.0 0.0 0.0
19.0 12.444444444444443 0.0 0.0
19.0 12.88888888888889 0.0 0.0
19.0 13.333333333333332 0.0 0.0
19.0 13.777777777777779 0.0 0.0
19.0 14.222222222222221 0.0 0.0
19.0 14.666666666666668 0.0 0.0
19.0 15.11111111111111 0.0 0.0
19.0 15.555555555555557 0.0 0.0
19.0 16.0 0.0 0.0
19.0 16.444444444444443 0.0 0.0
19.0 16.88888888888889 0.0 0.0
19.0 17.333333333333336 0.0 0.0
19.0 17.77777777777778 0.0 0.0
19.0 18.22222222222222 0.0 0.0
19.0 18.666666666666664 0.0 0.0
19.0 19.11111111111111 0.0 0.0
19.0 19.555555555555557 0.0 0.0
19.0 20.0 0.0 0.0
19.0 20.444444444444443 0.0 0.0
19.0 20.88888888888889 0.0 0.0
19.0 21.333333333333336 0.0 0.0
19.0 21.77777777777778 0.0 0.0
19.22222222222222 -21.77777777777778 0.0 0.0
19.22222222222222 -21.333333333333336 0.0 0.0
19.22222222222222 -20.88888888888889 0.0 0.0
19.22222222222222 -20.444444444444443 0.0 0.0
19.22222222222222 -20.0 0.0 0.0
19.22222222222222 -19.555555555555557 0.0 0.0
19.22222222222222 -19.11111111111111 0.0 0.0
19.22222222222222 -18.666666666666664 0.0 0.0
19.22222222222222 -18.22222222222222 0.0 0.0
19.22222222222222 -17.77777777777778 0.0 0.0
19.22222222222222 -17.333333333333336 0.0 0.0
19.22222222222222 -16.88888888888889 0.0 0.0
19.22222222222222 -16.444444444444443 0.0 0.0
19.22222222222222 -16.0 0.0 0.0
19.22222222222222 -15.555555555555557 0.0 0.0
19.22222222222222 -15.11111111111111 0.0 0.0
19.22222222222222 -14.666666666666668 0.0 0.0
19.22222222222222 -14.222222222222221 0.0 0.0
19.22222222222222 -13.777777777777779 0.0 0.0
19.22222222222222 -13.333333333333332 0.0 0.0
19.22222222222222 -12.88888888888889 0.0 0.0
19.22222222222222 -12.444444444444443 0.0 0.0
19.22222222222222 -12.0 0.0 0.0
19.22222222222222 -11.555555555555557 0.0 0.0
19.22222222222222 -11.11111111111111 0.0 0.0
19.22222222222222 -10.666666666666668 0.0 0.0
19.22222222222222 -10.222222222222221 0.0 0.0
19.22222222222222 -9.777777777777779 0.0 0.0
19.22222222222222 -9.333333333333332 0.0 0.0
19.22222222222222 -8.88888888888889 0.0 0.0
19.22222222222222 -8.444444444444443 0.0 0.0
19.22222222222222 -8.0 0.0 0.0
19.22222222222222 -7.555555555555555 0.0 0.0
19.22222222222222 -7.111111111111111 0.0 0.0
19.22222222222222 -6.666666666666667 0.0 0.0
19.22222222222222 -6.222222222222222 0.0 0.0
19.22222222222222 -5.777777777777778 0.0 0.0
19.22222222222222 -5.333333333333333 0.0 0.0
19.22222222222222 -4.888888888888889 0.0 0.0
19.22222222222222 -4.444444444444445 0.0 0.0
19.22222222222222 -4.0 0.0 0.0
19.22222222222222 -3.5555555555555554 0.0 0.0
19.22222222222222 -3.111111111111111 0.0 0.0
19.22222222222222 -2.666666666666667 0.0 0.0
19.22222222222222 -2.2222222222222223 0.0 0.0
19.22222222222222 -1.7777777777777777 0.0 0.0
19.22222222222222 -1.3333333333333335 0.0 0.0
19.22222222222222 -0.8888888888888888 0.0 0.0
19.22222222222222 -0.4444444444444444 0.0 0.0
19.22222222222222 0.0 0.0 0.0
19.22222222222222 0.4444444444444444 0.0 0.0
19.22222222222222 0.8888888888888888 0.0 0.0
19.22222222222222 1.3333333333333335 0.0 0.0
19.22222222222222 1.7777777777777777 0.0 0.0
19.22222222222222 2.2222222222222223 0.0 0.0
19.22222222222222 2.666666666666667 0.0 0.0
19.22222222222222 3.111111111111111 0.0 0.0
19.22222222222222 3.5555555555555554 0.0 0.0
19.22222222222222 4.0 0.0 0.0
19.22222222222222 4.444444444444445 0.0 0.0
19.22222222222222 4.888888888888889 0.0 0.0
19.22222222222222 5.333333333333333 0.0 0.0
19.22222222222222 5.777777777777778 0.0 0.0
19.22222222222222 6.222222222222222 0.0 0.0
19.22222222222222 6.666666666666667 0.0 0.0
19.22222222222222 7.111111111111111 0.0 0.0
19.22222222222222 7.555555555555555 0.0 0.0
19.22222222222222 8.0 0.0 0.0
19.22222222222222 8.444444444444443 0.0 0.0
19.22222222222222 8.88888888888889 0.0 0.0
19.22222222222222 9.333333333333332 0.0 0.0
19.22222222222222 9.777777777777779 0.0 0.0
19.22222222222222 10.222222222222221 0.0 0.0
19.22222222222222 10.666666666666668 0.0 0.0
19.22222222222222 11.11111111111111 0.0 0.0
19.22222222222222 11.555555555555557 0.0 0.0
19.22222222222222 12.0 0.0 0.0
19.22222222222222 12.444444444444443 0.0 0.0
19.22222222222222 12.88888888888889 0.0 0.0
19.22222222222222 13.333333333333332 0.0 0.0
19.22222222222222 13.777777777777779 0.0 0.0
19.22222222222222 14.222222222222221 0.0 0.0
19.22222222222222 14.666666666666668 0.0 0.0
19.22222222222222 15.11111111111111 0.0 0.0
19.22222222222222 15.555555555555557 0.0 0.0
19.22222222222222 16.0 0.0 0.0
19.22222222222222 16.444444444444443 0.0 0.0
19.22222222222222 16.88888888888889 0.0 0.0
19.22222222222222 17.333333333333336 0.0 0.0
19.22222222222222 17.77777777777778 0.0 0.0
19.22222222222222 18.22222222222222 0.0 0.0
19.22222222222222 18.666666666666664 0.0 0.0
19.22222222222222 19.11111111111111 0.0 0.0
19.22222222222222 19.555555555555557 0.0 0.0
19.22222222222222 20.0 0.0 0.0
19.22222222222222 20.444444444444443 0.0 0.0
19.22222222222222 20.88888888888889 0.0 0.0
19.22222222222222 21.333333333333336 0.0 0.0
19.22222222222222 21.77777777777778 0.0 0.0
19.444444444444443 -21.77777777777778 0.0 0.0
19.444444444444443 -21.333333333333336 0.0 0.0
19.444444444444443 -20.88888888888889 0.0 0.0
19.444444444444443 -20.444444444444443 0.0 0.0
19.444444444444443 -20.0 0.0 0.0
19.444444444444443 -19.555555555555557 0.0 0.0
19.444444444444443 -19.11111111111111 0.0 0.0
19.444444444444443 -18.666666666666664 0.0 0.0
19.444444444444443 -18.22222222222222 0.0 0.0
19.444444444444443 -17.77777777777778 0.0 0.0
19.444444444444443 -17.333333333333336 0.0 0.0
19.444444444444443 -16.88888888888889 0.0 0.0
19.444444444444443 -16.444444444444443 0.0 0.0
19.444444444444443 -16.0 0.0 0.0
19.444444444444443 -15.555555555555557 0.0 0.0
19.444444444444443 -15.11111111111111 0.0 0.0
19.444444444444443 -14.666666666666668 0.0 0.0
19.444444444444443 -14.222222222222221 0.0 0.0
19.444444444444443 -13.777777777777779 0.0 0.0
19.444444444444443 -13.333333333333332 0.0 0.0
19.444444444444443 -12.88888888888889 0.0 0.0
19.444444444444443 -12.444444444444443 0.0 0.0
19.444444444444443 -12.0 0.0 0.0
19.444444444444443 -11.555555555555557 0.0 0.0
19.444444444444443 -11.11111111111111 0.0 0.0
19.444444444444443 -10.666666666666668 0.0 0.0
19.444444444444443 -10.222222222222221 0.0 0.0
19.444444444444443 -9.777777777777779 0.0 0.0
19.444444444444443 -9.333333333333332 0.0 0.0
19.444444444444443 -8.88888888888889 0.0 0.0
19.444444444444443 -8.444444444444443 0.0 0.0
19.444444444444443 -8.0 0.0 0.0
19.444444444444443 -7.555555555555555 0.0 0.0
19.444444444444443 -7.111111111111111 0.0 0.0
19.444444444444443 -6.666666666666667 0.0 0.0
19.444444444444443 -6.222222222222222 0.0 0.0
19.444444444444443 -5.777777777777778 0.0 0.0
19.444444444444443 -5.333333333333333 0.0 0.0
19.444444444444443 -4.888888888888889 0.0 0.0
19.444444444444443 -4.444444444444445 0.0 0.0
19.444444444444443 -4.0 0.0 0.0
19.444444444444443 -3.5555555555555554 0.0 0.0
19.444444444444443 -3.111111111111111 0.0 0.0
19.444444444444443 -2.666666666666667 0.0 0.0
19.444444444444443 -2.2222222222222223 0.0 0.0
19.444444444444443 -1.7777777777777777 0.0 0.0
19.444444444444443 -1.3333333333333335 0.0 0.0
19.444444444444443 -0.8888888888888888 0.0 0.0
19.444444444444443 -0.4444444444444444 0.0 0.0
19.444444444444443 0.0 0.0 0.0
19.444444444444443 0.4444444444444444 0.0 0.0
19.444444444444443 0.8888888888888888 0.0 0.0
19.444444444444443 1.3333333333333335 0.0 0.0
19.444444444444443 1.7777777777777777 0.0 0.0
19.444444444444443 2.2222222222222223 0.0 0.0
19.444444444444443 2.666666666666667 0.0 0.0
19.444444444444443 3.111111111111111 0.0 0.0
19.444444444444443 3.5555555555555554 0.0 0.0
19.444444444444443 4.0 0.0 0.0
19.444444444444443 4.444444444444445 0.0 0.0
19.444444444444443 4.888888888888889 0.0 0.0
19.444444444444443 5.333333333333333 0.0 0.0
19.444444444444443 5.777777777777778 0.0 0.0
19.444444444444443 6.222222222222222 0.0 0.0
19.444444444444443 6.666666666666667 0.0 0.0
19.444444444444443 7.111111111111111 0.0 0.0
19.444444444444443 7.555555555555555 0.0 0.0
19.444444444444443 8.0 0.0 0.0
19.444444444444443 8.444444444444443 0.0 0.0
19.444444444444443 8.88888888888889 0.0 0.0
19.444444444444443 9.333333333333332 0.0 0.0
19.444444444444443 9.777777777777779 0.0 0.0
19.444444444444443 10.222222222222221 0.0 0.0
19.444444444444443 10.666666666666668 0.0 0.0
19.444444444444443 11.11111111111111 0.0 0.0
19.444444444444443 11.555555555555557 0.0 0.0
19.444444444444443 12.0 0.0 0.0
19.444444444444443 12.444444444444443 0.0 0.0
19.444444444444443 12.88888888888889 0.0 0.0
19.444444444444443 13.333333333333332 0.0 0.0
19.444444444444443 13.777777777777779 0.0 0.0
19.444444444444443 14.222222222222221 0.0 0.0
19.444444444444443 14.666666666666668 0.0 0.0
19.444444444444443 15.11111111111111 0.0 0.0
19.444444444444443 15.555555555555557 0.0 0.0
19.444444444444443 16.0 0.0 0.0
19.444444444444443 16.444444444444443 0.0 0.0
19.444444444444443 16.88888888888889 0.0 0.0
19.444444444444443 17.333333333333336 0.0 0.0
19.444444444444443 17.77777777777778 0.0 0.0
19.444444444444443 18.22222222222222 0.0 0.0
19.444444444444443 18.666666666666664 0.0 0.0
19.444444444444443 19.11111111111111 0.0 0.0
19.444444444444443 19.555555555555557 0.0 0.0
19.444444444444443 20.0 0.0 0.0
19.444444444444443 20.444444444444443 0.0 0.0
19.444444444444443 20.88888888888889 0.0 0.0
19.444444444444443 21.333333333333336 0.0 0.0
19.444444444444443 21.77777777777778 0.0 0.0
19.666666666666668 -21.77777777777778 0.0 0.0
19.666666666666668 -21.333333333333336 0.0 0.0
19.666666666666668 -20.88888888888889 0.0 0.0
19.666666666666668 -20.444444444444443 0.0 0.0
19.666666666666668 -20.0 0.0 0.0
19.666666666666668 -19.555555555555557 0.0 0.0
19.666666666666668 -19.11111111111111 0.0 0.0
19.666666666666668 -18.666666666666664 0.0 0.0
19.666666666666668 -18.22222222222222 0.0 0.0
19.666666666666668 -17.77777777777778 0.0 0.0
19.666666666666668 -17.333333333333336 0.0 0.0
19.666666666666668 -16.88888888888889 0.0 0.0
19.666666666666668 -16.444444444444443 0.0 0.0
19.666666666666668 -16.0 0.0 0.0
19.666666666666668 -15.555555555555557 0.0 0.0
19.666666666666668 -15.11111111111111 0.0 0.0
19.666666666666668 -14.666666666666668 0.0 0.0
19.666666666666668 -14.222222222222221 0.0 0.0
19.666666666666668 -13.777777777777779 0.0 0.0
19.666666666666668 -13.333333333333332 0.0 0.0
19.666666666666668 -12.88888888888889 0.0 0.0
19.666666666666668 -12.444444444444443 0.0 0.0
19.666666666666668 -12.0 0.0 0.0
19.666666666666668 -11.555555555555557 0.0 0.0
19.666666666666668 -11.11111111111111 0.0 0.0
19.666666666666668 -10.666666666666668 0.0 0.0
19.666666666666668 -10.222222222222221 0.0 0.0
19.666666666666668 -9.777777777777779 0.0 0.0
19.666666666666668 -9.333333333333332 0.0 0.0
19.666666666666668 -8.88888888888889 0.0 0.0
19.666666666666668 -8.444444444444443 0.0 0.0
19.666666666666668 -8.0 0.0 0.0
19.666666666666668 -7.555555555555555 0.0 0.0
19.666666666666668 -7.111111111111111 0.0 0.0
19.666666666666668 -6.666666666666667 0.0 0.0
19.666666666666668 -6.222222222222222 0.0 0.0
19.666666666666668 -5.777777777777778 0.0 0.0
19.666666666666668 -5.333333333333333 0.0 0.0
19.666666666666668 -4.888888888888889 0.0 0.0
19.666666666666668 -4.444444444444445 0.0 0.0
19.666666666666668 -4.0 0.0 0.0
19.666666666666668 -3.5555555555555554 0.0 0.0
19.666666666666668 -3.111111111111111 0.0 0.0
19.666666666666668 -2.666666666666667 0.0 0.0
19.666666666666668 -2.2222222222222223 0.0 0.0
19.666666666666668 -1.7777777777777777 0.0 0.0
19.666666666666668 -1.3333333333333335 0.0 0.0
19.666666666666668 -0.8888888888888888 0.0 0.0
19.666666666666668 -0.4444444444444444 0.0 0.0
19.666666666666668 0.0 0.0 0.0
19.666666666666668 0.4444444444444444 0.0 0.0
19.666666666666668 0.8888888888888888 0.0 0.0
19.666666666666668 1.3333333333333335 0.0 0.0
19.666666666666668 1.7777777777777777 0.0 0.0
19.666666666666668 2.2222222222222223 0.0 0.0
19.666666666666668 2.666666666666667 0.0 0.0
19.666666666666668 3.111111111111111 0.0 0.0
19.666666666666668 3.5555555555555554 0.0 0.0
19.666666666666668 4.0 0.0 0.0
19.666666666666668 4.444444444444445 0.0 0.0
19.666666666666668 4.888888888888889 0.0 0.0
19.666666666666668 5.333333333333333 0.0 0.0
19.666666666666668 5.777777777777778 0.0 0.0
19.666666666666668 6.222222222222222 0.0 0.0
19.666666666666668 6.666666666666667 0.0 0.0
19.666666666666668 7.111111111111111 0.0 0.0
19.666666666666668 7.555555555555555 0.0 0.0
19.666666666666668 8.0 0.0 0.0
19.666666666666668 8.444444444444443 0.0 0.0
19.666666666666668 8.88888888888889 0.0 0.0
19.666666666666668 9.333333333333332 0.0 0.0
19.666666666666668 9.777777777777779 0.0 0.0
19.666666666666668 10.222222222222221 0.0 0.0
19.666666666666668 10.666666666666668 0.0 0.0
19.666666666666668 11.11111111111111 0.0 0.0
19.666666666666668 11.555555555555557 0.0 0.0
19.666666666666668 12.0 0.0 0.0
19.666666666666668 12.444444444444443 0.0 0.0
19.666666666666668 12.88888888888889 0.0 0.0
19.666666666666668 13.333333333333332 0.0 0.0
19.666666666666668 13.777777777777779 0.0 0.0
19.666666666666668 14.222222222222221 0.0 0.0
19.666666666666668 14.666666666666668 0.0 0.0
19.666666666666668 15.11111111111111 0.0 0.0
19.666666666666668 15.555555555555557 0.0 0.0
19.666666666666668 16.0 0.0 0.0
19.666666666666668 16.444444444444443 0.0 0.0
19.666666666666668 16.88888888888889 0.0 0.0
19.666666666666668 17.333333333333336 0.0 0.0
19.666666666666668 17.77777777777778 0.0 0.0
19.666666666666668 18.22222222222222 0.0 0.0
19.666666666666668 18.666666666666664 0.0 0.0
19.666666666666668 19.11111111111111 0.0 0.0
19.666666666666668 19.555555555555557 0.0 0.0
19.666666666666668 20.0 0.0 0.0
19.666666666666668 20.444444444444443 0.0 0.0
19.666666666666668 20.88888888888889 0.0 0.0
19.666666666666668 21.333333333333336 0.0 0.0
19.666666666666668 21.77777777777778 0.0 0.0
19.88888888888889 -21.77777777777778 0.0 0.0
19.88888888888889 -21.333333333333336 0.0 0.0
19.88888888888889 -20.88888888888889 0.0 0.0
19.88888888888889 -20.444444444444443 0.0 0.0
19.88888888888889 -20.0 0.0 0.0
19.88888888888889 -19.555555555555557 0.0 0.0
19.88888888888889 -19.11111111111111 0.0 0.0
19.88888888888889 -18.666666666666664 0.0 0.0
19.88888888888889 -18.22222222222222 0.0 0.0
19.88888888888889 -17.77777777777778 0.0 0.0
19.88888888888889 -17.333333333333336 0.0 0.0
19.88888888888889 -16.88888888888889 0.0 0.0
19.88888888888889 -16.444444444444443 0.0 0.0
19.88888888888889 -16.0 0.0 0.0
19.88888888888889 -15.555555555555557 0.0 0.0
19.88888888888889 -15.11111111111111 0.0 0.0
19.88888888888889 -14.666666666666668 0.0 0.0
19.88888888888889 -14.222222222222221 0.0 0.0
19.88888888888889 -13.777777777777779 0.0 0.0
19.88888888888889 -13.333333333333332 0.0 0.0
19.88888888888889 -12.88888888888889 0.0 0.0
19.88888888888889 -12.444444444444443 0.0 0.0
19.88888888888889 -12.0 0.0 0.0
19.88888888888889 -11.555555555555557 0.0 0.0
19.88888888888889 -11.11111111111111 0.0 0.0
19.88888888888889 -10.666666666666668 0.0 0.0
19.88888888888889 -10.222222222222221 0.0 0.0
19.88888888888889 -9.777777777777779 0.0 0.0
19.88888888888889 -9.333333333333332 0.0 0.0
19.88888888888889 -8.88888888888889 0.0 0.0
19.88888888888889 -8.444444444444443 0.0 0.0
19.88888888888889 -8.0 0.0 0.0
19.88888888888889 -7.555555555555555 0.0 0.0
19.88888888888889 -7.111111111111111 0.0 0.0
19.88888888888889 -6.666666666666667 0.0 0.0
19.88888888888889 -6.222222222222222 0.0 0.0
19.88888888888889 -5.777777777777778 0.0 0.0
19.88888888888889 -5.333333333333333 0.0 0.0
19.88888888888889 -4.888888888888889 0.0 0.0
19.88888888888889 -4.444444444444445 0.0 0.0
19.88888888888889 -4.0 0.0 0.0
19.88888888888889 -3.5555555555555554 0.0 0.0
19.88888888888889 -3.111111111111111 0.0 0.0
19.88888888888889 -2.666666666666667 0.0 0.0
19.88888888888889 -2.2222222222222223 0.0 0.0
19.88888888888889 -1.7777777777777777 0.0 0.0
19.88888888888889 -1.3333333333333335 0.0 0.0
19.88888888888889 -0.8888888888888888 0.0 0.0
19.88888888888889 -0.4444444444444444 0.0 0.0
19.88888888888889 0.0 0.0 0.0
19.88888888888889 0.4444444444444444 0.0 0.0
19.88888888888889 0.8888888888888888 0.0 0.0
19.88888888888889 1.3333333333333335 0.0 0.0
19.88888888888889 1.7777777777777777 0.0 0.0
19.88888888888889 2.2222222222222223 0.0 0.0
19.88888888888889 2.666666666666667 0.0 0.0
19.88888888888889 3.111111111111111 0.0 0.0
19.88888888888889 3.5555555555555554 0.0 0.0
19.88888888888889 4.0 0.0 0.0
19.88888888888889 4.444444444444445 0.0 0.0
19.88888888888889 4.888888888888889 0.0 0.0
19.88888888888889 5.333333333333333 0.0 0.0
19.88888888888889 5.777777777777778 0.0 0.0
19.88888888888889 6.222222222222222 0.0 0.0
19.88888888888889 6.666666666666667 0.0 0.0
19.88888888888889 7.111111111111111 0.0 0.0
19.88888888888889 7.555555555555555 0.0 0.0
19.88888888888889 8.0 0.0 0.0
19.88888888888889 8.444444444444443 0.0 0.0
19.88888888888889 8.88888888888889 0.0 0.0
19.88888888888889 9.333333333333332 0.0 0.0
19.88888888888889 9.777777777777779 0.0 0.0
19.88888888888889 10.222222222222221 0.0 0.0
19.88888888888889 10.666666666666668 0.0 0.0
19.88888888888889 11.11111111111111 0.0 0.0
19.88888888888889 11.555555555555557 0.0 0.0
19.88888888888889 12.0 0.0 0.0
19.88888888888889 12.444444444444443 0.0 0.0
19.88888888888889 12.88888888888889 0.0 0.0
19.88888888888889 13.333333333333332 0.0 0.0
19.88888888888889 13.777777777777779 0.0 0.0
19.88888888888889 14.222222222222221 0.0 0.0
19.88888888888889 14.666666666666668 0.0 0.0
19.88888888888889 15.11111111111111 0.0 0.0
19.88888888888889 15.555555555555557 0.0 0.0
19.88888888888889 16.0 0.0 0.0
19.88888888888889 16.444444444444443 0.0 0.0
19.88888888888889 16.88888888888889 0.0 0.0
19.88888888888889 17.333333333333336 0.0 0.0
19.88888888888889 17.77777777777778 0.0 0.0
19.88888888888889 18.22222222222222 0.0 0.0
19.88888888888889 18.666666666666664 0.0 0.0
19.88888888888889 19.11111111111111 0.0 0.0
19.88888888888889 19.555555555555557 0.0 0.0
19.88888888888889 20.0 0.0 0.0
19.88888888888889 20.444444444444443 0.0 0.0
19.88888888888889 20.88888888888889 0.0 0.0
19.88888888888889 21.333333333333336 0.0 0.0
19.88888888888889 21.77777777777778 0.0 0.0
20.11111111111111 -21.77777777777778 0.0 0.0
20.11111111111111 -21.333333333333336 0.0 0.0
20.11111111111111 -20.88888888888889 0.0 0.0
20.11111111111111 -20.444444444444443 0.0 0.0
20.11111111111111 -20.0 0.0 0.0
20.11111111111111 -19.555555555555557 0.0 0.0
20.11111111111111 -19.11111111111111 0.0 0.0
20.11111111111111 -18.666666666666664 0.0 0.0
20.11111111111111 -18.22222222222222 0.0 0.0
20.11111111111111 -17.77777777777778 0.0 0.0
20.11111111111111 -17.333333333333336 0.0 0.0
20.11111111111111 -16.88888888888889 0.0 0.0
20.11111111111111 -16.444444444444443 0.0 0.0
20.11111111111111 -16.0 0.0 0.0
20.11111111111111 -15.555555555555557 0.0 0.0
20.11111111111111 -15.11111111111111 0.0 0.0
20.11111111111111 -14.666666666666668 0.0 0.0
20.11111111111111 -14.222222222222221 0.0 0.0
20.11111111111111 -13.777777777777779 0.0 0.0
20.11111111111111 -13.333333333333332 0.0 0.0
20.11111111111111 -12.88888888888889 0.0 0.0
20.11111111111111 -12.444444444444443 0.0 0.0
20.11111111111111 -12.0 0.0 0.0
20.11111111111111 -11.555555555555557 0.0 0.0
20.11111111111111 -11.11111111111111 0.0 0.0
20.11111111111111 -10.666666666666668 0.0 0.0
20.11111111111111 -10.222222222222221 0.0 0.0
20.11111111111111 -9.777777777777779 0.0 0.0
20.11111111111111 -9.333333333333332 0.0 0.0
20.11111111111111 -8.88888888888889 0.0 0.0
20.11111111111111 -8.444444444444443 0.0 0.0
20.11111111111111 -8.0 0.0 0.0
20.11111111111111 -7.555555555555555 0.0 0.0
20.11111111111111 -7.111111111111111 0.0 0.0
20.11111111111111 -6.666666666666667 0.0 0.0
20.11111111111111 -6.222222222222222 0.0 0.0
20.11111111111111 -5.777777777777778 0.0 0.0
20.11111111111111 -5.333333333333333 0.0 0.0
20.11111111111111 -4.888888888888889 0.0 0.0
20.11111111111111 -4.444444444444445 0.0 0.0
20.11111111111111 -4.0 0.0 0.0
20.11111111111111 -3.5555555555555554 0.0 0.0
20.11111111111111 -3.111111111111111 0.0 0.0
20.11111111111111 -2.666666666666667 0.0 0.0
20.11111111111111 -2.2222222222222223 0.0 0.0
20.11111111111111 -1.7777777777777777 0.0 0.0
20.11111111111111 -1.3333333333333335 0.0 0.0
20.11111111111111 -0.8888888888888888 0.0 0.0
20.11111111111111 -0.4444444444444444 0.0 0.0
20.11111111111111 0.0 0.0 0.0
20.11111111111111 0.4444444444444444 0.0 0.0
20.11111111111111 0.8888888888888888 0.0 0.0
20.11111111111111 1.3333333333333335 0.0 0.0
20.11111111111111 1.7777777777777777 0.0 0.0
20.11111111111111 2.2222222222222223 0.0 0.0
20.11111111111111 2.666666666666667 0.0 0.0
20.11111111111111 3.111111111111111 0.0 0.0
20.11111111111111 3.5555555555555554 0.0 0.0
20.11111111111111 4.0 0.0 0.0
20.11111111111111 4.444444444444445 0.0 0.0
20.11111111111111 4.888888888888889 0.0 0.0
20.11111111111111 5.333333333333333 0.0 0.0
20.11111111111111 5.777777777777778 0.0 0.0
20.11111111111111 6.222222222222222 0.0 0.0
20.11111111111111 6.666666666666667 0.0 0.0
20.11111111111111 7.111111111111111 0.0 0.0
20.11111111111111 7.555555555555555 0.0 0.0
20.11111111111111 8.0 0.0 0.0
20.11111111111111 8.444444444444443 0.0 0.0
20.11111111111111 8.88888888888889 0.0 0.0
20.11111111111111 9.333333333333332 0.0 0.0
20.11111111111111 9.777777777777779 0.0 0.0
20.11111111111111 10.222222222222221 0.0 0.0
20.11111111111111 10.666666666666668 0.0 0.0
20.11111111111111 11.11111111111111 0.0 0.0
20.11111111111111 11.555555555555557 0.0 0.0
20.11111111111111 12.0 0.0 0.0
20.11111111111111 12.444444444444443 0.0 0.0
20.11111111111111 12.88888888888889 0.0 0.0
20.11111111111111 13.333333333333332 0.0 0.0
20.11111111111111 13.777777777777779 0.0 0.0
20.11111111111111 14.222222222222221 0.0 0.0
20.11111111111111 14.666666666666668 0.0 0.0
20.11111111111111 15.11111111111111 0.0 0.0
20.11111111111111 15.555555555555557 0.0 0.0
20.11111111111111 16.0 0.0 0.0
20.11111111111111 16.444444444444443 0.0 0.0
20.11111111111111 16.88888888888889 0.0 0.0
20.11111111111111 17.333333333333336 0.0 0.0
20.11111111111111 17.77777777777778 0.0 0.0
20.11111111111111 18.22222222222222 0.0 0.0
20.11111111111111 18.666666666666664 0.0 0.0
20.11111111111111 19.11111111111111 0.0 0.0
20.11111111111111 19.555555555555557 0.0 0.0
20.11111111111111 20.0 0.0 0.0
20.11111111111111 20.444444444444443 0.0 0.0
20.11111111111111 20.88888888888889 0.0 0.0
20.11111111111111 21.333333333333336 0.0 0.0
20.11111111111111 21.77777777777778 0.0 0.0
20.333333333333332 -21.77777777777778 0.0 0.0
20.333333333333332 -21.333333333333336 0.0 0.0
20.333333333333332 -20.88888888888889 0.0 0.0
20.333333333333332 -20.444444444444443 0.0 0.0
20.333333333333332 -20.0 0.0 0.0
20.333333333333332 -19.555555555555557 0.0 0.0
20.333333333333332 -19.11111111111111 0.0 0.0
20.333333333333332 -18.666666666666664 0.0 0.0
20.333333333333332 -18.22222222222222 0.0 0.0
20.333333333333332 -17.77777777777778 0.0 0.0
20.333333333333332 -17.333333333333336 0.0 0.0
20.333333333333332 -16.88888888888889 0.0 0.0
20.333333333333332 -16.444444444444443 0.0 0.0
20.333333333333332 -16.0 0.0 0.0
20.333333333333332 -15.555555555555557 0.0 0.0
20.333333333333332 -15.11111111111111 0.0 0.0
20.333333333333332 -14.666666666666668 0.0 0.0
20.333333333333332 -14.222222222222221 0.0 0.0
20.333333333333332 -13.777777777777779 0.0 0.0
20.333333333333332 -13.333333333333332 0.0 0.0
20.333333333333332 -12.88888888888889 0.0 0.0
20.333333333333332 -12.444444444444443 0.0 0.0
20.333333333333332 -12.0 0.0 0.0
20.333333333333332 -11.555555555555557 0.0 0.0
20.333333333333332 -11.11111111111111 0.0 0.0
20.333333333333332 -10.666666666666668 0.0 0.0
20.333333333333332 -10.222222222222221 0.0 0.0
20.333333333333332 -9.777777777777779 0.0 0.0
20.333333333333332 -9.333333333333332 0.0 0.0
20.333333333333332 -8.88888888888889 0.0 0.0
20.333333333333332 -8.444444444444443 0.0 0.0
20.333333333333332 -8.0 0.0 0.0
20.333333333333332 -7.555555555555555 0.0 0.0
20.333333333333332 -7.111111111111111 0.0 0.0
20.333333333333332 -6.666666666666667 0.0 0.0
20.333333333333332 -6.222222222222222 0.0 0.0
20.333333333333332 -5.777777777777778 0.0 0.0
20.333333333333332 -5.333333333333333 0.0 0.0
20.333333333333332 -4.888888888888889 0.0 0.0
20.333333333333332 -4.444444444444445 0.0 0.0
20.333333333333332 -4.0 0.0 0.0
20.333333333333332 -3.5555555555555554 0.0 0.0
20.333333333333332 -3.111111111111111 0.0 0.0
20.333333333333332 -2.666666666666667 0.0 0.0
20.333333333333332 -2.2222222222222223 0.0 0.0
20.333333333333332 -1.7777777777777777 0.0 0.0
20.333333333333332 -1.3333333333333335 0.0 0.0
20.333333333333332 -0.8888888888888888 0.0 0.0
20.333333333333332 -0.4444444444444444 0.0 0.0
20.333333333333332 0.0 0.0 0.0
20.333333333333332 0.4444444444444444 0.0 0.0
20.333333333333332 0.8888888888888888 0.0 0.0
20.333333333333332 1.3333333333333335 0.0 0.0
20.333333333333332 1.7777777777777777 0.0 0.0
20.333333333333332 2.2222222222222223 0.0 0.0
20.333333333333332 2.666666666666667 0.0 0.0
20.333333333333332 3.111111111111111 0.0 0.0
20.333333333333332 3.5555555555555554 0.0 0.0
20.333333333333332 4.0 0.0 0.0
20.333333333333332 4.444444444444445 0.0 0.0
20.333333333333332 4.888888888888889 0.0 0.0
20.333333333333332 5.333333333333333 0.0 0.0
20.333333333333332 5.777777777777778 0.0 0.0
20.333333333333332 6.222222222222222 0.0 0.0
20.333333333333332 6.666666666666667 0.0 0.0
20.333333333333332 7.111111111111111 0.0 0.0
20.333333333333332 7.555555555555555 0.0 0.0
20.333333333333332 8.0 0.0 0.0
20.333333333333332 8.444444444444443 0.0 0.0
20.333333333333332 8.88888888888889 0.0 0.0
20.333333333333332 9.333333333333332 0.0 0.0
20.333333333333332 9.777777777777779 0.0 0.0
20.333333333333332 10.222222222222221 0.0 0.0
20.333333333333332 10.666666666666668 0.0 0.0
20.333333333333332 11.11111111111111 0.0 0.0
20.333333333333332 11.555555555555557 0.0 0.0
20.333333333333332 12.0 0.0 0.0
20.333333333333332 12.444444444444443 0.0 0.0
20.333333333333332 12.88888888888889 0.0 0.0
20.333333333333332 13.333333333333332 0.0 0.0
20.333333333333332 13.777777777777779 0.0 0.0
20.333333333333332 14.222222222222221 0.0 0.0
20.333333333333332 14.666666666666668 0.0 0.0
20.333333333333332 15.11111111111111 0.0 0.0
20.333333333333332 15.555555555555557 0.0 0.0
20.333333333333332 16.0 0.0 0.0
20.333333333333332 16.444444444444443 0.0 0.0
20.333333333333332 16.88888888888889 0.0 0.0
20.333333333333332 17.333333333333336 0.0 0.0
20.333333333333332 17.77777777777778 0.0 0.0
20.333333333333332 18.22222222222222 0.0 0.0
20.333333333333332 18.666666666666664 0.0 0.0
20.333333333333332 19.11111111111111 0.0 0.0
20.333333333333332 19.555555555555557 0.0 0.0
20.333333333333332 20.0 0.0 0.0
20.333333333333332 20.444444444444443 0.0 0.0
20.333333333333332 20.88888888888889 0.0 0.0
20.333333333333332 21.333333333333336 0.0 0.0
20.333333333333332 21.77777777777778 0.0 0.0
20.555555555555557 -21.77777777777778 0.0 0.0
20.555555555555557 -21.333333333333336 0.0 0.0
20.555555555555557 -20.88888888888889 0.0 0.0
20.555555555555557 -20.444444444444443 0.0 0.0
20.555555555555557 -20.0 0.0 0.0
20.555555555555557 -19.555555555555557 0.0 0.0
20.555555555555557 -19.11111111111111 0.0 0.0
20.555555555555557 -18.666666666666664 0.0 0.0
20.555555555555557 -18.22222222222222 0.0 0.0
20.555555555555557 -17.77777777777778 0.0 0.0
20.555555555555557 -17.333333333333336 0.0 0.0
20.555555555555557 -16.88888888888889 0.0 0.0
20.555555555555557 -16.444444444444443 0.0 0.0
20.555555555555557 -16.0 0.0 0.0
20.555555555555557 -15.555555555555557 0.0 0.0
20.555555555555557 -15.11111111111111 0.0 0.0
20.555555555555557 -14.666666666666668 0.0 0.0
20.555555555555557 -14.222222222222221 0.0 0.0
20.555555555555557 -13.777777777777779 0.0 0.0
20.555555555555557 -13.333333333333332 0.0 0.0
20.555555555555557 -12.88888888888889 0.0 0.0
20.555555555555557 -12.444444444444443 0.0 0.0
20.555555555555557 -12.0 0.0 0.0
20.555555555555557 -11.555555555555557 0.0 0.0
20.555555555555557 -11.11111111111111 0.0 0.0
20.555555555555557 -10.666666666666668 0.0 0.0
20.555555555555557 -10.222222222222221 0.0 0.0
20.555555555555557 -9.777777777777779 0.0 0.0
20.555555555555557 -9.333333333333332 0.0 0.0
20.555555555555557 -8.88888888888889 0.0 0.0
20.555555555555557 -8.444444444444443 0.0 0.0
20.555555555555557 -8.0 0.0 0.0
20.555555555555557 -7.555555555555555 0.0 0.0
20.555555555555557 -7.111111111111111 0.0 0.0
20.555555555555557 -6.666666666666667 0.0 0.0
20.555555555555557 -6.222222222222222 0.0 0.0
20.555555555555557 -5.777777777777778 0.0 0.0
20.555555555555557 -5.333333333333333 0.0 0.0
20.555555555555557 -4.888888888888889 0.0 0.0
20.555555555555557 -4.444444444444445 0.0 0.0
20.555555555555557 -4.0 0.0 0.0
20.555555555555557 -3.5555555555555554 0.0 0.0
20.555555555555557 -3.111111111111111 0.0 0.0
20.555555555555557 -2.666666666666667 0.0 0.0
20.555555555555557 -2.2222222222222223 0.0 0.0
20.555555555555557 -1.7777777777777777 0.0 0.0
20.555555555555557 -1.3333333333333335 0.0 0.0
20.555555555555557 -0.8888888888888888 0.0 0.0
20.555555555555557 -0.4444444444444444 0.0 0.0
20.555555555555557 0.0 0.0 0.0
20.555555555555557 0.4444444444444444 0.0 0.0
20.555555555555557 0.8888888888888888 0.0 0.0
20.555555555555557 1.3333333333333335 0.0 0.0
20.555555555555557 1.7777777777777777 0.0 0.0
20.555555555555557 2.2222222222222223 0.0 0.0
20.555555555555557 2.666666666666667 0.0 0.0
20.555555555555557 3.111111111111111 0.0 0.0
20.555555555555557 3.5555555555555554 0.0 0.0
20.555555555555557 4.0 0.0 0.0
20.555555555555557 4.444444444444445 0.0 0.0
20.555555555555557 4.888888888888889 0.0 0.0
20.555555555555557 5.333333333333333 0.0 0.0
20.555555555555557 5.777777777777778 0.0 0.0
20.555555555555557 6.222222222222222 0.0 0.0
20.555555555555557 6.666666666666667 0.0 0.0
20.555555555555557 7.111111111111111 0.0 0.0
20.555555555555557 7.555555555555555 0.0 0.0
20.555555555555557 8.0 0.0 0.0
20.555555555555557 8.444444444444443 0.0 0.0
20.555555555555557 8.88888888888889 0.0 0.0
20.555555555555557 9.333333333333332 0.0 0.0
20.555555555555557 9.777777777777779 0.0 0.0
20.555555555555557 10.222222222222221 0.0 0.0
20.555555555555557 10.666666666666668 0.0 0.0
20.555555555555557 11.11111111111111 0.0 0.0
20.555555555555557 11.555555555555557 0.0 0.0
20.555555555555557 12.0 0.0 0.0
20.555555555555557 12.444444444444443 0.0 0.0
20.555555555555557 12.88888888888889 0.0 0.0
20.555555555555557 13.333333333333332 0.0 0.0
20.555555555555557 13.777777777777779 0.0 0.0
20.555555555555557 14.222222222222221 0.0 0.0
20.555555555555557 14.666666666666668 0.0 0.0
20.555555555555557 15.11111111111111 0.0 0.0
20.555555555555557 15.555555555555557 0.0 0.0
20.555555555555557 16.0 0.0 0.0
20.555555555555557 16.444444444444443 0.0 0.0
20.555555555555557 16.88888888888889 0.0 0.0
20.555555555555557 17.333333333333336 0.0 0.0
20.555555555555557 17.77777777777778 0.0 0.0
20.555555555555557 18.22222222222222 0.0 0.0
20.555555555555557 18.666666666666664 0.0 0.0
20.555555555555557 19.11111111111111 0.0 0.0
20.555555555555557 19.555555555555557 0.0 0.0
20.555555555555557 20.0 0.0 0.0
20.555555555555557 20.444444444444443 0.0 0.0
20.555555555555557 20.88888888888889 0.0 0.0
20.555555555555557 21.333333333333336 0.0 0.0
20.555555555555557 21.77777777777778 0.0 0.0
20.77777777777778 -21.77777777777778 0.0 0.0
20.77777777777778 -21.333333333333336 0.0 0.0
20.77777777777778 -20.88888888888889 0.0 0.0
20.77777777777778 -20.444444444444443 0.0 0.0
20.77777777777778 -20.0 0.0 0.0
20.77777777777778 -19.555555555555557 0.0 0.0
20.77777777777778 -19.11111111111111 0.0 0.0
20.77777777777778 -18.666666666666664 0.0 0.0
20.77777777777778 -18.22222222222222 0.0 0.0
20.77777777777778 -17.77777777777778 0.0 0.0
20.77777777777778 -17.333333333333336 0.0 0.0
20.77777777777778 -16.88888888888889 0.0 0.0
20.77777777777778 -16.444444444444443 0.0 0.0
20.77777777777778 -16.0 0.0 0.0
20.77777777777778 -15.555555555555557 0.0 0.0
20.77777777777778 -15.11111111111111 0.0 0.0
20.77777777777778 -14.666666666666668 0.0 0.0
20.77777777777778 -14.222222222222221 0.0 0.0
20.77777777777778 -13.777777777777779 0.0 0.0
20.77777777777778 -13.333333333333332 0.0 0.0
20.77777777777778 -12.88888888888889 0.0 0.0
20.77777777777778 -12.444444444444443 0.0 0.0
20.77777777777778 -12.0 0.0 0.0
20.77777777777778 -11.555555555555557 0.0 0.0
20.77777777777778 -11.11111111111111 0.0 0.0
20.77777777777778 -10.666666666666668 0.0 0.0
20.77777777777778 -10.222222222222221 0.0 0.0
20.77777777777778 -9.777777777777779 0.0 0.0
20.77777777777778 -9.333333333333332 0.0 0.0
20.77777777777778 -8.88888888888889 0.0 0.0
20.77777777777778 -8.444444444444443 0.0 0.0
20.77777777777778 -8.0 0.0 0.0
20.77777777777778 -7.555555555555555 0.0 0.0
20.77777777777778 -7.111111111111111 0.0 0.0
20.77777777777778 -6.666666666666667 0.0 0.0
20.77777777777778 -6.222222222222222 0.0 0.0
20.77777777777778 -5.777777777777778 0.0 0.0
20.77777777777778 -5.333333333333333 0.0 0.0
20.77777777777778 -4.888888888888889 0.0 0.0
20.77777777777778 -4.444444444444445 0.0 0.0
20.77777777777778 -4.0 0.0 0.0
20.77777777777778 -3.5555555555555554 0.0 0.0
20.77777777777778 -3.111111111111111 0.0 0.0
20.77777777777778 -2.666666666666667 0.0 0.0
20.77777777777778 -2.2222222222222223 0.0 0.0
20.77777777777778 -1.7777777777777777 0.0 0.0
20.77777777777778 -1.3333333333333335 0.0 0.0
20.77777777777778 -0.8888888888888888 0.0 0.0
20.77777777777778 -0.4444444444444444 0.0 0.0
20.77777777777778 0.0 0.0 0.0
20.77777777777778 0.4444444444444444 0.0 0.0
20.77777777777778 0.8888888888888888 0.0 0.0
20.77777777777778 1.3333333333333335 0.0 0.0
20.77777777777778 1.7777777777777777 0.0 0.0
20.77777777777778 2.2222222222222223 0.0 0.0
20.77777777777778 2.666666666666667 0.0 0.0
20.77777777777778 3.111111111111111 0.0 0.0
20.77777777777778 3.5555555555555554 0.0 0.0
20.77777777777778 4.0 0.0 0.0
20.77777777777778 4.444444444444445 0.0 0.0
20.77777777777778 4.888888888888889 0.0 0.0
20.77777777777778 5.333333333333333 0.0 0.0
20.77777777777778 5.777777777777778 0.0 0.0
20.77777777777778 6.222222222222222 0.0 0.0
20.77777777777778 6.666666666666667 0.0 0.0
20.77777777777778 7.111111111111111 0.0 0.0
20.77777777777778 7.555555555555555 0.0 0.0
20.77777777777778 8.0 0.0 0.0
20.77777777777778 8.444444444444443 0.0 0.0
20.77777777777778 8.88888888888889 0.0 0.0
20.77777777777778 9.333333333333332 0.0 0.0
20.77777777777778 9.777777777777779 0.0 0.0
20.77777777777778 10.222222222222221 0.0 0.0
20.77777777777778 10.666666666666668 0.0 0.0
20.77777777777778 11.11111111111111 0.0 0.0
20.77777777777778 11.555555555555557 0.0 0.0
20.77777777777778 12.0 0.0 0.0
20.77777777777778 12.444444444444443 0.0 0.0
20.77777777777778 12.88888888888889 0.0 0.0
20.77777777777778 13.333333333333332 0.0 0.0
20.77777777777778 13.777777777777779 0.0 0.0
20.77777777777778 14.222222222222221 0.0 0.0
20.77777777777778 14.666666666666668 0.0 0.0
20.77777777777778 15.11111111111111 0.0 0.0
20.77777777777778 15.555555555555557 0.0 0.0
20.77777777777778 16.0 0.0 0.0
20.77777777777778 16.444444444444443 0.0 0.0
20.77777777777778 16.88888888888889 0.0 0.0
20.77777777777778 17.333333333333336 0.0 0.0
20.77777777777778 17.77777777777778 0.0 0.0
20.77777777777778 18.22222222222222 0.0 0.0
20.77777777777778 18.666666666666664 0.0 0.0
20.77777777777778 19.11111111111111 0.0 0.0
20.77777777777778 19.555555555555557 0.0 0.0
20.77777777777778 20.0 0.0 0.0
20.77777777777778 20.444444444444443 0.0 0.0
20.77777777777778 20.88888888888889 0.0 0.0
20.77777777777778 21.333333333333336 0.0 0.0
20.77777777777778 21.77777777777778 0.0 0.0
21.0 -21.77777777777778 0.0 0.0
21.0 -21.333333333333336 0.0 0.0
21.0 -20.88888888888889 0.0 0.0
21.0 -20.444444444444443 0.0 0.0
21.0 -20.0 0.0 0.0
21.0 -19.555555555555557 0.0 0.0
21.0 -19.11111111111111 0.0 0.0
21.0 -18.666666666666664 0.0 0.0
21.0 -18.22222222222222 0.0 0.0
21.0 -17.77777777777778 0.0 0.0
21.0 -17.333333333333336 0.0 0.0
21.0 -16.88888888888889 0.0 0.0
21.0 -16.444444444444443 0.0 0.0
21.0 -16.0 0.0 0.0
21.0 -15.555555555555557 0.0 0.0
21.0 -15.11111111111111 0.0 0.0
21.0 -14.666666666666668 0.0 0.0
21.0 -14.222222222222221 0.0 0.0
21.0 -13.777777777777779 0.0 0.0
21.0 -13.333333333333332 0.0 0.0
21.0 -12.88888888888889 0.0 0.0
21.0 -12.444444444444443 0.0 0.0
21.0 -12.0 0.0 0.0
21.0 -11.555555555555557 0.0 0.0
21.0 -11.11111111111111 0.0 0.0
21.0 -10.666666666666668 0.0 0.0
21.0 -10.222222222222221 0.0 0.0
21.0 -9.777777777777779 0.0 0.0
21.0 -9.333333333333332 0.0 0.0
21.0 -8.88888888888889 0.0 0.0
21.0 -8.444444444444443 0.0 0.0
21.0 -8.0 0.0 0.0
21.0 -7.555555555555555 0.0 0.0
21.0 -7.111111111111111 0.0 0.0
21.0 -6.666666666666667 0.0 0.0
21.0 -6.222222222222222 0.0 0.0
21.0 -5.777777777777778 0.0 0.0
21.0 -5.333333333333333 0.0 0.0
21.0 -4.888888888888889 0.0 0.0
21.0 -4.444444444444445 0.0 0.0
21.0 -4.0 0.0 0.0
21.0 -3.5555555555555554 0.0 0.0
21.0 -3.111111111111111 0.0 0.0
21.0 -2.666666666666667 0.0 0.0
21.0 -2.2222222222222223 0.0 0.0
21.0 -1.7777777777777777 0.0 0.0
21.0 -1.3333333333333335 0.0 0.0
21.0 -0.8888888888888888 0.0 0.0
21.0 -0.4444444444444444 0.0 0.0
21.0 0.0 0.0 0.0
21.0 0.4444444444444444 0.0 0.0
21.0 0.8888888888888888 0.0 0.0
21.0 1.3333333333333335 0.0 0.0
21.0 1.7777777777777777 0.0 0.0
21.0 2.2222222222222223 0.0 0.0
21.0 2.666666666666667 0.0 0.0
21.0 3.111111111111111 0.0 0.0
21.0 3.5555555555555554 0.0 0.0
21.0 4.0 0.0 0.0
21.0 4.444444444444445 0.0 0.0
21.0 4.888888888888889 0.0 0.0
21.0 5.333333333333333 0.0 0.0
21.0 5.777777777777778 0.0 0.0
21.0 6.222222222222222 0.0 0.0
21.0 6.666666666666667 0.0 0.0
21.0 7.111111111111111 0.0 0.0
21.0 7.555555555555555 0.0 0.0
21.0 8.0 0.0 0.0
21.0 8.444444444444443 0.0 0.0
21.0 8.88888888888889 0.0 0.0
21.0 9.333333333333332 0.0 0.0
21.0 9.777777777777779 0.0 0.0
21.0 10.222222222222221 0.0 0.0
21.0 10.666666666666668 0.0 0.0
21.0 11.11111111111111 0.0 0.0
21.0 11.555555555555557 0.0 0.0
21.0 12.0 0.0 0.0
21.0 12.444444444444443 0.0 0.0
21.0 12.88888888888889 0.0 0.0
21.0 13.333333333333332 0.0 0.0
21.0 13.777777777777779 0.0 0.0
21.0 14.222222222222221 0.0 0.0
21.0 14.666666666666668 0.0 0.0
21.0 15.11111111111111 0.0 0.0
21.0 15.555555555555557 0.0 0.0
21.0 16.0 0.0 0.0
21.0 16.444444444444443 0.0 0.0
21.0 16.88888888888889 0.0 0.0
21.0 17.333333333333336 0.0 0.0
21.0 17.77777777777778 0.0 0.0
21.0 18.22222222222222 0.0 0.0
21.0 18.666666666666664 0.0 0.0
21.0 19.11111111111111 0.0 0.0
21.0 19.555555555555557 0.0 0.0
21.0 20.0 0.0 0.0
21.0 20.444444444444443 0.0 0.0
21.0 20.88888888888889 0.0 0.0
21.0 21.333333333333336 0.0 0.0
21.0 21.77777777777778 0.0 0.0
21.22222222222222 -21.77777777777778 0.0 0.0
21.22222222222222 -21.333333333333336 0.0 0.0
21.22222222222222 -20.88888888888889 0.0 0.0
21.22222222222222 -20.444444444444443 0.0 0.0
21.22222222222222 -20.0 0.0 0.0
21.22222222222222 -19.555555555555557 0.0 0.0
21.22222222222222 -19.11111111111111 0.0 0.0
21.22222222222222 -18.666666666666664 0.0 0.0
21.22222222222222 -18.22222222222222 0.0 0.0
21.22222222222222 -17.77777777777778 0.0 0.0
21.22222222222222 -17.333333333333336 0.0 0.0
21.22222222222222 -16.88888888888889 0.0 0.0
21.22222222222222 -16.444444444444443 0.0 0.0
21.22222222222222 -16.0 0.0 0.0
21.22222222222222 -15.555555555555557 0.0 0.0
21.22222222222222 -15.11111111111111 0.0 0.0
21.22222222222222 -14.666666666666668 0.0 0.0
21.22222222222222 -14.222222222222221 0.0 0.0
21.22222222222222 -13.777777777777779 0.0 0.0
21.22222222222222 -13.333333333333332 0.0 0.0
21.22222222222222 -12.88888888888889 0.0 0.0
21.22222222222222 -12.444444444444443 0.0 0.0
21.22222222222222 -12.0 0.0 0.0
21.22222222222222 -11.555555555555557 0.0 0.0
21.22222222222222 -11.11111111111111 0.0 0.0
21.22222222222222 -10.666666666666668 0.0 0.0
21.22222222222222 -10.222222222222221 0.0 0.0
21.22222222222222 -9.777777777777779 0.0 0.0
21.22222222222222 -9.333333333333332 0.0 0.0
21.22222222222222 -8.88888888888889 0.0 0.0
21.22222222222222 -8.444444444444443 0.0 0.0
21.22222222222222 -8.0 0.0 0.0
21.22222222222222 -7.555555555555555 0.0 0.0
21.22222222222222 -7.111111111111111 0.0 0.0
21.22222222222222 -6.666666666666667 0.0 0.0
21.22222222222222 -6.222222222222222 0.0 0.0
21.22222222222222 -5.777777777777778 0.0 0.0
21.22222222222222 -5.333333333333333 0.0 0.0
21.22222222222222 -4.888888888888889 0.0 0.0
21.22222222222222 -4.444444444444445 0.0 0.0
21.22222222222222 -4.0 0.0 0.0
21.22222222222222 -3.5555555555555554 0.0 0.0
21.22222222222222 -3.111111111111111 0.0 0.0
21.22222222222222 -2.666666666666667 0.0 0.0
21.22222222222222 -2.2222222222222223 0.0 0.0
21.22222222222222 -1.7777777777777777 0.0 0.0
21.22222222222222 -1.3333333333333335 0.0 0.0
21.22222222222222 -0.8888888888888888 0.0 0.0
21.22222222222222 -0.4444444444444444 0.0 0.0
21.22222222222222 0.0 0.0 0.0
21.22222222222222 0.4444444444444444 0.0 0.0
21.22222222222222 0.8888888888888888 0.0 0.0
21.22222222222222 1.3333333333333335 0.0 0.0
21.22222222222222 1.7777777777777777 0.0 0.0
21.22222222222222 2.2222222222222223 0.0 0.0
21.22222222222222 2.666666666666667 0.0 0.0
21.22222222222222 3.111111111111111 0.0 0.0
21.22222222222222 3.5555555555555554 0.0 0.0
21.22222222222222 4.0 0.0 0.0
21.22222222222222 4.444444444444445 0.0 0.0
21.22222222222222 4.888888888888889 0.0 0.0
21.22222222222222 5.333333333333333 0.0 0.0
21.22222222222222 5.777777777777778 0.0 0.0
21.22222222222222 6.222222222222222 0.0 0.0
21.22222222222222 6.666666666666667 0.0 0.0
21.22222222222222 7.111111111111111 0.0 0.0
21.22222222222222 7.555555555555555 0.0 0.0
21.22222222222222 8.0 0.0 0.0
21.22222222222222 8.444444444444443 0.0 0.0
21.22222222222222 8.88888888888889 0.0 0.0
21.22222222222222 9.333333333333332 0.0 0.0
21.22222222222222 9.777777777777779 0.0 0.0
21.22222222222222 10.222222222222221 0.0 0.0
21.22222222222222 10.666666666666668 0.0 0.0
21.22222222222222 11.11111111111111 0.0 0.0
21.22222222222222 11.555555555555557 0.0 0.0
21.22222222222222 12.0 0.0 0.0
21.22222222222222 12.444444444444443 0.0 0.0
21.22222222222222 12.88888888888889 0.0 0.0
21.22222222222222 13.333333333333332 0.0 0.0
21.22222222222222 13.777777777777779 0.0 0.0
21.22222222222222 14.222222222222221 0.0 0.0
21.22222222222222 14.666666666666668 0.0 0.0
21.22222222222222 15.11111111111111 0.0 0.0
21.22222222222222 15.555555555555557 0.0 0.0
21.22222222222222 16.0 0.0 0.0
21.22222222222222 16.444444444444443 0.0 0.0
21.22222222222222 16.88888888888889 0.0 0.0
21.22222222222222 17.333333333333336 0.0 0.0
21.22222222222222 17.77777777777778 0.0 0.0
21.22222222222222 18.22222222222222 0.0 0.0
21.22222222222222 18.666666666666664 0.0 0.0
21.22222222222222 19.11111111111111 0.0 0.0
21.22222222222222 19.555555555555557 0.0 0.0
21.22222222222222 20.0 0.0 0.0
21.22222222222222 20.444444444444443 0.0 0.0
21.22222222222222 20.88888888888889 0.0 0.0
21.22222222222222 21.333333333333336 0.0 0.0
21.22222222222222 21.77777777777778 0.0 0.0
21.444444444444443 -21.77777777777778 0.0 0.0
21.444444444444443 -21.333333333333336 0.0 0.0
21.444444444444443 -20.88888888888889 0.0 0.0
21.444444444444443 -20.444444444444443 0.0 0.0
21.444444444444443 -20.0 0.0 0.0
21.444444444444443 -19.555555555555557 0.0 0.0
21.444444444444443 -19.11111111111111 0.0 0.0
21.444444444444443 -18.666666666666664 0.0 0.0
21.444444444444443 -18.22222222222222 0.0 0.0
21.444444444444443 -17.77777777777778 0.0 0.0
21.444444444444443 -17.333333333333336 0.0 0.0
21.444444444444443 -16.88888888888889 0.0 0.0
21.444444444444443 -16.444444444444443 0.0 0.0
21.444444444444443 -16.0 0.0 0.0
21.444444444444443 -15.555555555555557 0.0 0.0
21.444444444444443 -15.11111111111111 0.0 0.0
21.444444444444443 -14.666666666666668 0.0 0.0
21.444444444444443 -14.222222222222221 0.0 0.0
21.444444444444443 -13.777777777777779 0.0 0.0
21.444444444444443 -13.333333333333332 0.0 0.0
21.444444444444443 -12.88888888888889 0.0 0.0
21.444444444444443 -12.444444444444443 0.0 0.0
21.444444444444443 -12.0 0.0 0.0
21.444444444444443 -11.555555555555557 0.0 0.0
21.444444444444443 -11.11111111111111 0.0 0.0
21.444444444444443 -10.666666666666668 0.0 0.0
21.444444444444443 -10.222222222222221 0.0 0.0
21.444444444444443 -9.777777777777779 0.0 0.0
21.444444444444443 -9.333333333333332 0.0 0.0
21.444444444444443 -8.88888888888889 0.0 0.0
21.444444444444443 -8.444444444444443 0.0 0.0
21.444444444444443 -8.0 0.0 0.0
21.444444444444443 -7.555555555555555 0.0 0.0
21.444444444444443 -7.111111111111111 0.0 0.0
21.444444444444443 -6.666666666666667 0.0 0.0
21.444444444444443 -6.222222222222222 0.0 0.0
21.444444444444443 -5.777777777777778 0.0 0.0
21.444444444444443 -5.333333333333333 0.0 0.0
21.444444444444443 -4.888888888888889 0.0 0.0
21.444444444444443 -4.444444444444445 0.0 0.0
21.444444444444443 -4.0 0.0 0.0
21.444444444444443 -3.5555555555555554 0.0 0.0
21.444444444444443 -3.111111111111111 0.0 0.0
21.444444444444443 -2.666666666666667 0.0 0.0
21.444444444444443 -2.2222222222222223 0.0 0.0
21.444444444444443 -1.7777777777777777 0.0 0.0
21.444444444444443 -1.3333333333333335 0.0 0.0
21.444444444444443 -0.8888888888888888 0.0 0.0
21.444444444444443 -0.4444444444444444 0.0 0.0
21.444444444444443 0.0 0.0 0.0
21.444444444444443 0.4444444444444444 0.0 0.0
21.444444444444443 0.8888888888888888 0.0 0.0
21.444444444444443 1.3333333333333335 0.0 0.0
21.444444444444443 1.7777777777777777 0.0 0.0
21.444444444444443 2.2222222222222223 0.0 0.0
21.444444444444443 2.666666666666667 0.0 0.0
21.444444444444443 3.111111111111111 0.0 0.0
21.444444444444443 3.5555555555555554 0.0 0.0
21.444444444444443 4.0 0.0 0.0
21.444444444444443 4.444444444444445 0.0 0.0
21.444444444444443 4.888888888888889 0.0 0.0
21.444444444444443 5.333333333333333 0.0 0.0
21.444444444444443 5.777777777777778 0.0 0.0
21.444444444444443 6.222222222222222 0.0 0.0
21.444444444444443 6.666666666666667 0.0 0.0
21.444444444444443 7.111111111111111 0.0 0.0
21.444444444444443 7.555555555555555 0.0 0.0
21.444444444444443 8.0 0.0 0.0
21.444444444444443 8.444444444444443 0.0 0.0
21.444444444444443 8.88888888888889 0.0 0.0
21.444444444444443 9.333333333333332 0.0 0.0
21.444444444444443 9.777777777777779 0.0 0.0
21.444444444444443 10.222222222222221 0.0 0.0
21.444444444444443 10.666666666666668 0.0 0.0
21.444444444444443 11.11111111111111 0.0 0.0
21.444444444444443 11.555555555555557 0.0 0.0
21.444444444444443 12.0 0.0 0.0
21.444444444444443 12.444444444444443 0.0 0.0
21.444444444444443 12.88888888888889 0.0 0.0
21.444444444444443 13.333333333333332 0.0 0.0
21.444444444444443 13.777777777777779 0.0 0.0
21.444444444444443 14.222222222222221 0.0 0.0
21.444444444444443 14.666666666666668 0.0 0.0
21.444444444444443 15.11111111111111 0.0 0.0
21.444444444444443 15.555555555555557 0.0 0.0
21.444444444444443 16.0 0.0 0.0
21.444444444444443 16.444444444444443 0.0 0.0
21.444444444444443 16.88888888888889 0.0 0.0
21.444444444444443 17.333333333333336 0.0 0.0
21.444444444444443 17.77777777777778 0.0 0.0
21.444444444444443 18.22222222222222 0.0 0.0
21.444444444444443 18.666666666666664 0.0 0.0
21.444444444444443 19.11111111111111 0.0 0.0
21.444444444444443 19.555555555555557 0.0 0.0
21.444444444444443 20.0 0.0 0.0
21.444444444444443 20.444444444444443 0.0 0.0
21.444444444444443 20.88888888888889 0.0 0.0
21.444444444444443 21.333333333333336 0.0 0.0
21.444444444444443 21.77777777777778 0.0 0.0
21.666666666666668 -21.77777777777778 0.0 0.0
21.666666666666668 -21.333333333333336 0.0 0.0
21.666666666666668 -20.88888888888889 0.0 0.0
21.666666666666668 -20.444444444444443 0.0 0.0
21.666666666666668 -20.0 0.0 0.0
21.666666666666668 -19.555555555555557 0.0 0.0
21.666666666666668 -19.11111111111111 0.0 0.0
21.666666666666668 -18.666666666666664 0.0 0.0
21.666666666666668 -18.22222222222222 0.0 0.0
21.666666666666668 -17.77777777777778 0.0 0.0
21.666666666666668 -17.333333333333336 0.0 0.0
21.666666666666668 -16.88888888888889 0.0 0.0
21.666666666666668 -16.444444444444443 0.0 0.0
21.666666666666668 -16.0 0.0 0.0
21.666666666666668 -15.555555555555557 0.0 0.0
21.666666666666668 -15.11111111111111 0.0 0.0
21.666666666666668 -14.666666666666668 0.0 0.0
21.666666666666668 -14.222222222222221 0.0 0.0
21.666666666666668 -13.777777777777779 0.0 0.0
21.666666666666668 -13.333333333333332 0.0 0.0
21.666666666666668 -12.88888888888889 0.0 0.0
21.666666666666668 -12.444444444444443 0.0 0.0
21.666666666666668 -12.0 0.0 0.0
21.666666666666668 -11.555555555555557 0.0 0.0
21.666666666666668 -11.11111111111111 0.0 0.0
21.666666666666668 -10.666666666666668 0.0 0.0
21.666666666666668 -10.222222222222221 0.0 0.0
21.666666666666668 -9.777777777777779 0.0 0.0
21.666666666666668 -9.333333333333332 0.0 0.0
21.666666666666668 -8.88888888888889 0.0 0.0
21.666666666666668 -8.444444444444443 0.0 0.0
21.666666666666668 -8.0 0.0 0.0
21.666666666666668 -7.555555555555555 0.0 0.0
21.666666666666668 -7.111111111111111 0.0 0.0
21.666666666666668 -6.666666666666667 0.0 0.0
21.666666666666668 -6.222222222222222 0.0 0.0
21.666666666666668 -5.777777777777778 0.0 0.0
21.666666666666668 -5.333333333333333 0.0 0.0
21.666666666666668 -4.888888888888889 0.0 0.0
21.666666666666668 -4.444444444444445 0.0 0.0
21.666666666666668 -4.0 0.0 0.0
21.666666666666668 -3.5555555555555554 0.0 0.0
21.666666666666668 -3.111111111111111 0.0 0.0
21.666666666666668 -2.666666666666667 0.0 0.0
21.666666666666668 -2.2222222222222223 0.0 0.0
21.666666666666668 -1.7777777777777777 0.0 0.0
21.666666666666668 -1.3333333333333335 0.0 0.0
21.666666666666668 -0.8888888888888888 0.0 0.0
21.666666666666668 -0.4444444444444444 0.0 0.0
21.666666666666668 0.0 0.0 0.0
21.666666666666668 0.4444444444444444 0.0 0.0
21.666666666666668 0.8888888888888888 0.0 0.0
21.666666666666668 1.3333333333333335 0.0 0.0
21.666666666666668 1.7777777777777777 0.0 0.0
21.666666666666668 2.2222222222222223 0.0 0.0
21.666666666666668 2.666666666666667 0.0 0.0
21.666666666666668 3.111111111111111 0.0 0.0
21.666666666666668 3.5555555555555554 0.0 0.0
21.666666666666668 4.0 0.0 0.0
21.666666666666668 4.444444444444445 0.0 0.0
21.666666666666668 4.888888888888889 0.0 0.0
21.666666666666668 5.333333333333333 0.0 0.0
21.666666666666668 5.777777777777778 0.0 0.0
21.666666666666668 6.222222222222222 0.0 0.0
21.666666666666668 6.666666666666667 0.0 0.0
21.666666666666668 7.111111111111111 0.0 0.0
21.666666666666668 7.555555555555555 0.0 0.0
21.666666666666668 8.0 0.0 0.0
21.666666666666668 8.444444444444443 0.0 0.0
21.666666666666668 8.88888888888889 0.0 0.0
21.666666666666668 9.333333333333332 0.0 0.0
21.666666666666668 9.777777777777779 0.0 0.0
21.666666666666668 10.222222222222221 0.0 0.0
21.666666666666668 10.666666666666668 0.0 0.0
21.666666666666668 11.11111111111111 0.0 0.0
21.666666666666668 11.555555555555557 0.0 0.0
21.666666666666668 12.0 0.0 0.0
21.666666666666668 12.444444444444443 0.0 0.0
21.666666666666668 12.88888888888889 0.0 0.0
21.666666666666668 13.333333333333332 0.0 0.0
21.666666666666668 13.777777777777779 0.0 0.0
21.666666666666668 14.222222222222221 0.0 0.0
21.666666666666668 14.666666666666668 0.0 0.0
21.666666666666668 15.11111111111111 0.0 0.0
21.666666666666668 15.555555555555557 0.0 0.0
21.666666666666668 16.0 0.0 0.0
21.666666666666668 16.444444444444443 0.0 0.0
21.666666666666668 16.88888888888889 0.0 0.0
21.666666666666668 17.333333333333336 0.0 0.0
21.666666666666668 17.77777777777778 0.0 0.0
21.666666666666668 18.22222222222222 0.0 0.0
21.666666666666668 18.666666666666664 0.0 0.0
21.666666666666668 19.11111111111111 0.0 0.0
21.666666666666668 19.555555555555557 0.0 0.0
21.666666666666668 20.0 0.0 0.0
21.666666666666668 20.444444444444443 0.0 0.0
21.666666666666668 20.88888888888889 0.0 0.0
21.666666666666668 21.333333333333336 0.0 0.0
21.666666666666668 21.77777777777778 0.0 0.0
21.88888888888889 -21.77777777777778 0.0 0.0
21.88888888888889 -21.333333333333336 0.0 0.0
21.88888888888889 -20.88888888888889 0.0 0.0
21.88888888888889 -20.444444444444443 0.0 0.0
21.88888888888889 -20.0 0.0 0.0
21.88888888888889 -19.555555555555557 0.0 0.0
21.88888888888889 -19.11111111111111 0.0 0.0
21.88888888888889 -18.666666666666664 0.0 0.0
21.88888888888889 -18.22222222222222 0.0 0.0
21.88888888888889 -17.77777777777778 0.0 0.0
21.88888888888889 -17.333333333333336 0.0 0.0
21.88888888888889 -16.88888888888889 0.0 0.0
21.88888888888889 -16.444444444444443 0.0 0.0
21.88888888888889 -16.0 0.0 0.0
21.88888888888889 -15.555555555555557 0.0 0.0
21.88888888888889 -15.11111111111111 0.0 0.0
21.88888888888889 -14.666666666666668 0.0 0.0
21.88888888888889 -14.222222222222221 0.0 0.0
21.88888888888889 -13.777777777777779 0.0 0.0
21.88888888888889 -13.333333333333332 0.0 0.0
21.88888888888889 -12.88888888888889 0.0 0.0
21.88888888888889 -12.444444444444443 0.0 0.0
21.88888888888889 -12.0 0.0 0.0
21.88888888888889 -11.555555555555557 0.0 0.0
21.88888888888889 -11.11111111111111 0.0 0.0
21.88888888888889 -10.666666666666668 0.0 0.0
21.88888888888889 -10.222222222222221 0.0 0.0
21.88888888888889 -9.777777777777779 0.0 0.0
21.88888888888889 -9.333333333333332 0.0 0.0
21.88888888888889 -8.88888888888889 0.0 0.0
21.88888888888889 -8.444444444444443 0.0 0.0
21.88888888888889 -8.0 0.0 0.0
21.88888888888889 -7.555555555555555 0.0 0.0
21.88888888888889 -7.111111111111111 0.0 0.0
21.88888888888889 -6.666666666666667 0.0 0.0
21.88888888888889 -6.222222222222222 0.0 0.0
21.88888888888889 -5.777777777777778 0.0 0.0
21.88888888888889 -5.333333333333333 0.0 0.0
21.88888888888889 -4.888888888888889 0.0 0.0
21.88888888888889 -4.444444444444445 0.0 0.0
21.88888888888889 -4.0 0.0 0.0
21.88888888888889 -3.5555555555555554 0.0 0.0
21.88888888888889 -3.111111111111111 0.0 0.0
21.88888888888889 -2.666666666666667 0.0 0.0
21.88888888888889 -2.2222222222222223 0.0 0.0
21.88888888888889 -1.7777777777777777 0.0 0.0
21.88888888888889 -1.3333333333333335 0.0 0.0
21.88888888888889 -0.8888888888888888 0.0 0.0
21.88888888888889 -0.4444444444444444 0.0 0.0
21.88888888888889 0.0 0.0 0.0
21.88888888888889 0.4444444444444444 0.0 0.0
21.88888888888889 0.8888888888888888 0.0 0.0
21.88888888888889 1.3333333333333335 0.0 0.0
21.88888888888889 1.7777777777777777 0.0 0.0
21.88888888888889 2.2222222222222223 0.0 0.0
21.88888888888889 2.666666666666667 0.0 0.0
21.88888888888889 3.111111111111111 0.0 0.0
21.88888888888889 3.5555555555555554 0.0 0.0
21.88888888888889 4.0 0.0 0.0
21.88888888888889 4.444444444444445 0.0 0.0
21.88888888888889 4.888888888888889 0.0 0.0
21.88888888888889 5.333333333333333 0.0 0.0
21.88888888888889 5.777777777777778 0.0 0.0
21.88888888888889 6.222222222222222 0.0 0.0
21.88888888888889 6.666666666666667 0.0 0.0
21.88888888888889 7.111111111111111 0.0 0.0
21.88888888888889 7.555555555555555 0.0 0.0
21.88888888888889 8.0 0.0 0.0
21.88888888888889 8.444444444444443 0.0 0.0
21.88888888888889 8.88888888888889 0.0 0.0
21.88888888888889 9.333333333333332 0.0 0.0
21.88888888888889 9.777777777777779 0.0 0.0
21.88888888888889 10.222222222222221 0.0 0.0
21.88888888888889 10.666666666666668 0.0 0.0
21.88888888888889 11.11111111111111 0.0 0.0
21.88888888888889 11.555555555555557 0.0 0.0
21.88888888888889 12.0 0.0 0.0
21.88888888888889 12.444444444444443 0.0 0.0
21.88888888888889 12.88888888888889 0.0 0.0
21.88888888888889 13.333333333333332 0.0 0.0
21.88888888888889 13.777777777777779 0.0 0.0
21.88888888888889 14.222222222222221 0.0 0.0
21.88888888888889 14.666666666666668 0.0 0.0
21.88888888888889 15.11111111111111 0.0 0.0
21.88888888888889 15.555555555555557 0.0 0.0
21.88888888888889 16.0 0.0 0.0
21.88888888888889 16.444444444444443 0.0 0.0
21.88888888888889 16.88888888888889 0.0 0.0
21.88888888888889 17.333333333333336 0.0 0.0
21.88888888888889 17.77777777777778 0.0 0.0
21.88888888888889 18.22222222222222 0.0 0.0
21.88888888888889 18.666666666666664 0.0 0.0
21.88888888888889 19.11111111111111 0.0 0.0
21.88888888888889 19.555555555555557 0.0 0.0
21.88888888888889 20.0 0.0 0.0
21.88888888888889 20.444444444444443 0.0 0.0
21.88888888888889 20.88888888888889 0.0 0.0
21.88888888888889 21.333333333333336 0.0 0.0
21.88888888888889 21.77777777777778 0.0 0.0


==> anc/data/gluon_shower_spatial_t20fm.txt <==
# xperp_center xpar_center dN/d3x error
0.1111111111111111 -21.77777777777778 0.0 0.0
0.1111111111111111 -21.333333333333336 0.0 0.0
0.1111111111111111 -20.88888888888889 0.0 0.0
0.1111111111111111 -20.444444444444443 0.0 0.0
0.1111111111111111 -20.0 0.0 0.0
0.1111111111111111 -19.555555555555557 0.0 0.0
0.1111111111111111 -19.11111111111111 0.0 0.0
0.1111111111111111 -18.666666666666664 0.0 0.0
0.1111111111111111 -18.22222222222222 0.0 0.0
0.1111111111111111 -17.77777777777778 0.0 0.0
0.1111111111111111 -17.333333333333336 0.0 0.0
0.1111111111111111 -16.88888888888889 0.0 0.0
0.1111111111111111 -16.444444444444443 0.0027594868831272725 0.0027594868831272725
0.1111111111111111 -16.0 0.0 0.0
0.1111111111111111 -15.555555555555557 -0.0010298284716396852 0.0010298284716396852
0.1111111111111111 -15.11111111111111 0.0 0.0
0.1111111111111111 -14.666666666666668 -0.0017839923470301235 0.0017839923470301235
0.1111111111111111 -14.222222222222221 -0.0011342035770341224 0.0011342035770341224
0.1111111111111111 -13.777777777777779 0.0 0.0
0.1111111111111111 -13.333333333333332 -0.0017893491381291613 0.002232962057263027
0.1111111111111111 -12.88888888888889 0.0 0.0
0.1111111111111111 -12.444444444444443 0.0008530298005161119 0.0008530298005161119
0.1111111111111111 -12.0 0.0082279742315482 0.016726681549767353
0.1111111111111111 -11.555555555555557 -0.0010447905394237098 0.0010447905394237098
0.1111111111111111 -11.11111111111111 0.002121967118667342 0.0015004867850883523
0.1111111111111111 -10.666666666666668 -0.004710708348953556 0.0034394646297882933
0.1111111111111111 -10.222222222222221 -0.0019530686088919697 0.005124382542461637
0.1111111111111111 -9.777777777777779 0.0015679676724085236 0.0016561268661991028
0.1111111111111111 -9.333333333333332 0.0033022869652381357 0.0027569577977466938
0.1111111111111111 -8.88888888888889 -0.002472376354137403 0.004037513805789397
0.1111111111111111 -8.444444444444443 0.008883086357879277 0.007031470708893515
0.1111111111111111 -8.0 -0.0019586843344396115 0.0041496435721237596
0.1111111111111111 -7.555555555555555 -0.0038244325824059264 0.00407877923099484
0.1111111111111111 -7.111111111111111 -0.002082073250429754 0.0036580381752127507
0.1111111111111111 -6.666666666666667 -0.0031985522250269783 0.002925696757528155
0.1111111111111111 -6.222222222222222 -0.0032228517535195576 0.0053050544617772605
0.1111111111111111 -5.777777777777778 -0.0025840029669354707 0.008289200617233513
0.1111111111111111 -5.333333333333333 -0.006545756290280472 0.007863813634241153
0.1111111111111111 -4.888888888888889 -0.014226596655221375 0.017620107451731617
0.1111111111111111 -4.444444444444445 -0.004234858925049801 0.01034022080569988
0.1111111111111111 -4.0 -0.015339463809794734 0.011873968672028227
0.1111111111111111 -3.5555555555555554 0.011524470003208652 0.0071689912498288585
0.1111111111111111 -3.111111111111111 -0.0071659960855462255 0.010935957537747513
0.1111111111111111 -2.666666666666667 -0.007877382963488775 0.0091312341132966
0.1111111111111111 -2.2222222222222223 -0.004341941769929375 0.009943436600514409
0.1111111111111111 -1.7777777777777777 0.0007352752476724622 0.01281566171201148
0.1111111111111111 -1.3333333333333335 -0.010036554657291375 0.007503565708636702
0.1111111111111111 -0.8888888888888888 0.002897570932243818 0.015206736542318498
0.1111111111111111 -0.4444444444444444 -0.01195429790606696 0.00999814484421832
0.1111111111111111 0.0 -0.013309435946013722 0.01977991303977603
0.1111111111111111 0.4444444444444444 -0.004703358563633216 0.012773645784408816
0.1111111111111111 0.8888888888888888 -0.010667230596197067 0.010651667362030916
0.1111111111111111 1.3333333333333335 -0.008835313204567152 0.01276064292959259
0.1111111111111111 1.7777777777777777 0.005301460168158153 0.013234011487358878
0.1111111111111111 2.2222222222222223 -0.0005406284935495769 0.014347692348600798
0.1111111111111111 2.666666666666667 -0.028053415888061806 0.019091383327902833
0.1111111111111111 3.111111111111111 -0.01809664414023356 0.013750730071881975
0.1111111111111111 3.5555555555555554 -0.015109953428848065 0.02611255985763604
0.1111111111111111 4.0 -0.01602480261167222 0.014023904918007375
0.1111111111111111 4.444444444444445 0.01635375554433553 0.01908257899327476
0.1111111111111111 4.888888888888889 -0.02246447110193179 0.02413448412528402
0.1111111111111111 5.333333333333333 -0.009184664427953772 0.023062284250413824
0.1111111111111111 5.777777777777778 0.007037071504900308 0.022180166761370926
0.1111111111111111 6.222222222222222 -0.014491561849801958 0.016908976394279275
0.1111111111111111 6.666666666666667 -0.011328402653903181 0.024738761463278938
0.1111111111111111 7.111111111111111 -0.023369243985746947 0.018133432985846618
0.1111111111111111 7.555555555555555 0.011210028541048179 0.024250952394212773
0.1111111111111111 8.0 0.0009932752584372935 0.02136053497236453
0.1111111111111111 8.444444444444443 -0.04691825718682699 0.03160188254085099
0.1111111111111111 8.88888888888889 0.00859853165091514 0.023996210287916094
0.1111111111111111 9.333333333333332 -0.008221883999437157 0.025964864767822816
0.1111111111111111 9.777777777777779 -0.01586349902303558 0.022115253544914434
0.1111111111111111 10.222222222222221 -0.02055415673575106 0.02199879671310575
0.1111111111111111 10.666666666666668 0.018670905008691282 0.026468815319195586
0.1111111111111111 11.11111111111111 -0.029158479950116296 0.021574590346912753
0.1111111111111111 11.555555555555557 -0.019625162831638062 0.03092668997136815
0.1111111111111111 12.0 -0.013364850905732395 0.031156296518525278
0.1111111111111111 12.444444444444443 -0.024203492750935307 0.02485050516823785
0.1111111111111111 12.88888888888889 -0.011902237670684856 0.030915922255575722
0.1111111111111111 13.333333333333332 -0.030327998055989076 0.029409236914985513
0.1111111111111111 13.777777777777779 -0.04511597713720172 0.03257028431220216
0.1111111111111111 14.222222222222221 -0.08808736418044309 0.03381594328415593
0.1111111111111111 14.666666666666668 -0.09425945051154798 0.03851196082398437
0.1111111111111111 15.11111111111111 -0.074534125583824 0.027988613613068293
0.1111111111111111 15.555555555555557 -0.01950894466510007 0.026447327486463622
0.1111111111111111 16.0 -0.05321044012385786 0.034133560560553534
0.1111111111111111 16.444444444444443 -0.12638479102722605 0.030698840211879568
0.1111111111111111 16.88888888888889 -0.09239228703763175 0.03819976749568767
0.1111111111111111 17.333333333333336 -0.011423008863818078 0.03172512920476362
0.1111111111111111 17.77777777777778 -0.09451176322027022 0.047019555438453514
0.1111111111111111 18.22222222222222 -0.15088677545713938 0.05581027776966551
0.1111111111111111 18.666666666666664 -0.2690699058376858 0.11325202160302457
0.1111111111111111 19.11111111111111 -0.13957636292843606 0.06420625720659018
0.1111111111111111 19.555555555555557 0.28112626158484016 0.10618681827363234
0.1111111111111111 20.0 1.4963752726363959e7 167221.9694367636
0.1111111111111111 20.444444444444443 0.0 0.0
0.1111111111111111 20.88888888888889 0.0 0.0
0.1111111111111111 21.333333333333336 0.0 0.0
0.1111111111111111 21.77777777777778 0.0 0.0
0.3333333333333333 -21.77777777777778 0.0 0.0
0.3333333333333333 -21.333333333333336 0.0 0.0
0.3333333333333333 -20.88888888888889 0.0 0.0
0.3333333333333333 -20.444444444444443 0.0 0.0
0.3333333333333333 -20.0 0.0 0.0
0.3333333333333333 -19.555555555555557 0.0 0.0
0.3333333333333333 -19.11111111111111 0.0 0.0
0.3333333333333333 -18.666666666666664 0.0 0.0
0.3333333333333333 -18.22222222222222 0.0 0.0
0.3333333333333333 -17.77777777777778 -0.00046876467633696456 0.00046876467633696456
0.3333333333333333 -17.333333333333336 0.0 0.0
0.3333333333333333 -16.88888888888889 0.0 0.0
0.3333333333333333 -16.444444444444443 -0.0003912295387803372 0.0003912295387803372
0.3333333333333333 -16.0 0.0 0.0
0.3333333333333333 -15.555555555555557 0.0 0.0
0.3333333333333333 -15.11111111111111 -4.930794869229339e-5 0.0006516106220254694
0.3333333333333333 -14.666666666666668 0.000387003946800334 0.0012198317653582859
0.3333333333333333 -14.222222222222221 0.0 0.0
0.3333333333333333 -13.777777777777779 0.002020066937156349 0.0010108155913753387
0.3333333333333333 -13.333333333333332 0.0011407116369167231 0.0012235738038209021
0.3333333333333333 -12.88888888888889 -0.00020629802393788363 0.002006299331261101
0.3333333333333333 -12.444444444444443 -0.0017735924829910266 0.0017918535305636134
0.3333333333333333 -12.0 -0.001126053646836953 0.0011357831896931453
0.3333333333333333 -11.555555555555557 0.000199672652597469 0.0014306611799775003
0.3333333333333333 -11.11111111111111 -0.004618842691173442 0.0019698185436855453
0.3333333333333333 -10.666666666666668 0.0010353449648405463 0.001541514687792952
0.3333333333333333 -10.222222222222221 0.0008264286014208548 0.0018654773442820486
0.3333333333333333 -9.777777777777779 -6.686120165485978e-5 0.0016371213643121899
0.3333333333333333 -9.333333333333332 -0.00012194039023603903 0.0020773595364826387
0.3333333333333333 -8.88888888888889 -0.002192660061060737 0.002128812180897411
0.3333333333333333 -8.444444444444443 -0.004752229407272017 0.002170920727524035
0.3333333333333333 -8.0 -0.00637980611171073 0.0032368390467152693
0.3333333333333333 -7.555555555555555 -0.0033326008759062033 0.0024646139611488307
0.3333333333333333 -7.111111111111111 -0.005053374788747827 0.002854982889445931
0.3333333333333333 -6.666666666666667 -0.004245129898770498 0.0032890065375612457
0.3333333333333333 -6.222222222222222 -0.007353267546250878 0.0030628470668698426
0.3333333333333333 -5.777777777777778 -0.008512221072018836 0.003604810726038575
0.3333333333333333 -5.333333333333333 0.0034403794556729754 0.0037511974646614065
0.3333333333333333 -4.888888888888889 -0.005167156160491728 0.0038040752095289273
0.3333333333333333 -4.444444444444445 -0.0048301883895094 0.004039828874991787
0.3333333333333333 -4.0 -0.0036457179092898285 0.004692877277672756
0.3333333333333333 -3.5555555555555554 0.0008622717090664508 0.004010545560335036
0.3333333333333333 -3.111111111111111 -0.0015885324535116333 0.004542911490992789
0.3333333333333333 -2.666666666666667 0.007165018097502899 0.005156078391107888
0.3333333333333333 -2.2222222222222223 -0.008726497650540331 0.005434560006536704
0.3333333333333333 -1.7777777777777777 -0.008430011377736798 0.005151230356396701
0.3333333333333333 -1.3333333333333335 0.0021573338416374893 0.005483194880248482
0.3333333333333333 -0.8888888888888888 0.002436597868234991 0.006214101018847888
0.3333333333333333 -0.4444444444444444 0.0031565887256227126 0.005692117209190516
0.3333333333333333 0.0 -0.008069118792591087 0.0060227002752784265
0.3333333333333333 0.4444444444444444 -0.0034207763342193618 0.006901236722319807
0.3333333333333333 0.8888888888888888 0.0005586380373594782 0.006876370703030785
0.3333333333333333 1.3333333333333335 -0.01694849801268391 0.007254654495854692
0.3333333333333333 1.7777777777777777 -0.003006970743675332 0.007430835867602411
0.3333333333333333 2.2222222222222223 -0.0013367509197576661 0.007843484379209904
0.3333333333333333 2.666666666666667 -0.01926865508909751 0.007755874938648219
0.3333333333333333 3.111111111111111 -0.02026860068601882 0.008259644735626919
0.3333333333333333 3.5555555555555554 -0.019058767942652273 0.008110547363179774
0.3333333333333333 4.0 -0.013075664606157621 0.008589015252218403
0.3333333333333333 4.444444444444445 -0.0071456671690067275 0.008324759127073242
0.3333333333333333 4.888888888888889 0.003421751317069805 0.009315681490110224
0.3333333333333333 5.333333333333333 0.010387708070870581 0.009682231332287825
0.3333333333333333 5.777777777777778 -0.0023062886726227367 0.009005310862685675
0.3333333333333333 6.222222222222222 -0.02532968443009573 0.009344898231773674
0.3333333333333333 6.666666666666667 -0.0036000000012626414 0.009798381925632161
0.3333333333333333 7.111111111111111 -0.02225575255287502 0.009773923508355035
0.3333333333333333 7.555555555555555 0.00012523181254206343 0.010435060716661008
0.3333333333333333 8.0 -0.005600468677469381 0.010880679951805321
0.3333333333333333 8.444444444444443 -0.005260836577332108 0.010837304512023395
0.3333333333333333 8.88888888888889 -0.013103554140297811 0.010470818143604916
0.3333333333333333 9.333333333333332 -0.014517826870216787 0.010935526217497568
0.3333333333333333 9.777777777777779 -0.012964296134145617 0.011681154831101565
0.3333333333333333 10.222222222222221 -0.016463901999939468 0.011460069828667208
0.3333333333333333 10.666666666666668 -0.010267975034250771 0.011777726097581091
0.3333333333333333 11.11111111111111 -0.017802280212862093 0.011931944992222273
0.3333333333333333 11.555555555555557 -0.025043628478648647 0.012035055964934555
0.3333333333333333 12.0 -0.028392107409153232 0.01233945847816781
0.3333333333333333 12.444444444444443 -0.016024184419643175 0.012297186835384765
0.3333333333333333 12.88888888888889 -0.02693014362666715 0.012386755804823226
0.3333333333333333 13.333333333333332 -0.03875465031244713 0.012670360329086363
0.3333333333333333 13.777777777777779 -0.044723702961274904 0.013472698066182438
0.3333333333333333 14.222222222222221 -0.041664239503976234 0.013174929757745304
0.3333333333333333 14.666666666666668 -0.037765269202056334 0.013448007383703357
0.3333333333333333 15.11111111111111 -0.05793270470314894 0.013835258371109129
0.3333333333333333 15.555555555555557 -0.01781615234440398 0.014217720937432246
0.3333333333333333 16.0 -0.0664334236917425 0.014931503039884416
0.3333333333333333 16.444444444444443 -0.06328533573251718 0.01516591777733348
0.3333333333333333 16.88888888888889 -0.0696315034074346 0.015763612577199857
0.3333333333333333 17.333333333333336 -0.05852631749541431 0.01606136158988874
0.3333333333333333 17.77777777777778 -0.10625825273342746 0.017432157791260734
0.3333333333333333 18.22222222222222 -0.12937988484523372 0.019073867882676454
0.3333333333333333 18.666666666666664 -0.13499001830919938 0.022033190815187478
0.3333333333333333 19.11111111111111 -0.07349941286237309 0.026972290771581083
0.3333333333333333 19.555555555555557 0.693922767034877 0.0380507366336588
0.3333333333333333 20.0 15.90945785974385 0.11037477755026151
0.3333333333333333 20.444444444444443 0.0 0.0
0.3333333333333333 20.88888888888889 0.0 0.0
0.3333333333333333 21.333333333333336 0.0 0.0
0.3333333333333333 21.77777777777778 0.0 0.0
0.5555555555555556 -21.77777777777778 0.0 0.0
0.5555555555555556 -21.333333333333336 0.0 0.0
0.5555555555555556 -20.88888888888889 0.0 0.0
0.5555555555555556 -20.444444444444443 0.0 0.0
0.5555555555555556 -20.0 0.0 0.0
0.5555555555555556 -19.555555555555557 0.0 0.0
0.5555555555555556 -19.11111111111111 0.0 0.0
0.5555555555555556 -18.666666666666664 0.0 0.0
0.5555555555555556 -18.22222222222222 0.0 0.0
0.5555555555555556 -17.77777777777778 0.0 0.0
0.5555555555555556 -17.333333333333336 0.0 0.0
0.5555555555555556 -16.88888888888889 0.0 0.0
0.5555555555555556 -16.444444444444443 -0.0006197197281422209 0.0005924900544724542
0.5555555555555556 -16.0 -0.00032691526893062917 0.00032691526893062917
0.5555555555555556 -15.555555555555557 -0.00032578322921469796 0.0004698547070735864
0.5555555555555556 -15.11111111111111 -0.0006594679084900592 0.00046762595916903423
0.5555555555555556 -14.666666666666668 0.0 0.0005020870089617072
0.5555555555555556 -14.222222222222221 0.0 0.0
0.5555555555555556 -13.777777777777779 0.0012569388138072585 0.0008430848590953466
0.5555555555555556 -13.333333333333332 -0.0006428810194925248 0.0008547220532334424
0.5555555555555556 -12.88888888888889 -8.025317694551352e-5 0.0010261644301519286
0.5555555555555556 -12.444444444444443 -0.0012842637066999255 0.0010824828922777945
0.5555555555555556 -12.0 0.0023699012991275532 0.0012541079303346014
0.5555555555555556 -11.555555555555557 -0.001438301599764838 0.0011294891099084387
0.5555555555555556 -11.11111111111111 -0.0013725833430834754 0.001370235606967019
0.5555555555555556 -10.666666666666668 0.0005178033547882167 0.0011150882073447841
0.5555555555555556 -10.222222222222221 0.0007563955434792253 0.0013107364066359997
0.5555555555555556 -9.777777777777779 -0.0023030107866956425 0.0016692051534006416
0.5555555555555556 -9.333333333333332 -0.005186024243675638 0.001815819433909843
0.5555555555555556 -8.88888888888889 0.0008383062896218913 0.0016612096508174666
0.5555555555555556 -8.444444444444443 -0.003935749860979154 0.0017965476456678453
0.5555555555555556 -8.0 -0.0007885224565023805 0.0020344814485355653
0.5555555555555556 -7.555555555555555 0.0015392177548655549 0.0020139874922997
0.5555555555555556 -7.111111111111111 0.0017840792850475989 0.002263158166466452
0.5555555555555556 -6.666666666666667 0.0011829269842043991 0.00230212022214281
0.5555555555555556 -6.222222222222222 0.003672162353033778 0.0023830465405538
0.5555555555555556 -5.777777777777778 -3.9268233814475794e-5 0.0027535053225337136
0.5555555555555556 -5.333333333333333 0.005993803633079324 0.002911793313762224
0.5555555555555556 -4.888888888888889 0.0001001336829651313 0.0028720321303169773
0.5555555555555556 -4.444444444444445 -0.004155861275533878 0.003219899207740587
0.5555555555555556 -4.0 -0.005542002101748368 0.0034526168560449224
0.5555555555555556 -3.5555555555555554 -0.0034425327098556446 0.003549429503317593
0.5555555555555556 -3.111111111111111 -0.0020484363850672535 0.003593139173203282
0.5555555555555556 -2.666666666666667 -0.006776696980486802 0.004085688148131457
0.5555555555555556 -2.2222222222222223 -0.0026552458492320554 0.003829633078543314
0.5555555555555556 -1.7777777777777777 0.004049261906218274 0.0040617029875289114
0.5555555555555556 -1.3333333333333335 -0.0026698440915634346 0.004381073303629527
0.5555555555555556 -0.8888888888888888 0.0031128962164710203 0.004195002994982999
0.5555555555555556 -0.4444444444444444 -0.007288131436958343 0.00479148187852835
0.5555555555555556 0.0 0.001657473430227225 0.005168668678299822
0.5555555555555556 0.4444444444444444 -0.0014393331326791091 0.004935218534383093
0.5555555555555556 0.8888888888888888 0.004882359770110706 0.005342879158694622
0.5555555555555556 1.3333333333333335 -0.0050423973124196966 0.005468562568446586
0.5555555555555556 1.7777777777777777 -0.00032925266269645027 0.0057363308678201495
0.5555555555555556 2.2222222222222223 -0.009486634746131036 0.0055101840324213
0.5555555555555556 2.666666666666667 0.004341068130191322 0.005896324020823841
0.5555555555555556 3.111111111111111 -0.002484290822973861 0.006037964915343369
0.5555555555555556 3.5555555555555554 0.003732471282119448 0.0063549398959137915
0.5555555555555556 4.0 -0.015252496954375526 0.006873741819928907
0.5555555555555556 4.444444444444445 0.0021458749674845095 0.006236050768911973
0.5555555555555556 4.888888888888889 0.00514966189407459 0.006785306178640249
0.5555555555555556 5.333333333333333 -0.015753405091892936 0.007054213335735274
0.5555555555555556 5.777777777777778 -0.005880174950902172 0.006797812337762185
0.5555555555555556 6.222222222222222 -0.02358096553290263 0.0073956068118497115
0.5555555555555556 6.666666666666667 -0.0164447422616299 0.007585731103307978
0.5555555555555556 7.111111111111111 -0.0019422306080205932 0.007732499463715896
0.5555555555555556 7.555555555555555 -0.0018518990000399378 0.007772400399475237
0.5555555555555556 8.0 -0.02553448222089577 0.00788526189345856
0.5555555555555556 8.444444444444443 -0.02483263757293464 0.00799533063595408
0.5555555555555556 8.88888888888889 -0.014498375809449501 0.008541815059937743
0.5555555555555556 9.333333333333332 -0.008739093404165581 0.008428721565425321
0.5555555555555556 9.777777777777779 -0.015536244999365368 0.008398319833830251
0.5555555555555556 10.222222222222221 -0.02398888242650186 0.0087918728449057
0.5555555555555556 10.666666666666668 -0.032357179845763744 0.008590929188588932
0.5555555555555556 11.11111111111111 -0.023317480189312664 0.009012369653048989
0.5555555555555556 11.555555555555557 -0.03291326336571301 0.009028648601046347
0.5555555555555556 12.0 -0.02271663594227089 0.009044869809937371
0.5555555555555556 12.444444444444443 -0.024841237122595686 0.009353379781117898
0.5555555555555556 12.88888888888889 -0.019490092338723713 0.009508691254062012
0.5555555555555556 13.333333333333332 -0.03216218116585565 0.009743314649801623
0.5555555555555556 13.777777777777779 -0.04140436841084233 0.009723453738776191
0.5555555555555556 14.222222222222221 -0.05690637921777468 0.00971420304383501
0.5555555555555556 14.666666666666668 -0.046244515068086446 0.010119633444695868
0.5555555555555556 15.11111111111111 -0.03912154532230689 0.01045866859597502
0.5555555555555556 15.555555555555557 -0.03692172909629932 0.010683902199589422
0.5555555555555556 16.0 -0.0726404100595759 0.011187262741915073
0.5555555555555556 16.444444444444443 -0.06861970287156 0.01134536490788254
0.5555555555555556 16.88888888888889 -0.08511925622470258 0.011787054679553245
0.5555555555555556 17.333333333333336 -0.0712149325779843 0.012451139056652582
0.5555555555555556 17.77777777777778 -0.09734227924761103 0.013488628852309925
0.5555555555555556 18.22222222222222 -0.0886501352002592 0.014635551057241234
0.5555555555555556 18.666666666666664 -0.05579620724291296 0.01660982745493579
0.5555555555555556 19.11111111111111 0.0415288356290402 0.019228034096223107
0.5555555555555556 19.555555555555557 0.906668524146154 0.026151569903245638
0.5555555555555556 20.0 7.875804218291809 0.05674127957052813
0.5555555555555556 20.444444444444443 0.0 0.0
0.5555555555555556 20.88888888888889 0.0 0.0
0.5555555555555556 21.333333333333336 0.0 0.0
0.5555555555555556 21.77777777777778 0.0 0.0
0.7777777777777777 -21.77777777777778 0.0 0.0
0.7777777777777777 -21.333333333333336 0.0 0.0
0.7777777777777777 -20.88888888888889 0.0 0.0
0.7777777777777777 -20.444444444444443 0.0 0.0
0.7777777777777777 -20.0 0.0 0.0
0.7777777777777777 -19.555555555555557 0.0 0.0
0.7777777777777777 -19.11111111111111 0.0 0.0
0.7777777777777777 -18.666666666666664 0.0 0.0
0.7777777777777777 -18.22222222222222 0.00019773471492887034 0.00019773471492887034
0.7777777777777777 -17.77777777777778 0.0 0.0
0.7777777777777777 -17.333333333333336 -0.000199155161343692 0.000199155161343692
0.7777777777777777 -16.88888888888889 -1.1446908188357853e-5 0.0004406872892845176
0.7777777777777777 -16.444444444444443 0.0008676780195268209 0.0004345404714666771
0.7777777777777777 -16.0 -0.0006151868844750683 0.00035633217435965947
0.7777777777777777 -15.555555555555557 -0.0001377387506503563 0.0004401310415803985
0.7777777777777777 -15.11111111111111 -0.00048688430422439566 0.0004360231897933505
0.7777777777777777 -14.666666666666668 2.7863333074447994e-5 0.0003108108428456347
0.7777777777777777 -14.222222222222221 -0.0007797706150478652 0.0003903165096259821
0.7777777777777777 -13.777777777777779 -0.00035434362408082604 0.000687738461578953
0.7777777777777777 -13.333333333333332 -0.0005943889554393022 0.0005306762142932847
0.7777777777777777 -12.88888888888889 -0.0006011867039486875 0.0006326485275053672
0.7777777777777777 -12.444444444444443 -0.0009291478102729062 0.0008268489261936282
0.7777777777777777 -12.0 2.475942612672888e-5 0.0008229314147126329
0.7777777777777777 -11.555555555555557 -0.0006759489686029494 0.0009582626143018885
0.7777777777777777 -11.11111111111111 -0.00047955563710436454 0.001291054418922465
0.7777777777777777 -10.666666666666668 0.00013372509610849699 0.0012111932872222962
0.7777777777777777 -10.222222222222221 -0.0012729188834003113 0.001166952400122476
0.7777777777777777 -9.777777777777779 -0.001147746231832156 0.001054076927447961
0.7777777777777777 -9.333333333333332 1.2544429590781075e-5 0.001492246448716692
0.7777777777777777 -8.88888888888889 0.002382794472025044 0.0015663858933188412
0.7777777777777777 -8.444444444444443 0.0019559536743687105 0.0017101056701671526
0.7777777777777777 -8.0 -0.0016304662799640816 0.0016850147590017905
0.7777777777777777 -7.555555555555555 -0.00025159088058579346 0.0017590108786833883
0.7777777777777777 -7.111111111111111 -0.003974409116642163 0.0022333172956437823
0.7777777777777777 -6.666666666666667 -0.002735624273616817 0.0021041644974454064
0.7777777777777777 -6.222222222222222 -0.005230502926236941 0.002194230510648156
0.7777777777777777 -5.777777777777778 0.004675864947275821 0.0021996434824237024
0.7777777777777777 -5.333333333333333 0.0013061632105212705 0.0026081956839698376
0.7777777777777777 -4.888888888888889 -0.005406115333696488 0.0025548435487077513
0.7777777777777777 -4.444444444444445 -0.005636872823785019 0.0029503209871753907
0.7777777777777777 -4.0 -0.0003278952438812687 0.0026516641026823355
0.7777777777777777 -3.5555555555555554 -0.0005468757892105814 0.0030411304066163504
0.7777777777777777 -3.111111111111111 -0.0014669627045258275 0.003084056026332808
0.7777777777777777 -2.666666666666667 -0.0036545898416098293 0.003185410283756568
0.7777777777777777 -2.2222222222222223 -0.0014910447977421644 0.0032825825444577914
0.7777777777777777 -1.7777777777777777 9.808766879180591e-5 0.003307489049928765
0.7777777777777777 -1.3333333333333335 -0.004945667217680826 0.00366715215837335
0.7777777777777777 -0.8888888888888888 -0.00342947098132633 0.0036670605609594397
0.7777777777777777 -0.4444444444444444 -0.001631809806851989 0.0039051695101919273
0.7777777777777777 0.0 -0.0049936804854606495 0.004112964773204198
0.7777777777777777 0.4444444444444444 -0.0007896359970432087 0.004109581216517546
0.7777777777777777 0.8888888888888888 -0.008002184223570647 0.004573892761061049
0.7777777777777777 1.3333333333333335 -0.0028590585435703847 0.004833220812949255
0.7777777777777777 1.7777777777777777 0.004063470637342412 0.004900008895078898
0.7777777777777777 2.2222222222222223 -0.008188674474337122 0.004778808060099759
0.7777777777777777 2.666666666666667 -0.0047485402509760315 0.005060022433792783
0.7777777777777777 3.111111111111111 0.0024486707124922492 0.00516363022448852
0.7777777777777777 3.5555555555555554 -0.00605650811388361 0.005394037827253991
0.7777777777777777 4.0 0.001314980921401339 0.00545790889701887
0.7777777777777777 4.444444444444445 -0.005343993430807926 0.005380706724420718
0.7777777777777777 4.888888888888889 -0.010402541327524531 0.005787937577844063
0.7777777777777777 5.333333333333333 0.0004049323838909898 0.005835569253025419
0.7777777777777777 5.777777777777778 -0.006924714685665326 0.005802820718943658
0.7777777777777777 6.222222222222222 0.00514252354203558 0.006084821246130098
0.7777777777777777 6.666666666666667 -0.016980458626430318 0.006225641854571317
0.7777777777777777 7.111111111111111 -0.005232876959250696 0.006666482213147208
0.7777777777777777 7.555555555555555 -0.005315322783955626 0.006709614038314574
0.7777777777777777 8.0 -0.003980892757345271 0.006792287745690379
0.7777777777777777 8.444444444444443 -0.020017731833346458 0.006911282441079061
0.7777777777777777 8.88888888888889 -0.015422501848865941 0.006887093291480783
0.7777777777777777 9.333333333333332 -0.010411113418294133 0.007048378017724314
0.7777777777777777 9.777777777777779 0.0016450957463241195 0.007109791847075069
0.7777777777777777 10.222222222222221 -0.017537176452310354 0.007366315520967197
0.7777777777777777 10.666666666666668 -0.005843952379723201 0.007413803483322085
0.7777777777777777 11.11111111111111 -0.010576763285530037 0.007463565315741978
0.7777777777777777 11.555555555555557 -0.018387467514654806 0.007599153149788897
0.7777777777777777 12.0 -0.02832456887282455 0.00761579496341828
0.7777777777777777 12.444444444444443 -0.021041634246863804 0.00801457611938096
0.7777777777777777 12.88888888888889 -0.02600114648961985 0.007918589356498966
0.7777777777777777 13.333333333333332 -0.013679814188427218 0.007981195432221429
0.7777777777777777 13.777777777777779 -0.03376651928941006 0.008172148031337534
0.7777777777777777 14.222222222222221 -0.04440898757069738 0.008305486933170965
0.7777777777777777 14.666666666666668 -0.04859320873213683 0.00847528595009028
0.7777777777777777 15.11111111111111 -0.03669879256198532 0.008806174792127476
0.7777777777777777 15.555555555555557 -0.03716485422552184 0.008897957112236577
0.7777777777777777 16.0 -0.05103735746655985 0.009218295610943682
0.7777777777777777 16.444444444444443 -0.06765630198953826 0.009497506074528312
0.7777777777777777 16.88888888888889 -0.07304112775622597 0.009868331467281326
0.7777777777777777 17.333333333333336 -0.06511236495914144 0.010427006582822492
0.7777777777777777 17.77777777777778 -0.09305740714134485 0.010897536329203256
0.7777777777777777 18.22222222222222 -0.04943915538752082 0.011996245834509688
0.7777777777777777 18.666666666666664 -0.014249047887357735 0.012825480887702351
0.7777777777777777 19.11111111111111 0.15397837560634783 0.015071703424050929
0.7777777777777777 19.555555555555557 0.9092850683568325 0.019931159669574653
0.7777777777777777 20.0 4.33277175985802 0.03480847094981102
0.7777777777777777 20.444444444444443 0.0 0.0
0.7777777777777777 20.88888888888889 0.0 0.0
0.7777777777777777 21.333333333333336 0.0 0.0
0.7777777777777777 21.77777777777778 0.0 0.0
1.0 -21.77777777777778 0.0 0.0
1.0 -21.333333333333336 0.0 0.0
1.0 -20.88888888888889 0.0 0.0
1.0 -20.444444444444443 0.0 0.0
1.0 -20.0 0.0 0.0
1.0 -19.555555555555557 0.0 0.0
1.0 -19.11111111111111 0.0 0.0
1.0 -18.666666666666664 0.0 0.0
1.0 -18.22222222222222 0.0 0.0
1.0 -17.77777777777778 0.0 0.0
1.0 -17.333333333333336 0.0 0.0
1.0 -16.88888888888889 0.00016238040935319568 0.00016238040935319568
1.0 -16.444444444444443 0.0005056308494027971 0.0003652291904952678
1.0 -16.0 -0.00016570511507525988 0.00016570511507525988
1.0 -15.555555555555557 -0.0004470654429436096 0.0004064734632299639
1.0 -15.11111111111111 -1.190467597009643e-5 0.000526510231762097
1.0 -14.666666666666668 -0.0008045606120407888 0.0005926184701271445
1.0 -14.222222222222221 -0.0006199736723376017 0.0005017093802757971
1.0 -13.777777777777779 0.0002355362063250017 0.0005877172233194518
1.0 -13.333333333333332 -0.0008731237383019892 0.0007503915580471568
1.0 -12.88888888888889 -0.00022943171201265383 0.0006645237071139675
1.0 -12.444444444444443 -6.116955802787763e-5 0.0008042545662503234
1.0 -12.0 -0.000517558963419533 0.0006879020937773906
1.0 -11.555555555555557 -0.0009562502147745972 0.000786559178295506
1.0 -11.11111111111111 -0.0010770724926859447 0.0008216755261073074
1.0 -10.666666666666668 -0.0008106109631859505 0.0007729411515591662
1.0 -10.222222222222221 -0.0014417445154248489 0.0010180757137967797
1.0 -9.777777777777779 -0.0009978008587929585 0.0011885091633000032
1.0 -9.333333333333332 -0.0005035234159636226 0.0011920800033916807
1.0 -8.88888888888889 0.0014350123934157727 0.0013086238124508658
1.0 -8.444444444444443 -1.5773403541329346e-5 0.0014739284730462445
1.0 -8.0 -0.0010430552069884283 0.0017994961500084738
1.0 -7.555555555555555 -0.00016201679984826747 0.0014299378494499197
1.0 -7.111111111111111 0.0007759872509952818 0.0017746589718063708
1.0 -6.666666666666667 4.1490524530477244e-5 0.0018065320645998543
1.0 -6.222222222222222 -0.0018450994416424778 0.0017919423767559699
1.0 -5.777777777777778 -0.0006141377846973873 0.001995851365919409
1.0 -5.333333333333333 -0.0007464374804447419 0.0019891992400966883
1.0 -4.888888888888889 -0.0010419589088515836 0.002423591832716746
1.0 -4.444444444444445 0.0005347922486828268 0.002467525839208127
1.0 -4.0 -0.0022879975493158102 0.0025668729144657115
1.0 -3.5555555555555554 -0.004549531489252367 0.002626637139663995
1.0 -3.111111111111111 -0.0011155028100212116 0.0025999552266353083
1.0 -2.666666666666667 -0.0017884776188148615 0.0028890226605914403
1.0 -2.2222222222222223 -0.004376768043219151 0.002932749190276918
1.0 -1.7777777777777777 -0.005080521918815202 0.0031860051120722876
1.0 -1.3333333333333335 0.003647921357573608 0.0033065311119669246
1.0 -0.8888888888888888 -0.004779260260222483 0.003327178505371836
1.0 -0.4444444444444444 -0.003337969106529905 0.003461426128552111
1.0 0.0 -0.010700899296282127 0.0036678336387187867
1.0 0.4444444444444444 0.00018245970189713397 0.0038276899254489375
1.0 0.8888888888888888 -0.001889616871247565 0.0038978451463385173
1.0 1.3333333333333335 -0.010511577436241338 0.00410198775550448
1.0 1.7777777777777777 -0.003996497683813212 0.0041666353130477025
1.0 2.2222222222222223 -0.007671775590144145 0.004303175885903149
1.0 2.666666666666667 -0.008025852698925464 0.004420628204382159
1.0 3.111111111111111 -0.00174212884091919 0.004477981109997345
1.0 3.5555555555555554 -0.012712851720249363 0.004584275825761874
1.0 4.0 -5.737812680439031e-5 0.004770244243392585
1.0 4.444444444444445 -0.004369990838602947 0.004964920581333963
1.0 4.888888888888889 -0.011861310466477369 0.004892065788688137
1.0 5.333333333333333 -0.007403796614684621 0.005046833119106128
1.0 5.777777777777778 -0.00557347039805194 0.005260628998740991
1.0 6.222222222222222 -0.021092337231016486 0.005501648307233271
1.0 6.666666666666667 -0.00917330887625206 0.005650194910397496
1.0 7.111111111111111 0.0003491881248465453 0.005670110812896296
1.0 7.555555555555555 -0.0181894357781948 0.005779781001700797
1.0 8.0 -0.015140505203979566 0.0057356510747047906
1.0 8.444444444444443 -0.004883043709434193 0.005838061219781918
1.0 8.88888888888889 -0.005737384792866615 0.006217776691332078
1.0 9.333333333333332 -0.015498196221015134 0.006244363425661277
1.0 9.777777777777779 -0.012532486685838307 0.006205860403578627
1.0 10.222222222222221 -0.02327224521349059 0.006334725124966939
1.0 10.666666666666668 -0.016032258512172857 0.006507239874287979
1.0 11.11111111111111 -0.018024078542883938 0.006601837676121036
1.0 11.555555555555557 -0.024355842953007686 0.00677917443176964
1.0 12.0 -0.028205232481207845 0.00675617197840997
1.0 12.444444444444443 -0.030353592876312455 0.00679123144296703
1.0 12.88888888888889 -0.029576147944618887 0.006889570043190651
1.0 13.333333333333332 -0.02640802962324782 0.007015974441212844
1.0 13.777777777777779 -0.034539111099261846 0.007315871425908774
1.0 14.222222222222221 -0.04389544873134437 0.007393394341163326
1.0 14.666666666666668 -0.028663217539426553 0.007360608435289819
1.0 15.11111111111111 -0.051551917933101495 0.007488994533269606
1.0 15.555555555555557 -0.037116882614885494 0.007693882440549762
1.0 16.0 -0.05322411108887678 0.008012490788474482
1.0 16.444444444444443 -0.04357518854535952 0.008137580689060316
1.0 16.88888888888889 -0.08131126006186641 0.008687669775880332
1.0 17.333333333333336 -0.06666595912430548 0.0089623241185622
1.0 17.77777777777778 -0.072801346017387 0.009467609827070301
1.0 18.22222222222222 -0.04242547871264051 0.010189623999235661
1.0 18.666666666666664 0.032020307286984274 0.010793061500990655
1.0 19.11111111111111 0.2608240477167914 0.012619876290132883
1.0 19.555555555555557 0.9061495721428242 0.01612968896339903
1.0 20.0 2.65422866960646 0.02389886239190575
1.0 20.444444444444443 0.0 0.0
1.0 20.88888888888889 0.0 0.0
1.0 21.333333333333336 0.0 0.0
1.0 21.77777777777778 0.0 0.0
1.2222222222222223 -21.77777777777778 0.0 0.0
1.2222222222222223 -21.333333333333336 0.0 0.0
1.2222222222222223 -20.88888888888889 0.0 0.0
1.2222222222222223 -20.444444444444443 0.0 0.0
1.2222222222222223 -20.0 0.0 0.0
1.2222222222222223 -19.555555555555557 0.0 0.0
1.2222222222222223 -19.11111111111111 -0.00012532332883507147 0.00012532332883507147
1.2222222222222223 -18.666666666666664 0.00012352009091877285 0.00012352009091877285
1.2222222222222223 -18.22222222222222 -0.000123401273549832 0.000123401273549832
1.2222222222222223 -17.77777777777778 0.0001268613236156088 0.0001268613236156088
1.2222222222222223 -17.333333333333336 -0.0002639060830509437 0.00018699543363614028
1.2222222222222223 -16.88888888888889 0.0001286696807865655 0.0003478880499867659
1.2222222222222223 -16.444444444444443 -1.457842769067212e-6 0.00018562169181230857
1.2222222222222223 -16.0 -0.0002559942605811013 0.00024943106558905886
1.2222222222222223 -15.555555555555557 -0.0001294303464345876 0.0001294303464345876
1.2222222222222223 -15.11111111111111 0.00014863648947428066 0.00035947821158674014
1.2222222222222223 -14.666666666666668 0.0006962750294813094 0.0003590777171794555
1.2222222222222223 -14.222222222222221 -0.0009336583430675673 0.0003922888960350776
1.2222222222222223 -13.777777777777779 -0.0014784839295240773 0.0006176755306257272
1.2222222222222223 -13.333333333333332 -0.00040670110614773636 0.0005520990463988046
1.2222222222222223 -12.88888888888889 -0.00028239515940271266 0.0004834287654205774
1.2222222222222223 -12.444444444444443 -1.0966582882166053e-6 0.0006000086153678278
1.2222222222222223 -12.0 -0.00015738185841029665 0.0005664360486856349
1.2222222222222223 -11.555555555555557 -0.0004992112896889564 0.0008009035808862852
1.2222222222222223 -11.11111111111111 -0.00028163431299258173 0.0008684343257679613
1.2222222222222223 -10.666666666666668 -0.0015035837979275183 0.0008313393787211141
1.2222222222222223 -10.222222222222221 -0.00046623941273275544 0.0009363163715330619
1.2222222222222223 -9.777777777777779 7.555690528725519e-6 0.0009676938310771319
1.2222222222222223 -9.333333333333332 -0.0009616293423787618 0.0010528565033843028
1.2222222222222223 -8.88888888888889 -0.0008590945425656799 0.0012330764015281747
1.2222222222222223 -8.444444444444443 -0.0003479667838620287 0.0013306506943519688
1.2222222222222223 -8.0 0.0013508114379622155 0.0013878870914342128
1.2222222222222223 -7.555555555555555 0.0004786927852991876 0.0013362838199149373
1.2222222222222223 -7.111111111111111 -0.0023313968632666083 0.0017621324688679573
1.2222222222222223 -6.666666666666667 0.00010773472773396714 0.0017490902417179152
1.2222222222222223 -6.222222222222222 -0.0028707182780793087 0.0017776795785283677
1.2222222222222223 -5.777777777777778 -0.000480407856699503 0.0017346065824479463
1.2222222222222223 -5.333333333333333 -0.0033610122189878656 0.0019136517367584532
1.2222222222222223 -4.888888888888889 -0.0027216409667871052 0.002012775752086542
1.2222222222222223 -4.444444444444445 -0.0021886332129529684 0.002225048980252227
1.2222222222222223 -4.0 -0.0016555589232766879 0.0022902807405052665
1.2222222222222223 -3.5555555555555554 -0.0024552600247632625 0.002522590871539777
1.2222222222222223 -3.111111111111111 -0.0023395417944475513 0.0025247240139373373
1.2222222222222223 -2.666666666666667 0.0037990865164263658 0.002618742731852549
1.2222222222222223 -2.2222222222222223 -0.0014745046318064886 0.002621284648313416
1.2222222222222223 -1.7777777777777777 -0.004201080456793973 0.0027835493924202623
1.2222222222222223 -1.3333333333333335 -0.0019441227501491897 0.002892405967150998
1.2222222222222223 -0.8888888888888888 -0.006177719895771542 0.0030326044076527366
1.2222222222222223 -0.4444444444444444 -0.0021220289329910973 0.0030905867632091345
1.2222222222222223 0.0 -0.00027781670386000447 0.003254564364116489
1.2222222222222223 0.4444444444444444 -0.0007178584169177832 0.0034310824288584095
1.2222222222222223 0.8888888888888888 -0.00035035890117019434 0.0035058736066626815
1.2222222222222223 1.3333333333333335 -1.4666280655928614e-5 0.0036978417326376527
1.2222222222222223 1.7777777777777777 -0.002100953785415588 0.0037443461545505845
1.2222222222222223 2.2222222222222223 0.0009451221263892956 0.00394256471499544
1.2222222222222223 2.666666666666667 -0.010906925771211362 0.004059192921684382
1.2222222222222223 3.111111111111111 -0.005209922393093165 0.00407331039824481
1.2222222222222223 3.5555555555555554 -0.003935479131779693 0.004252541314783765
1.2222222222222223 4.0 -0.0037150664248715454 0.004370851032597206
1.2222222222222223 4.444444444444445 -0.011558113942714884 0.00445978316519102
1.2222222222222223 4.888888888888889 -0.0031888493082307032 0.004497929300895546
1.2222222222222223 5.333333333333333 0.0015939096881534848 0.004597928867257074
1.2222222222222223 5.777777777777778 -0.00823649696512723 0.004633879818104425
1.2222222222222223 6.222222222222222 -0.0030143232402864376 0.0048799242835964336
1.2222222222222223 6.666666666666667 -0.0020603937878599446 0.004895401718280976
1.2222222222222223 7.111111111111111 -0.009788062896100885 0.005046132510081158
1.2222222222222223 7.555555555555555 -0.006428436703113382 0.005229532432753706
1.2222222222222223 8.0 -0.018194809712947513 0.005203303540028158
1.2222222222222223 8.444444444444443 -0.018465291282369532 0.00531412912435375
1.2222222222222223 8.88888888888889 -0.010962872198824511 0.005488680529041605
1.2222222222222223 9.333333333333332 -0.011552561742194878 0.005483593890738824
1.2222222222222223 9.777777777777779 -0.017769721271767996 0.005603569610042646
1.2222222222222223 10.222222222222221 -0.010851381115118366 0.005859408389738491
1.2222222222222223 10.666666666666668 -0.01576264386590246 0.005683965955198042
1.2222222222222223 11.11111111111111 -0.01865226303927803 0.0057895289355425605
1.2222222222222223 11.555555555555557 -0.0101009848883425 0.006114488083938223
1.2222222222222223 12.0 -0.019577727143709985 0.006046767916190579
1.2222222222222223 12.444444444444443 -0.032092585928113614 0.006173214065399881
1.2222222222222223 12.88888888888889 -0.017069016280692094 0.0061877749262957546
1.2222222222222223 13.333333333333332 -0.024539875397004245 0.0063727870129266576
1.2222222222222223 13.777777777777779 -0.026685433833954178 0.00647289595314805
1.2222222222222223 14.222222222222221 -0.03238531391809342 0.006593034966079709
1.2222222222222223 14.666666666666668 -0.035958717825624986 0.006538731950129442
1.2222222222222223 15.11111111111111 -0.052516159670200006 0.006755799410422151
1.2222222222222223 15.555555555555557 -0.052040081240527954 0.006747382778137196
1.2222222222222223 16.0 -0.05059984998173401 0.007238099169472469
1.2222222222222223 16.444444444444443 -0.054833801731890036 0.007203214409837256
1.2222222222222223 16.88888888888889 -0.05415107213497878 0.007526868358243714
1.2222222222222223 17.333333333333336 -0.06837615921820768 0.007779985883196172
1.2222222222222223 17.77777777777778 -0.04104377224859082 0.008131726994039514
1.2222222222222223 18.22222222222222 -0.007652831237662452 0.008791022758710085
1.2222222222222223 18.666666666666664 0.06721408344416131 0.009383399993926851
1.2222222222222223 19.11111111111111 0.2906141885618701 0.010629536106281144
1.2222222222222223 19.555555555555557 0.8278931796229186 0.01328000416490823
1.2222222222222223 20.0 1.5741100284913072 0.016573869136488624
1.2222222222222223 20.444444444444443 0.0 0.0
1.2222222222222223 20.88888888888889 0.0 0.0
1.2222222222222223 21.333333333333336 0.0 0.0
1.2222222222222223 21.77777777777778 0.0 0.0
1.4444444444444444 -21.77777777777778 0.0 0.0
1.4444444444444444 -21.333333333333336 0.0 0.0
1.4444444444444444 -20.88888888888889 0.0 0.0
1.4444444444444444 -20.444444444444443 0.0 0.0
1.4444444444444444 -20.0 0.0 0.0
1.4444444444444444 -19.555555555555557 0.0 0.0
1.4444444444444444 -19.11111111111111 -0.00021228391849436858 0.0001501412540215932
1.4444444444444444 -18.666666666666664 0.0 0.0
1.4444444444444444 -18.22222222222222 -0.0002183301126447988 0.00015441792823520702
1.4444444444444444 -17.77777777777778 0.000208653152674756 0.0001475428341593756
1.4444444444444444 -17.333333333333336 -0.00023239938407741556 0.00016439208199232642
1.4444444444444444 -16.88888888888889 0.00021598179255121936 0.00015272219012579336
1.4444444444444444 -16.444444444444443 -0.0005749179719793605 0.0002573057114870539
1.4444444444444444 -16.0 1.733961060442931e-6 0.00023390859716464595
1.4444444444444444 -15.555555555555557 0.00013991893654652411 0.0002917654119580649
1.4444444444444444 -15.11111111111111 0.0003241219224834866 0.0002888718674120794
1.4444444444444444 -14.666666666666668 0.00023005730491723633 0.00041164612504571385
1.4444444444444444 -14.222222222222221 0.00024121274097780747 0.00038704677769890185
1.4444444444444444 -13.777777777777779 0.00041601866256477473 0.0006110468690264086
1.4444444444444444 -13.333333333333332 -8.449419590217128e-6 0.0005670657593215024
1.4444444444444444 -12.88888888888889 -0.0002187451483605422 0.0005216417534466285
1.4444444444444444 -12.444444444444443 -0.0007938726211438632 0.0005513223621923612
1.4444444444444444 -12.0 -0.0006963784784860702 0.0008128358785340148
1.4444444444444444 -11.555555555555557 -0.0016362679942481394 0.0008352268216410151
1.4444444444444444 -11.11111111111111 -0.001141641151744577 0.0007358906922369153
1.4444444444444444 -10.666666666666668 -0.0016687739322394145 0.0007632459461351626
1.4444444444444444 -10.222222222222221 -0.000596809088949433 0.0008464071103185855
1.4444444444444444 -9.777777777777779 -0.00023597540635547575 0.0009155786788466822
1.4444444444444444 -9.333333333333332 -0.0027183068375210306 0.0009685821733356015
1.4444444444444444 -8.88888888888889 -0.0006853038654018461 0.0009427284254136384
1.4444444444444444 -8.444444444444443 -0.0006078525661959142 0.001152407995994414
1.4444444444444444 -8.0 -0.0017358239654819971 0.001312533448962532
1.4444444444444444 -7.555555555555555 0.0019839056119042857 0.0013344179752094423
1.4444444444444444 -7.111111111111111 -0.00017028014967168314 0.0014163067442785945
1.4444444444444444 -6.666666666666667 -0.0015489227620026408 0.0015023958011123925
1.4444444444444444 -6.222222222222222 -0.0017233337311906144 0.001648367525175963
1.4444444444444444 -5.777777777777778 -0.0019499288001115268 0.0016404507367432652
1.4444444444444444 -5.333333333333333 -0.0011358153678250652 0.0017375963402307291
1.4444444444444444 -4.888888888888889 -0.004229291505071193 0.0018495217566945508
1.4444444444444444 -4.444444444444445 -0.0016778275176842759 0.0018985377803224042
1.4444444444444444 -4.0 -0.0019756827218144917 0.0019320662725427944
1.4444444444444444 -3.5555555555555554 -0.002255211888518713 0.0022423265722385306
1.4444444444444444 -3.111111111111111 -0.0021238141655457446 0.0022806001315200846
1.4444444444444444 -2.666666666666667 -0.0009348269990694723 0.0022151116762057386
1.4444444444444444 -2.2222222222222223 -0.0019840063704772213 0.002472191569790318
1.4444444444444444 -1.7777777777777777 0.00029711387673387766 0.0025494803625895654
1.4444444444444444 -1.3333333333333335 -0.0030939240048816746 0.00259066700110068
1.4444444444444444 -0.8888888888888888 -0.0038075199582287456 0.0027720252503335703
1.4444444444444444 -0.4444444444444444 -0.0016053282908772052 0.0029182923698564275
1.4444444444444444 0.0 -0.0018588129459398486 0.003094898289871865
1.4444444444444444 0.4444444444444444 -0.002278732123868664 0.003095872797851825
1.4444444444444444 0.8888888888888888 -0.0003115358873480001 0.0032652764460027617
1.4444444444444444 1.3333333333333335 -0.005825638037569896 0.0034161565169227664
1.4444444444444444 1.7777777777777777 -0.0013698789119306676 0.0034479068383657455
1.4444444444444444 2.2222222222222223 -0.010732058530866107 0.003625615530117135
1.4444444444444444 2.666666666666667 -6.603172033024835e-5 0.0037444623923801293
1.4444444444444444 3.111111111111111 -0.0013349115582482962 0.0037922997775772242
1.4444444444444444 3.5555555555555554 0.0005880342539227622 0.0037751160763186808
1.4444444444444444 4.0 -0.001246312341137868 0.003974391856280325
1.4444444444444444 4.444444444444445 -0.00251279974050051 0.004076185917821546
1.4444444444444444 4.888888888888889 -0.005283901356073224 0.004128409687949596
1.4444444444444444 5.333333333333333 -0.015883242807418645 0.004233173417709897
1.4444444444444444 5.777777777777778 -0.007701892823656966 0.004282365730731781
1.4444444444444444 6.222222222222222 -0.0055039669698932975 0.004458733871463222
1.4444444444444444 6.666666666666667 -0.008435365518924346 0.004595594551676043
1.4444444444444444 7.111111111111111 -0.0042843893907829915 0.00460637933233387
1.4444444444444444 7.555555555555555 -0.007627745253118906 0.004712396469367069
1.4444444444444444 8.0 -0.01421266914100939 0.004749703890876924
1.4444444444444444 8.444444444444443 -0.013201499680775369 0.004890196475093536
1.4444444444444444 8.88888888888889 -0.015311557229541835 0.0050043447818760795
1.4444444444444444 9.333333333333332 -0.017474994088127322 0.005096943143991442
1.4444444444444444 9.777777777777779 -0.009688762863286989 0.005202528889282637
1.4444444444444444 10.222222222222221 -0.01070927659027343 0.005268719754045114
1.4444444444444444 10.666666666666668 -0.024160496737663475 0.005238130298001282
1.4444444444444444 11.11111111111111 -0.015121575860832398 0.0054257769735546815
1.4444444444444444 11.555555555555557 -0.02425156039030146 0.005622933467610563
1.4444444444444444 12.0 -0.025982398660098126 0.005474389137135078
1.4444444444444444 12.444444444444443 -0.020158788641021008 0.005642001215858532
1.4444444444444444 12.88888888888889 -0.033561519601798984 0.0057898668528430005
1.4444444444444444 13.333333333333332 -0.03451061932365994 0.005766784171713722
1.4444444444444444 13.777777777777779 -0.03273257912785981 0.005843530894514798
1.4444444444444444 14.222222222222221 -0.02917359598946401 0.005977779480749561
1.4444444444444444 14.666666666666668 -0.045922262270341324 0.006075546332194395
1.4444444444444444 15.11111111111111 -0.040726176237741496 0.006101324822173874
1.4444444444444444 15.555555555555557 -0.040554791511673176 0.00623585938957089
1.4444444444444444 16.0 -0.047886033428694234 0.006375829279979196
1.4444444444444444 16.444444444444443 -0.05303812333132891 0.006551860833899524
1.4444444444444444 16.88888888888889 -0.03294740315171387 0.006812815095279308
1.4444444444444444 17.333333333333336 -0.03367823864746456 0.006992556453742714
1.4444444444444444 17.77777777777778 -0.025577909304432073 0.007202824681642246
1.4444444444444444 18.22222222222222 0.020928643722059145 0.0075596910887328365
1.4444444444444444 18.666666666666664 0.1194462953190803 0.00832413081825775
1.4444444444444444 19.11111111111111 0.31750458253415276 0.00939935496698397
1.4444444444444444 19.555555555555557 0.7108186127851436 0.010898146062127655
1.4444444444444444 20.0 0.97236180176809 0.012047667448406199
1.4444444444444444 20.444444444444443 0.0 0.0
1.4444444444444444 20.88888888888889 0.0 0.0
1.4444444444444444 21.333333333333336 0.0 0.0
1.4444444444444444 21.77777777777778 0.0 0.0
1.6666666666666665 -21.77777777777778 0.0 0.0
1.6666666666666665 -21.333333333333336 0.0 0.0
1.6666666666666665 -20.88888888888889 0.0 0.0
1.6666666666666665 -20.444444444444443 0.0 0.0
1.6666666666666665 -20.0 0.0 0.0
1.6666666666666665 -19.555555555555557 0.0 0.0
1.6666666666666665 -19.11111111111111 0.0 0.0
1.6666666666666665 -18.666666666666664 -0.00028839586344937287 0.00030224511699047214
1.6666666666666665 -18.22222222222222 9.197017224755852e-5 0.00017185090496966857
1.6666666666666665 -17.77777777777778 -9.509569762939593e-5 9.509569762939593e-5
1.6666666666666665 -17.333333333333336 -9.396284471182754e-5 9.396284471182754e-5
1.6666666666666665 -16.88888888888889 8.734492874870374e-6 0.0003084804405641144
1.6666666666666665 -16.444444444444443 4.070053264384242e-6 0.00019471586654698308
1.6666666666666665 -16.0 8.005589348196655e-5 0.000293292632509231
1.6666666666666665 -15.555555555555557 -0.0006964622512045194 0.00026347214798135384
1.6666666666666665 -15.11111111111111 -0.00010080291253463023 0.00025093041458621444
1.6666666666666665 -14.666666666666668 1.4464359878288283e-5 0.00033610916276157957
1.6666666666666665 -14.222222222222221 0.00037414981141439184 0.0003835364918922669
1.6666666666666665 -13.777777777777779 -5.657197386680493e-6 0.0004240721045537547
1.6666666666666665 -13.333333333333332 -0.0001644192208398469 0.00035915252774447454
1.6666666666666665 -12.88888888888889 -0.0007572787978722394 0.0004768562276554855
1.6666666666666665 -12.444444444444443 -0.00046467941939198275 0.0006042689955291302
1.6666666666666665 -12.0 0.0008542142606351676 0.0005873382227938446
1.6666666666666665 -11.555555555555557 -0.0008180066631059262 0.0007037412838467028
1.6666666666666665 -11.11111111111111 -0.0006651998801778669 0.0007207950109810107
1.6666666666666665 -10.666666666666668 -0.0007970947801690317 0.000776555823758368
1.6666666666666665 -10.222222222222221 0.0002126361131616463 0.0007833095615184784
1.6666666666666665 -9.777777777777779 -0.00047284214209644595 0.0007704333104068656
1.6666666666666665 -9.333333333333332 0.0009708746147021933 0.0009277731458257798
1.6666666666666665 -8.88888888888889 0.00041502255199916515 0.0009614785112486555
1.6666666666666665 -8.444444444444443 -0.00019838570635722733 0.0011013781757834482
1.6666666666666665 -8.0 -0.0015497742202108008 0.0012288596406351434
1.6666666666666665 -7.555555555555555 -0.0015656874514687776 0.0012655309880012777
1.6666666666666665 -7.111111111111111 -0.002952182086562151 0.0012927732773994282
1.6666666666666665 -6.666666666666667 -0.0007213649207876934 0.0013478612585731897
1.6666666666666665 -6.222222222222222 -2.0880296286221576e-7 0.0014937529330144009
1.6666666666666665 -5.777777777777778 0.0007764235997983714 0.0015614119678150399
1.6666666666666665 -5.333333333333333 0.001151309309593519 0.0016537690026150631
1.6666666666666665 -4.888888888888889 -0.00394575561237999 0.0017246749906585283
1.6666666666666665 -4.444444444444445 -0.0020793859274250053 0.0016768398269763813
1.6666666666666665 -4.0 -0.00014622850050379093 0.0018246285086116897
1.6666666666666665 -3.5555555555555554 -0.0008512521545867474 0.00196261367560637
1.6666666666666665 -3.111111111111111 -0.0001445461875847432 0.002171632121152017
1.6666666666666665 -2.666666666666667 -0.002718416778256454 0.0022154576144237763
1.6666666666666665 -2.2222222222222223 -0.0026856652504282786 0.002289631485844056
1.6666666666666665 -1.7777777777777777 -0.007376813534352085 0.0022956790814963645
1.6666666666666665 -1.3333333333333335 -0.005032733004265683 0.0024094382142319255
1.6666666666666665 -0.8888888888888888 -0.009759223704271193 0.0025919690068705132
1.6666666666666665 -0.4444444444444444 -0.002559549819018125 0.0027078190836993957
1.6666666666666665 0.0 -0.0016006497515816073 0.002801878687271799
1.6666666666666665 0.4444444444444444 0.0007709193181377713 0.0028082523047289515
1.6666666666666665 0.8888888888888888 -0.004362787403036724 0.0029840306411844
1.6666666666666665 1.3333333333333335 -0.002459782326635626 0.0030806402899203004
1.6666666666666665 1.7777777777777777 -0.0025046226178961017 0.003182006793030413
1.6666666666666665 2.2222222222222223 -0.003009406427157906 0.003230328742445752
1.6666666666666665 2.666666666666667 -0.0007694183217840735 0.0034425939652337756
1.6666666666666665 3.111111111111111 -0.0008360405959836065 0.0035305309277641993
1.6666666666666665 3.5555555555555554 -0.007952115840761312 0.003603303124312019
1.6666666666666665 4.0 -0.003913174244804957 0.0036590277940259904
1.6666666666666665 4.444444444444445 -0.008671621853124213 0.0036615953998579594
1.6666666666666665 4.888888888888889 -0.008224881304256429 0.00377628634436461
1.6666666666666665 5.333333333333333 -0.009953098277108823 0.00392697290645634
1.6666666666666665 5.777777777777778 -0.006199198673075009 0.004028462641135839
1.6666666666666665 6.222222222222222 -0.008460352610633255 0.0041381708398984035
1.6666666666666665 6.666666666666667 -0.0101020568885188 0.00420821903649574
1.6666666666666665 7.111111111111111 -0.009379786895764283 0.004300307082358129
1.6666666666666665 7.555555555555555 -0.011694151597275321 0.004340411884501143
1.6666666666666665 8.0 -0.010532327582589127 0.004468199673198956
1.6666666666666665 8.444444444444443 -0.014373805401936024 0.004530443032445897
1.6666666666666665 8.88888888888889 -0.009294369500905236 0.004702834278854146
1.6666666666666665 9.333333333333332 -0.010144466931965494 0.004676837190265994
1.6666666666666665 9.777777777777779 -0.005914438100528626 0.004761911566737216
1.6666666666666665 10.222222222222221 -0.013096011997538733 0.004966353949567664
1.6666666666666665 10.666666666666668 -0.018520896566389694 0.0048919728580974564
1.6666666666666665 11.11111111111111 -0.026211522384649966 0.005061883233565546
1.6666666666666665 11.555555555555557 -0.019236768632235363 0.005134579216878667
1.6666666666666665 12.0 -0.02031653954955173 0.005085788697138167
1.6666666666666665 12.444444444444443 -0.026460529743103454 0.005140063529876555
1.6666666666666665 12.88888888888889 -0.0324846654080788 0.00524058282593812
1.6666666666666665 13.333333333333332 -0.027055272773456394 0.005340523296017046
1.6666666666666665 13.777777777777779 -0.025300563242037284 0.005428365005558024
1.6666666666666665 14.222222222222221 -0.03752626984615574 0.005473015102287241
1.6666666666666665 14.666666666666668 -0.03338830478016548 0.005524922575284851
1.6666666666666665 15.11111111111111 -0.040164754645610035 0.0055434938398293675
1.6666666666666665 15.555555555555557 -0.026704623017360086 0.0057948452122126275
1.6666666666666665 16.0 -0.042113396010134564 0.005774638918253555
1.6666666666666665 16.444444444444443 -0.040666909666537014 0.0059604203507647256
1.6666666666666665 16.88888888888889 -0.03722362406245515 0.006172628979893684
1.6666666666666665 17.333333333333336 -0.030299760926102218 0.006252866344889024
1.6666666666666665 17.77777777777778 0.008822985384877446 0.006465351356700497
1.6666666666666665 18.22222222222222 0.0420205130967664 0.006771527657957597
1.6666666666666665 18.666666666666664 0.14356058027843557 0.007345547903934342
1.6666666666666665 19.11111111111111 0.32723322691151824 0.008199009879282458
1.6666666666666665 19.555555555555557 0.6165914285765766 0.009284517894841044
1.6666666666666665 20.0 0.6254110674571896 0.008995313483080082
1.6666666666666665 20.444444444444443 0.0 0.0
1.6666666666666665 20.88888888888889 0.0 0.0
1.6666666666666665 21.333333333333336 0.0 0.0
1.6666666666666665 21.77777777777778 0.0 0.0
1.8888888888888888 -21.77777777777778 0.0 0.0
1.8888888888888888 -21.333333333333336 0.0 0.0
1.8888888888888888 -20.88888888888889 0.0 0.0
1.8888888888888888 -20.444444444444443 0.0 0.0
1.8888888888888888 -20.0 0.0 0.0
1.8888888888888888 -19.555555555555557 -8.699728224071427e-5 0.00015068371296132662
1.8888888888888888 -19.11111111111111 0.0 0.0
1.8888888888888888 -18.666666666666664 -8.27710084336537e-5 0.00015113716921871765
1.8888888888888888 -18.22222222222222 0.0 0.0
1.8888888888888888 -17.77777777777778 -8.230862326833646e-5 8.230862326833646e-5
1.8888888888888888 -17.333333333333336 -8.475565207084687e-5 8.475565207084687e-5
1.8888888888888888 -16.88888888888889 8.020783275015335e-6 0.00020816956673815453
1.8888888888888888 -16.444444444444443 -0.00026263696758140883 0.00019065185661237054
1.8888888888888888 -16.0 -0.0003485415005554497 0.00021136172929582046
1.8888888888888888 -15.555555555555557 -0.00034271036717194143 0.00020630216088948943
1.8888888888888888 -15.11111111111111 -8.795769096958591e-5 0.0002858238919788291
1.8888888888888888 -14.666666666666668 -0.00015297460245107528 0.00031559393049220014
1.8888888888888888 -14.222222222222221 -0.000945926727343096 0.00041274913431375225
1.8888888888888888 -13.777777777777779 0.00023321946008194106 0.00046367030235616876
1.8888888888888888 -13.333333333333332 -0.0003799325295336284 0.0005126490058116512
1.8888888888888888 -12.88888888888889 -0.00159582541285483 0.0005740714791771356
1.8888888888888888 -12.444444444444443 -0.0004358686645494576 0.000597357791575084
1.8888888888888888 -12.0 -1.7442952893937313e-5 0.0005287498114874338
1.8888888888888888 -11.555555555555557 -0.00015173943385351276 0.000504977902698006
1.8888888888888888 -11.11111111111111 -0.0015244261640481062 0.000683142559494545
1.8888888888888888 -10.666666666666668 -0.0010693588590729272 0.0006998415903356924
1.8888888888888888 -10.222222222222221 -0.0001591297619433775 0.0007313138190210946
1.8888888888888888 -9.777777777777779 -0.0010266598882992218 0.0008100282189437211
1.8888888888888888 -9.333333333333332 -0.0012706229579962055 0.0007973920300393387
1.8888888888888888 -8.88888888888889 -0.0008416089569287196 0.0009283499852330926
1.8888888888888888 -8.444444444444443 9.119961048874519e-5 0.0010646026940081227
1.8888888888888888 -8.0 -0.001968786233114107 0.0011175080266787579
1.8888888888888888 -7.555555555555555 -0.000110158612654913 0.0010833736597942775
1.8888888888888888 -7.111111111111111 0.0014694867247865718 0.001190916462194167
1.8888888888888888 -6.666666666666667 -0.0010452840772141741 0.001331608003816071
1.8888888888888888 -6.222222222222222 -0.0007079016757399149 0.0014153921546425656
1.8888888888888888 -5.777777777777778 -0.0023900133742875457 0.0014687818200044749
1.8888888888888888 -5.333333333333333 -0.0021136988509836132 0.0014559021908823848
1.8888888888888888 -4.888888888888889 -0.0014891698615997766 0.0016860654846058646
1.8888888888888888 -4.444444444444445 0.0008469738569876984 0.001649164375715424
1.8888888888888888 -4.0 -0.0007661395371666554 0.0017547645945593577
1.8888888888888888 -3.5555555555555554 -0.0009136372649116807 0.0018674372072404997
1.8888888888888888 -3.111111111111111 -0.0026486029793469164 0.0019707636819998662
1.8888888888888888 -2.666666666666667 -0.004483834154415141 0.0020830354228147854
1.8888888888888888 -2.2222222222222223 -0.001329283166696648 0.002080907381745015
1.8888888888888888 -1.7777777777777777 0.0005553822345552832 0.002104289854061569
1.8888888888888888 -1.3333333333333335 -0.0033421346311610775 0.002352961526762783
1.8888888888888888 -0.8888888888888888 -0.003492798632627027 0.0024063328584324264
1.8888888888888888 -0.4444444444444444 -0.002289388431483946 0.002524644168722753
1.8888888888888888 0.0 0.00043377283516958146 0.0025178692374318397
1.8888888888888888 0.4444444444444444 0.0007968897587363523 0.002716424989311934
1.8888888888888888 0.8888888888888888 -0.004288234715188084 0.002717293514081743
1.8888888888888888 1.3333333333333335 -0.0060636040667477655 0.0028378252641674284
1.8888888888888888 1.7777777777777777 -0.008681916557384612 0.0030147926139050068
1.8888888888888888 2.2222222222222223 -0.008735673958745081 0.003101340385496882
1.8888888888888888 2.666666666666667 -0.0035425204028037304 0.003184469518315329
1.8888888888888888 3.111111111111111 -0.004978984220298385 0.0032365618272347596
1.8888888888888888 3.5555555555555554 -0.0016657637720350299 0.003353002859453677
1.8888888888888888 4.0 -0.005530658887463993 0.003487716167325269
1.8888888888888888 4.444444444444445 -0.00010253775941798135 0.0034516453858898814
1.8888888888888888 4.888888888888889 -0.0020369705258731895 0.0035547741332189603
1.8888888888888888 5.333333333333333 -0.003171239158990542 0.0037433334546956073
1.8888888888888888 5.777777777777778 -0.006495611115708508 0.0037749862914670763
1.8888888888888888 6.222222222222222 -0.0016448749986913299 0.003799375111028157
1.8888888888888888 6.666666666666667 -0.007981970761795347 0.003935438738606648
1.8888888888888888 7.111111111111111 -0.010766382253308504 0.004007449733322337
1.8888888888888888 7.555555555555555 -0.008918167208616837 0.004102305442483481
1.8888888888888888 8.0 -0.010105185024354419 0.0041157120146445595
1.8888888888888888 8.444444444444443 -0.010034910925590444 0.004223053845535619
1.8888888888888888 8.88888888888889 -0.014060755288429686 0.004327143869563801
1.8888888888888888 9.333333333333332 -0.01432982572387235 0.004360902057000528
1.8888888888888888 9.777777777777779 -0.01343577424519566 0.004410322999334144
1.8888888888888888 10.222222222222221 -0.012937051909692496 0.004512967921565645
1.8888888888888888 10.666666666666668 -0.01378845561505936 0.004538986056991233
1.8888888888888888 11.11111111111111 -0.021357148498938203 0.004591241862222902
1.8888888888888888 11.555555555555557 -0.011478730285932794 0.004661929358251371
1.8888888888888888 12.0 -0.02266877075131627 0.0047437411305321165
1.8888888888888888 12.444444444444443 -0.030696034909055293 0.004816179543890403
1.8888888888888888 12.88888888888889 -0.028085616554722977 0.004839723264130801
1.8888888888888888 13.333333333333332 -0.022131668408183293 0.0049189698493548725
1.8888888888888888 13.777777777777779 -0.023822297711317636 0.004956091781548951
1.8888888888888888 14.222222222222221 -0.026488102855572397 0.005113424007960436
1.8888888888888888 14.666666666666668 -0.03208600838974058 0.005013210640304316
1.8888888888888888 15.11111111111111 -0.019485625474186644 0.005186692475830446
1.8888888888888888 15.555555555555557 -0.040551116304310096 0.005274095229802828
1.8888888888888888 16.0 -0.042604754810371945 0.005396927746169816
1.8888888888888888 16.444444444444443 -0.0381735333571767 0.005478882424987062
1.8888888888888888 16.88888888888889 -0.02370448290635271 0.005507461365037914
1.8888888888888888 17.333333333333336 -0.013468108692354786 0.0057354447586034215
1.8888888888888888 17.77777777777778 0.016483870906712092 0.005898533247012467
1.8888888888888888 18.22222222222222 0.061916890976334356 0.006143322705293374
1.8888888888888888 18.666666666666664 0.1676162463989493 0.006598186922655369
1.8888888888888888 19.11111111111111 0.3310142401921748 0.007310872142118215
1.8888888888888888 19.555555555555557 0.5670835058391358 0.008131351586983632
1.8888888888888888 20.0 0.3787958749637535 0.006688730187857266
1.8888888888888888 20.444444444444443 0.0 0.0
1.8888888888888888 20.88888888888889 0.0 0.0
1.8888888888888888 21.333333333333336 0.0 0.0
1.8888888888888888 21.77777777777778 0.0 0.0
2.111111111111111 -21.77777777777778 0.0 0.0
2.111111111111111 -21.333333333333336 0.0 0.0
2.111111111111111 -20.88888888888889 0.0 0.0
2.111111111111111 -20.444444444444443 0.0 0.0
2.111111111111111 -20.0 0.0 0.0
2.111111111111111 -19.555555555555557 0.0 0.0
2.111111111111111 -19.11111111111111 0.0 0.0
2.111111111111111 -18.666666666666664 -0.00014998264829038622 0.00010605931550766162
2.111111111111111 -18.22222222222222 7.600921147276363e-5 0.00013165181611407377
2.111111111111111 -17.77777777777778 0.0 0.0
2.111111111111111 -17.333333333333336 -0.00037679299543705264 0.00016854763315171428
2.111111111111111 -16.88888888888889 -0.00015516929524382538 0.00010972461050762581
2.111111111111111 -16.444444444444443 -0.00022904898065366543 0.00017239569247356085
2.111111111111111 -16.0 -0.00021236118857150316 0.0002497572339982485
2.111111111111111 -15.555555555555557 7.454083752316012e-5 0.00020201909844479542
2.111111111111111 -15.11111111111111 0.00014864235526104133 0.00021724783348710076
2.111111111111111 -14.666666666666668 7.25213998857553e-5 0.00033083431578845914
2.111111111111111 -14.222222222222221 -0.000233944018565408 0.0003109253612053725
2.111111111111111 -13.777777777777779 0.00022339798681045243 0.00034460559354390744
2.111111111111111 -13.333333333333332 0.00030859931968974815 0.0003927357218956501
2.111111111111111 -12.88888888888889 -0.0010608807127453395 0.0004699523515578947
2.111111111111111 -12.444444444444443 -0.0004277383804658066 0.00046897663673086824
2.111111111111111 -12.0 -0.00023659387969959543 0.0004667076356007162
2.111111111111111 -11.555555555555557 -6.549384214356299e-5 0.0005469440144645267
2.111111111111111 -11.11111111111111 0.0011966914877397784 0.0005972922752658623
2.111111111111111 -10.666666666666668 -7.893162368889981e-6 0.0006738921500499441
2.111111111111111 -10.222222222222221 -0.0004569253986699753 0.0006302732672087064
2.111111111111111 -9.777777777777779 -0.0016844276221320812 0.000752740556077787
2.111111111111111 -9.333333333333332 -0.0011920652293536844 0.0007986708778626014
2.111111111111111 -8.88888888888889 -0.0011509200570119468 0.0009251561595023337
2.111111111111111 -8.444444444444443 -0.0005393388715666612 0.0009367293155951601
2.111111111111111 -8.0 0.0005497948704549219 0.001007168144818069
2.111111111111111 -7.555555555555555 -0.0015115816926258925 0.001101661397461847
2.111111111111111 -7.111111111111111 0.0012277734856617237 0.0012054840278206127
2.111111111111111 -6.666666666666667 -0.0012358269791887797 0.0012871276140422657
2.111111111111111 -6.222222222222222 -0.0018010654950084836 0.0011875043250340305
2.111111111111111 -5.777777777777778 0.0012266831712272358 0.0012862521926804388
2.111111111111111 -5.333333333333333 0.0006878658723779524 0.0014313822062332797
2.111111111111111 -4.888888888888889 0.000220696848357916 0.0015347110653569486
2.111111111111111 -4.444444444444445 -0.0022757153558130403 0.0015874617595940485
2.111111111111111 -4.0 0.0020420863601221684 0.0016890879690472352
2.111111111111111 -3.5555555555555554 -0.001796426669053247 0.0018277950433798107
2.111111111111111 -3.111111111111111 -0.0011473339411045866 0.0017837462280911904
2.111111111111111 -2.666666666666667 0.00048554725389022424 0.0018838272939088122
2.111111111111111 -2.2222222222222223 0.0002336511896901738 0.0020483833391376593
2.111111111111111 -1.7777777777777777 0.00472407275127246 0.002013823376327735
2.111111111111111 -1.3333333333333335 -0.0006316646042934427 0.0021532431802041645
2.111111111111111 -0.8888888888888888 0.0004861596711434812 0.002265393041518415
2.111111111111111 -0.4444444444444444 -0.006402192763115078 0.0023542102177330246
2.111111111111111 0.0 -0.0019025946206594065 0.002379914165766494
2.111111111111111 0.4444444444444444 8.421503216343293e-5 0.0024356053672765295
2.111111111111111 0.8888888888888888 -0.00584279050980955 0.00262234739542313
2.111111111111111 1.3333333333333335 -0.0009644885126060211 0.002696348527314373
2.111111111111111 1.7777777777777777 -0.001709202215707476 0.0027980714136755973
2.111111111111111 2.2222222222222223 -0.003179821646567832 0.00281705466917229
2.111111111111111 2.666666666666667 -0.005246681845376107 0.0029699451785871406
2.111111111111111 3.111111111111111 -0.007270549683757273 0.0030344301515741025
2.111111111111111 3.5555555555555554 -0.006806679178591077 0.003233589111750107
2.111111111111111 4.0 -0.005680691108249978 0.0031223964547989905
2.111111111111111 4.444444444444445 -0.004852361299665787 0.0033138254899116133
2.111111111111111 4.888888888888889 -0.003662515027989194 0.003278638227185957
2.111111111111111 5.333333333333333 -0.0030285603424311325 0.003424797939122897
2.111111111111111 5.777777777777778 -0.00497449911679657 0.003553676812544738
2.111111111111111 6.222222222222222 -0.00603830593464041 0.003600580606589454
2.111111111111111 6.666666666666667 -0.004335650338465948 0.0037063868773171828
2.111111111111111 7.111111111111111 -0.0005538817866997793 0.0038662868620684236
2.111111111111111 7.555555555555555 -0.010542751617938136 0.003775351341346797
2.111111111111111 8.0 -0.011137820590955428 0.00393016693564691
2.111111111111111 8.444444444444443 -0.012258253680072825 0.0039488651544968625
2.111111111111111 8.88888888888889 -0.013380856626369739 0.004039759291336701
2.111111111111111 9.333333333333332 -0.018732246726672588 0.004060250191624053
2.111111111111111 9.777777777777779 -0.015196104973998347 0.004145075679477554
2.111111111111111 10.222222222222221 -0.019554075152650875 0.004312144401614466
2.111111111111111 10.666666666666668 -0.019883362166955954 0.004252431575053061
2.111111111111111 11.11111111111111 -0.014904797555357313 0.00432977887007428
2.111111111111111 11.555555555555557 -0.012924946326837725 0.004402346684787338
2.111111111111111 12.0 -0.024881803356314944 0.004435853369328685
2.111111111111111 12.444444444444443 -0.0286552078475811 0.004450783110536314
2.111111111111111 12.88888888888889 -0.01888095504471303 0.004570578086568054
2.111111111111111 13.333333333333332 -0.020844003890537113 0.004528382106580166
2.111111111111111 13.777777777777779 -0.024751277163561916 0.0046515806410352845
2.111111111111111 14.222222222222221 -0.023447544457134095 0.004657965721273316
2.111111111111111 14.666666666666668 -0.03252484653732404 0.004718757457233815
2.111111111111111 15.11111111111111 -0.034168883432503655 0.0048079464237113624
2.111111111111111 15.555555555555557 -0.037197335653825825 0.004977177103324398
2.111111111111111 16.0 -0.03178233708158256 0.004918400239675568
2.111111111111111 16.444444444444443 -0.02223857034693895 0.005085027169310436
2.111111111111111 16.88888888888889 -0.006262939608875993 0.005121646690321507
2.111111111111111 17.333333333333336 0.004586608678318549 0.005227698792313137
2.111111111111111 17.77777777777778 0.02586275251577698 0.005318480741910321
2.111111111111111 18.22222222222222 0.08534533111300584 0.005559299751719197
2.111111111111111 18.666666666666664 0.1883172560886643 0.006009369625266549
2.111111111111111 19.11111111111111 0.3146306800297347 0.00647566467833443
2.111111111111111 19.555555555555557 0.47038908124675627 0.007017345817699669
2.111111111111111 20.0 0.2043670665539609 0.004763517289319965
2.111111111111111 20.444444444444443 0.0 0.0
2.111111111111111 20.88888888888889 0.0 0.0
2.111111111111111 21.333333333333336 0.0 0.0
2.111111111111111 21.77777777777778 0.0 0.0
2.3333333333333335 -21.77777777777778 0.0 0.0
2.3333333333333335 -21.333333333333336 0.0 0.0
2.3333333333333335 -20.88888888888889 0.0 0.0
2.3333333333333335 -20.444444444444443 0.0 0.0
2.3333333333333335 -20.0 0.0 0.0
2.3333333333333335 -19.555555555555557 0.0 0.0
2.3333333333333335 -19.11111111111111 0.0 0.0
2.3333333333333335 -18.666666666666664 0.0 0.0
2.3333333333333335 -18.22222222222222 -6.675510149436176e-5 0.00015860320427923375
2.3333333333333335 -17.77777777777778 0.0001385169289652421 0.00013941670640227533
2.3333333333333335 -17.333333333333336 -0.000352693764937911 0.00018517725383971842
2.3333333333333335 -16.88888888888889 7.149186718867465e-5 0.00015034833448098056
2.3333333333333335 -16.444444444444443 -6.621506854662644e-5 0.00012050924514897459
2.3333333333333335 -16.0 -0.0004982836981636824 0.0002846484773116154
2.3333333333333335 -15.555555555555557 -0.00028622977139868656 0.00029451555052125946
2.3333333333333335 -15.11111111111111 -0.0001376470528675566 0.0002158692154481315
2.3333333333333335 -14.666666666666668 -0.0003482663532163717 0.0003314689098904095
2.3333333333333335 -14.222222222222221 -0.00034752595214525804 0.00022883116556932938
2.3333333333333335 -13.777777777777779 -0.0008849538915697586 0.0002990534643995941
2.3333333333333335 -13.333333333333332 0.00013192897851701054 0.00036880469685757195
2.3333333333333335 -12.88888888888889 -0.0003963231970297198 0.00040200204151870833
2.3333333333333335 -12.444444444444443 0.00036242719462942734 0.00046707244065288616
2.3333333333333335 -12.0 -0.0010505934517932834 0.0004921016632059404
2.3333333333333335 -11.555555555555557 -0.0004142080600684632 0.0004960865035384188
2.3333333333333335 -11.11111111111111 1.9235125359741025e-5 0.0005720315743633562
2.3333333333333335 -10.666666666666668 0.00022122423259024658 0.0006197826492408073
2.3333333333333335 -10.222222222222221 7.755868211407018e-5 0.0006964873647820019
2.3333333333333335 -9.777777777777779 0.0005360277216834574 0.0007176316685353515
2.3333333333333335 -9.333333333333332 -0.0010282341475824036 0.0007398865270844914
2.3333333333333335 -8.88888888888889 5.594170244625036e-5 0.000820643219665269
2.3333333333333335 -8.444444444444443 -0.0012098934460669823 0.0008884161323644892
2.3333333333333335 -8.0 -0.00029425259741266844 0.0009270652724660567
2.3333333333333335 -7.555555555555555 0.0009285173169563325 0.0010461891967085582
2.3333333333333335 -7.111111111111111 -0.00020670409595798938 0.0010901741545593657
2.3333333333333335 -6.666666666666667 -0.0032798409267099085 0.0011012229087869012
2.3333333333333335 -6.222222222222222 -0.0009801955503175117 0.0011797557358173131
2.3333333333333335 -5.777777777777778 -0.0012065116352361206 0.001258789829492592
2.3333333333333335 -5.333333333333333 -0.0015845121311901837 0.001360197042470901
2.3333333333333335 -4.888888888888889 -6.299235041647525e-5 0.0013943618997528308
2.3333333333333335 -4.444444444444445 -0.0008556411502727032 0.0015582219847631367
2.3333333333333335 -4.0 0.00045847924754376443 0.0016260377593524994
2.3333333333333335 -3.5555555555555554 -0.0009561963666866419 0.0015899676643581857
2.3333333333333335 -3.111111111111111 -0.002422514323481736 0.0017301339803968466
2.3333333333333335 -2.666666666666667 0.00014730738519821618 0.0018614799436870114
2.3333333333333335 -2.2222222222222223 -0.0015715903840825567 0.001883043746466467
2.3333333333333335 -1.7777777777777777 -0.0018936684857061975 0.0019428463277393043
2.3333333333333335 -1.3333333333333335 -0.0015251802593533356 0.0020765296662549992
2.3333333333333335 -0.8888888888888888 -0.006327419500208795 0.0021060055596765284
2.3333333333333335 -0.4444444444444444 -0.004290717193523935 0.0021801261106886636
2.3333333333333335 0.0 -0.001411514478901802 0.0023309422886239905
2.3333333333333335 0.4444444444444444 -0.0020551019437927793 0.002427762697707854
2.3333333333333335 0.8888888888888888 -0.002505968511677478 0.002371350786959138
2.3333333333333335 1.3333333333333335 0.00021006519695914287 0.002568458631623221
2.3333333333333335 1.7777777777777777 -0.00014144061915309961 0.0026097147159693202
2.3333333333333335 2.2222222222222223 -0.003064716014507217 0.0026554190274287307
2.3333333333333335 2.666666666666667 -0.003369326493179386 0.0027677804912266007
2.3333333333333335 3.111111111111111 -0.004373832149719184 0.002917965674811442
2.3333333333333335 3.5555555555555554 -0.004006543596130959 0.0029779271884036638
2.3333333333333335 4.0 0.0008101695689342088 0.0030393488017231842
2.3333333333333335 4.444444444444445 -0.0009083798171234256 0.0030301108109089133
2.3333333333333335 4.888888888888889 -0.00779945120393008 0.0031571456594987903
2.3333333333333335 5.333333333333333 0.0010684533363794003 0.003218296963171745
2.3333333333333335 5.777777777777778 -0.008108422570226374 0.0033012558466399685
2.3333333333333335 6.222222222222222 -0.004542577297843364 0.003426429737821683
2.3333333333333335 6.666666666666667 -0.008914177396915903 0.003458347123513427
2.3333333333333335 7.111111111111111 -0.0166691237084187 0.003534197567823082
2.3333333333333335 7.555555555555555 -0.013062564989468785 0.003573271049989126
2.3333333333333335 8.0 -0.008092390732946044 0.003686312584423584
2.3333333333333335 8.444444444444443 -0.007543565101675835 0.0036812077714300125
2.3333333333333335 8.88888888888889 -0.010600685072368414 0.0038566527335462983
2.3333333333333335 9.333333333333332 -0.009913626364050222 0.0038911681192439454
2.3333333333333335 9.777777777777779 -0.009309932724196055 0.003913143831606725
2.3333333333333335 10.222222222222221 -0.009994557030443744 0.0039641511008589895
2.3333333333333335 10.666666666666668 -0.023710056095511446 0.004066703254995001
2.3333333333333335 11.11111111111111 -0.012300064168686545 0.00408200455589937
2.3333333333333335 11.555555555555557 -0.021385546726269584 0.004120777914025823
2.3333333333333335 12.0 -0.02887435118611705 0.004116920361516014
2.3333333333333335 12.444444444444443 -0.018289953514288422 0.004232978206721133
2.3333333333333335 12.88888888888889 -0.019378483720922535 0.004203502429853809
2.3333333333333335 13.333333333333332 -0.02011736684350917 0.004294518656052823
2.3333333333333335 13.777777777777779 -0.01593880680358855 0.004337750706689235
2.3333333333333335 14.222222222222221 -0.02727153679327787 0.00438198460657016
2.3333333333333335 14.666666666666668 -0.027345254560935763 0.004449039068151055
2.3333333333333335 15.11111111111111 -0.025836231533299073 0.0044710982451070585
2.3333333333333335 15.555555555555557 -0.02277512473329163 0.004446649767435243
2.3333333333333335 16.0 -0.020274072758933993 0.00461771555311783
2.3333333333333335 16.444444444444443 -0.017999668618675226 0.004643036253157685
2.3333333333333335 16.88888888888889 0.0020572658628908494 0.004722412362975947
2.3333333333333335 17.333333333333336 0.023712154315930087 0.004798050532289531
2.3333333333333335 17.77777777777778 0.051043278365112764 0.0049298150117072686
2.3333333333333335 18.22222222222222 0.09106529957411626 0.005056964692956696
2.3333333333333335 18.666666666666664 0.1925490344156624 0.005516854384676277
2.3333333333333335 19.11111111111111 0.28363325910434656 0.005762033474851908
2.3333333333333335 19.555555555555557 0.42597083008805803 0.006313695169290092
2.3333333333333335 20.0 0.09467302172471391 0.0032187610875473974
2.3333333333333335 20.444444444444443 0.0 0.0
2.3333333333333335 20.88888888888889 0.0 0.0
2.3333333333333335 21.333333333333336 0.0 0.0
2.3333333333333335 21.77777777777778 0.0 0.0
2.5555555555555554 -21.77777777777778 0.0 0.0
2.5555555555555554 -21.333333333333336 0.0 0.0
2.5555555555555554 -20.88888888888889 0.0 0.0
2.5555555555555554 -20.444444444444443 0.0 0.0
2.5555555555555554 -20.0 0.0 0.0
2.5555555555555554 -19.555555555555557 -6.071597098356141e-5 6.071597098356141e-5
2.5555555555555554 -19.11111111111111 0.0 0.0
2.5555555555555554 -18.666666666666664 6.107085089327569e-5 0.00010970152545929334
2.5555555555555554 -18.22222222222222 -6.293788200673616e-5 6.293788200673616e-5
2.5555555555555554 -17.77777777777778 -0.00019212883908711033 0.00011094460609436171
2.5555555555555554 -17.333333333333336 -7.437856351529261e-5 0.00016863474749097696
2.5555555555555554 -16.88888888888889 -6.649359509820582e-5 0.00010964626333447663
2.5555555555555554 -16.444444444444443 5.760811254282956e-5 0.00010908923434426518
2.5555555555555554 -16.0 -0.0004435093734742717 0.00018913524324393346
2.5555555555555554 -15.555555555555557 -0.00025196259046710414 0.00015387907114345115
2.5555555555555554 -15.11111111111111 -0.00037745473449299474 0.00021952237730794134
2.5555555555555554 -14.666666666666668 -0.0005157897834537618 0.0002677996137042106
2.5555555555555554 -14.222222222222221 -0.0004412316195692685 0.000395314099903301
2.5555555555555554 -13.777777777777779 -8.988135342713378e-6 0.0002824940719526268
2.5555555555555554 -13.333333333333332 -0.00012964326318571653 0.00037096394269973623
2.5555555555555554 -12.88888888888889 7.998559329843672e-6 0.00036704308968195306
2.5555555555555554 -12.444444444444443 0.00030344859553749307 0.0005014954598705151
2.5555555555555554 -12.0 -0.0007628307686000514 0.00048601711212061416
2.5555555555555554 -11.555555555555557 -0.0005566051224275585 0.0004494824759324769
2.5555555555555554 -11.11111111111111 -0.0003974814421233501 0.0005432290984798827
2.5555555555555554 -10.666666666666668 -0.001005379935298765 0.0005787782092664477
2.5555555555555554 -10.222222222222221 0.00014550507150551644 0.000644397959386285
2.5555555555555554 -9.777777777777779 -0.0009978379931096107 0.0006508898229757923
2.5555555555555554 -9.333333333333332 -0.0022590095111156283 0.0007944280357827556
2.5555555555555554 -8.88888888888889 -0.0014522537787665666 0.0008000557588579105
2.5555555555555554 -8.444444444444443 -0.002126982553862003 0.0008786508651864706
2.5555555555555554 -8.0 -4.29659671782514e-5 0.0008491279765865046
2.5555555555555554 -7.555555555555555 -0.0013383758631645422 0.000955024410928731
2.5555555555555554 -7.111111111111111 -0.0006107982968972923 0.0009960303581923952
2.5555555555555554 -6.666666666666667 0.0016745902126000724 0.001047429758823154
2.5555555555555554 -6.222222222222222 -0.0001954452240807395 0.0011066614876656274
2.5555555555555554 -5.777777777777778 -0.0023972173107156504 0.0012265643610782945
2.5555555555555554 -5.333333333333333 -5.426829512623484e-5 0.001257798990999028
2.5555555555555554 -4.888888888888889 -0.001661190985908081 0.001337910593529603
2.5555555555555554 -4.444444444444445 -0.0016794515247528234 0.001429370243911597
2.5555555555555554 -4.0 -0.0036100832331833095 0.0014774772500306392
2.5555555555555554 -3.5555555555555554 -0.00064028772805401 0.001625607674662596
2.5555555555555554 -3.111111111111111 0.001835156303099479 0.0016614213026091176
2.5555555555555554 -2.666666666666667 -0.0026887086101627477 0.001725703296361091
2.5555555555555554 -2.2222222222222223 -0.0014224325487735396 0.0017879770741072675
2.5555555555555554 -1.7777777777777777 0.0009030986405679105 0.0018344308289080064
2.5555555555555554 -1.3333333333333335 -0.0021086375152273725 0.001970208493699158
2.5555555555555554 -0.8888888888888888 -0.0032045619266536235 0.002006646529934493
2.5555555555555554 -0.4444444444444444 -0.00130107689471015 0.002127431132243836
2.5555555555555554 0.0 -0.002354830917135111 0.002229153419424905
2.5555555555555554 0.4444444444444444 -0.002695130766646404 0.0021833648050592186
2.5555555555555554 0.8888888888888888 -0.007558973835845793 0.0023268219863135354
2.5555555555555554 1.3333333333333335 -0.003367709088650754 0.002444615849453641
2.5555555555555554 1.7777777777777777 -0.004335634368384572 0.0024512396232548106
2.5555555555555554 2.2222222222222223 -0.0019563050082064765 0.002551245056395558
2.5555555555555554 2.666666666666667 -0.009451864589595292 0.002664496043905892
2.5555555555555554 3.111111111111111 -0.0050846581294039725 0.002657656067901207
2.5555555555555554 3.5555555555555554 -0.004789715393933638 0.002763372640575683
2.5555555555555554 4.0 0.00033534646672788934 0.0028970373625409845
2.5555555555555554 4.444444444444445 -0.0038807460238004104 0.002947092051375948
2.5555555555555554 4.888888888888889 -0.007039686015601776 0.003023427079529745
2.5555555555555554 5.333333333333333 -0.0020112572659624498 0.003079495319409618
2.5555555555555554 5.777777777777778 -0.004087416713014522 0.0031541051022816492
2.5555555555555554 6.222222222222222 -0.008632722272886594 0.0032410465113857866
2.5555555555555554 6.666666666666667 -0.0032047382141671245 0.0032080990512787823
2.5555555555555554 7.111111111111111 -0.004576469928241431 0.0033332536453305767
2.5555555555555554 7.555555555555555 -0.007524525462873307 0.0033987324595265026
2.5555555555555554 8.0 -0.015231553802846983 0.0034915759792844485
2.5555555555555554 8.444444444444443 -0.0036619093979190246 0.0035068692743351546
2.5555555555555554 8.88888888888889 -0.005688864286140667 0.0036257992294472683
2.5555555555555554 9.333333333333332 -0.019862890950355955 0.0036368850441613233
2.5555555555555554 9.777777777777779 -0.014399396630018688 0.0037428267991114015
2.5555555555555554 10.222222222222221 -0.01568525297577844 0.0037034894795667643
2.5555555555555554 10.666666666666668 -0.012815190649172414 0.0037591425725662696
2.5555555555555554 11.11111111111111 -0.01612052339262474 0.0038130003753100183
2.5555555555555554 11.555555555555557 -0.013389051294117871 0.0038881260818438286
2.5555555555555554 12.0 -0.022224055408130914 0.0039397861173998345
2.5555555555555554 12.444444444444443 -0.014519150573377843 0.003907145708650015
2.5555555555555554 12.88888888888889 -0.025950038181694373 0.0040309444005491146
2.5555555555555554 13.333333333333332 -0.01944129924528906 0.004054188970012805
2.5555555555555554 13.777777777777779 -0.022649053353535807 0.004006589560239584
2.5555555555555554 14.222222222222221 -0.029250935365991163 0.004062201200445228
2.5555555555555554 14.666666666666668 -0.020302624036118634 0.004196926878370315
2.5555555555555554 15.11111111111111 -0.02783735676053324 0.004127795918585964
2.5555555555555554 15.555555555555557 -0.021212074870953744 0.004203481813262839
2.5555555555555554 16.0 -0.018946268988403955 0.004230999745636527
2.5555555555555554 16.444444444444443 -0.009375135021212162 0.004346684799143343
2.5555555555555554 16.88888888888889 -0.0008799755404314853 0.004358873159174979
2.5555555555555554 17.333333333333336 0.030063162762931608 0.004437928775756704
2.5555555555555554 17.77777777777778 0.05589662850088183 0.0044581518498944496
2.5555555555555554 18.22222222222222 0.10917880284333834 0.004732827730947439
2.5555555555555554 18.666666666666664 0.18529185107747884 0.00496030605183385
2.5555555555555554 19.11111111111111 0.259861500710766 0.005099157764194617
2.5555555555555554 19.555555555555557 0.3322723288802743 0.005401359733902333
2.5555555555555554 20.0 0.03862919685134585 0.001989200940880644
2.5555555555555554 20.444444444444443 0.0 0.0
2.5555555555555554 20.88888888888889 0.0 0.0
2.5555555555555554 21.333333333333336 0.0 0.0
2.5555555555555554 21.77777777777778 0.0 0.0
2.7777777777777777 -21.77777777777778 0.0 0.0
2.7777777777777777 -21.333333333333336 0.0 0.0
2.7777777777777777 -20.88888888888889 0.0 0.0
2.7777777777777777 -20.444444444444443 0.0 0.0
2.7777777777777777 -20.0 0.0 0.0
2.7777777777777777 -19.555555555555557 0.0 0.0
2.7777777777777777 -19.11111111111111 0.0 0.0
2.7777777777777777 -18.666666666666664 0.0 0.0
2.7777777777777777 -18.22222222222222 0.0 0.0
2.7777777777777777 -17.77777777777778 -0.00011640340865812456 0.0001164015151883352
2.7777777777777777 -17.333333333333336 -0.00023380785428757427 0.0001639466020514705
2.7777777777777777 -16.88888888888889 -5.9093487562396785e-5 0.00010329838554550562
2.7777777777777777 -16.444444444444443 5.962244820306825e-5 0.00012801655793161164
2.7777777777777777 -16.0 -0.00022916344960235171 0.00016271484263465183
2.7777777777777777 -15.555555555555557 -0.00012031083143183713 0.00023545247272867932
2.7777777777777777 -15.11111111111111 -0.00040750530146703646 0.00015405594963703833
2.7777777777777777 -14.666666666666668 -0.00023588611138239702 0.00020076070599525062
2.7777777777777777 -14.222222222222221 -0.0006992209665937835 0.00033844696682906885
2.7777777777777777 -13.777777777777779 -0.0008828303222315067 0.0003135260174198929
2.7777777777777777 -13.333333333333332 -0.00029271527237285943 0.00038220108852961423
2.7777777777777777 -12.88888888888889 -0.0008151364569502122 0.0003929541106257126
2.7777777777777777 -12.444444444444443 9.458127640404958e-6 0.00038629987850104925
2.7777777777777777 -12.0 -0.000576806258994318 0.00044484646167514244
2.7777777777777777 -11.555555555555557 0.0005289407142013554 0.0005237018965597584
2.7777777777777777 -11.11111111111111 -0.0010975478237220556 0.0005481946352587913
2.7777777777777777 -10.666666666666668 -0.0005773578093710117 0.0005923727203786393
2.7777777777777777 -10.222222222222221 -0.0017349469705399561 0.0005737727923606276
2.7777777777777777 -9.777777777777779 -0.0005447653976434445 0.000693761330923033
2.7777777777777777 -9.333333333333332 0.00025896586019924 0.0007279881728389638
2.7777777777777777 -8.88888888888889 -0.00042257708451357256 0.0007237791306954376
2.7777777777777777 -8.444444444444443 -0.0016707798884811951 0.0008026655832463657
2.7777777777777777 -8.0 -0.001790713230463521 0.0008722529858294063
2.7777777777777777 -7.555555555555555 -5.03454441691788e-5 0.0008925649987826014
2.7777777777777777 -7.111111111111111 -0.0014256842985294975 0.0009688835324296039
2.7777777777777777 -6.666666666666667 -0.0009518570951535063 0.0009953633205224204
2.7777777777777777 -6.222222222222222 -0.00035206975786032744 0.0010914200660896013
2.7777777777777777 -5.777777777777778 -0.003013408404975726 0.0010464783096753758
2.7777777777777777 -5.333333333333333 -8.980787359921833e-5 0.0011883937733297776
2.7777777777777777 -4.888888888888889 -0.00015065457034747298 0.0013233525887460162
2.7777777777777777 -4.444444444444445 -0.0012407071421625493 0.0013627663865794569
2.7777777777777777 -4.0 -0.0005709796097170549 0.0014438208724132757
2.7777777777777777 -3.5555555555555554 5.3985932570169754e-5 0.00149018785817794
2.7777777777777777 -3.111111111111111 -0.004165476817991508 0.0015433904582260118
2.7777777777777777 -2.666666666666667 -0.0012407900558694634 0.0016104750782403373
2.7777777777777777 -2.2222222222222223 -0.001959071296026259 0.0017545624005213894
2.7777777777777777 -1.7777777777777777 -0.001745026582017243 0.001809990234263927
2.7777777777777777 -1.3333333333333335 0.0010545570621312336 0.001852644582596167
2.7777777777777777 -0.8888888888888888 -0.004878529027252712 0.0019065353642659583
2.7777777777777777 -0.4444444444444444 -0.00017631531443238415 0.0019711542964284327
2.7777777777777777 0.0 -0.0023022006553223024 0.002096457125178094
2.7777777777777777 0.4444444444444444 -0.0062881363734933185 0.0021251020709739553
2.7777777777777777 0.8888888888888888 -0.003847484025388981 0.002245071180846003
2.7777777777777777 1.3333333333333335 -0.0038199576317524543 0.0023131309266788093
2.7777777777777777 1.7777777777777777 -0.0015951031406820123 0.002400807434221519
2.7777777777777777 2.2222222222222223 -0.004308831453607367 0.002442458314725955
2.7777777777777777 2.666666666666667 -0.006567335475505553 0.0025172202046571486
2.7777777777777777 3.111111111111111 -0.0014617121225828724 0.0025181018081314797
2.7777777777777777 3.5555555555555554 -0.00275648728881631 0.0027165460839635876
2.7777777777777777 4.0 -0.005509683907213337 0.002751841994546074
2.7777777777777777 4.444444444444445 -0.0035035982017358742 0.0028705849824764906
2.7777777777777777 4.888888888888889 -0.009801105796923372 0.0028687494734480727
2.7777777777777777 5.333333333333333 -0.005683442697262677 0.0028927012645445726
2.7777777777777777 5.777777777777778 -0.0046252801501077394 0.0029696475721387944
2.7777777777777777 6.222222222222222 -0.005701119725161251 0.0030518846537685995
2.7777777777777777 6.666666666666667 -0.006839342114655641 0.0030975253090672534
2.7777777777777777 7.111111111111111 -0.010675730851907683 0.0031548182856100714
2.7777777777777777 7.555555555555555 -0.009168800718344928 0.0031622677115960883
2.7777777777777777 8.0 -0.004351354499963545 0.0032444342243730068
2.7777777777777777 8.444444444444443 -0.008299503282818347 0.003331049925990421
2.7777777777777777 8.88888888888889 -0.010618255017430776 0.0033470118808741844
2.7777777777777777 9.333333333333332 -0.013145887858412591 0.003419338700952833
2.7777777777777777 9.777777777777779 -0.010639971221417764 0.003591972988907324
2.7777777777777777 10.222222222222221 -0.021298138606795636 0.003568308004161244
2.7777777777777777 10.666666666666668 -0.013983366267013051 0.003568303047011398
2.7777777777777777 11.11111111111111 -0.016690411085506385 0.0036339845966341803
2.7777777777777777 11.555555555555557 -0.014202679809552882 0.0036884284814597042
2.7777777777777777 12.0 -0.014802963926494045 0.003714980901020656
2.7777777777777777 12.444444444444443 -0.020038942763124606 0.0037567673326201175
2.7777777777777777 12.88888888888889 -0.018349014465494994 0.003748490750622941
2.7777777777777777 13.333333333333332 -0.021987669296616875 0.0037881934477593444
2.7777777777777777 13.777777777777779 -0.01946092309314591 0.0038029716567860978
2.7777777777777777 14.222222222222221 -0.026591047439250146 0.00384963823273803
2.7777777777777777 14.666666666666668 -0.020856182101844385 0.00385488099363074
2.7777777777777777 15.11111111111111 -0.02041146583891451 0.00390988006086859
2.7777777777777777 15.555555555555557 -0.017245811254571693 0.003970746680965176
2.7777777777777777 16.0 -0.011796113129120805 0.004037762379718115
2.7777777777777777 16.444444444444443 -0.0007724782672962234 0.004007313648352454
2.7777777777777777 16.88888888888889 0.008263611913264485 0.004068270749758704
2.7777777777777777 17.333333333333336 0.034145012884742226 0.004052318087249304
2.7777777777777777 17.77777777777778 0.06609931745332744 0.004179614523212906
2.7777777777777777 18.22222222222222 0.11538979621859384 0.004377919870815317
2.7777777777777777 18.666666666666664 0.16633598969340443 0.00452029989382072
2.7777777777777777 19.11111111111111 0.23190817187436374 0.00455858438612767
2.7777777777777777 19.555555555555557 0.2659061661185371 0.004688202559505246
2.7777777777777777 20.0 0.0060209571479245575 0.0008950175254101277
2.7777777777777777 20.444444444444443 0.0 0.0
2.7777777777777777 20.88888888888889 0.0 0.0
2.7777777777777777 21.333333333333336 0.0 0.0
2.7777777777777777 21.77777777777778 0.0 0.0
3.0 -21.77777777777778 0.0 0.0
3.0 -21.333333333333336 0.0 0.0
3.0 -20.88888888888889 0.0 0.0
3.0 -20.444444444444443 0.0 0.0
3.0 -20.0 0.0 0.0
3.0 -19.555555555555557 0.0 0.0
3.0 -19.11111111111111 0.0 0.0
3.0 -18.666666666666664 -5.522527447216604e-5 9.298605010140739e-5
3.0 -18.22222222222222 -3.2370682149609617e-7 7.689021209027884e-5
3.0 -17.77777777777778 0.0 0.0
3.0 -17.333333333333336 -0.00016180419206399823 9.345312022290779e-5
3.0 -16.88888888888889 -0.0001085341416756657 0.00015164302520524718
3.0 -16.444444444444443 -0.00010990940897840281 0.00010754224792661492
3.0 -16.0 -0.000107314488971877 0.00010547888972234442
3.0 -15.555555555555557 -0.00010203505058491153 0.00016872515902857627
3.0 -15.11111111111111 -4.392771089549721e-5 0.00022244863134394073
3.0 -14.666666666666668 -0.00016084034672664396 0.00016138513294297908
3.0 -14.222222222222221 -0.0005829925833252007 0.00024714228105851267
3.0 -13.777777777777779 -0.0004815491290550145 0.00026780479437944906
3.0 -13.333333333333332 -0.00011343846565308405 0.0003302227230001466
3.0 -12.88888888888889 -0.0003175146550652585 0.00032062146486379496
3.0 -12.444444444444443 -0.0004353695837865531 0.0004546669059712387
3.0 -12.0 -0.0006525283166509601 0.000371422378234935
3.0 -11.555555555555557 -0.0006459314438645125 0.0005371677262187469
3.0 -11.11111111111111 -0.0005019925120647846 0.0005343897271851612
3.0 -10.666666666666668 0.0004170632376173334 0.0005520769218771716
3.0 -10.222222222222221 -0.0009128376682893048 0.0005998558583188576
3.0 -9.777777777777779 -0.00013576508659141537 0.0006332772586020503
3.0 -9.333333333333332 -0.000717590310887842 0.0006764123255215783
3.0 -8.88888888888889 -0.0004429658322557839 0.0007541177757341327
3.0 -8.444444444444443 -0.0006594909180359477 0.0007753187843904032
3.0 -8.0 -0.0006681769877020548 0.0009086770718831048
3.0 -7.555555555555555 -0.001864857641497951 0.0008847560274094784
3.0 -7.111111111111111 -0.0014275121594580222 0.000896449116620231
3.0 -6.666666666666667 -0.001232848206592338 0.0009520783411421049
3.0 -6.222222222222222 -0.00043126241761563046 0.0010337448136041394
3.0 -5.777777777777778 -0.00237773334002889 0.0011280050025621422
3.0 -5.333333333333333 -0.001957959723152048 0.001140925598942861
3.0 -4.888888888888889 -3.4647089946004463e-5 0.0012376818256604478
3.0 -4.444444444444445 0.0004250728131595952 0.0013228669001742784
3.0 -4.0 -0.00294085012203459 0.00133527393213438
3.0 -3.5555555555555554 -0.0019386622265785748 0.001404040492924129
3.0 -3.111111111111111 -0.0005610393950346675 0.0014581605296562269
3.0 -2.666666666666667 -0.0027233878137785782 0.0015312069286778141
3.0 -2.2222222222222223 -0.0004228342930953158 0.0016522230064563192
3.0 -1.7777777777777777 -0.0006135664852109343 0.0016864220091048093
3.0 -1.3333333333333335 -0.003007502184790443 0.001736713351381959
3.0 -0.8888888888888888 -0.003939654312296223 0.0017938570644669917
3.0 -0.4444444444444444 -0.0024891030102487067 0.0019333353484727665
3.0 0.0 -0.0027660847713399913 0.0020528004783658747
3.0 0.4444444444444444 -0.0014722577054168135 0.0020436823947224147
3.0 0.8888888888888888 -0.002436618665057006 0.0021152432290592847
3.0 1.3333333333333335 -0.0035268819537920795 0.002195990778075588
3.0 1.7777777777777777 -0.005049755857335416 0.0022716810714447705
3.0 2.2222222222222223 -0.005089394810688495 0.002344981215534662
3.0 2.666666666666667 -0.00689520652211025 0.0024039842180830964
3.0 3.111111111111111 -0.005482926663716062 0.0025111820593690256
3.0 3.5555555555555554 -0.00505334663998199 0.002538893736562367
3.0 4.0 -0.0035980505127979016 0.0026135387089631307
3.0 4.444444444444445 -0.00364559998973145 0.0026973896689307317
3.0 4.888888888888889 -0.004268540039402298 0.002681423627884771
3.0 5.333333333333333 -0.007523015536275522 0.002792440402117605
3.0 5.777777777777778 -0.0014229620978841986 0.002878491115042981
3.0 6.222222222222222 -0.0025110064793375775 0.0028919379712872505
3.0 6.666666666666667 -0.004943302211387107 0.002962359972865701
3.0 7.111111111111111 -0.004755206056169456 0.003027330083224744
3.0 7.555555555555555 -0.008682254695055784 0.0030907308427713456
3.0 8.0 -0.0041483363487345715 0.003115952548369689
3.0 8.444444444444443 -0.009830461821254499 0.0031888512318237524
3.0 8.88888888888889 -0.01187390051782008 0.0032280939506503076
3.0 9.333333333333332 -0.007519205702283012 0.003258758590813618
3.0 9.777777777777779 -0.01226506197994801 0.0033134656264468426
3.0 10.222222222222221 -0.012489359065654375 0.003327805270152312
3.0 10.666666666666668 -0.007451344781584125 0.003373329363032452
3.0 11.11111111111111 -0.016022751684781546 0.0034457138225713756
3.0 11.555555555555557 -0.01975712663739139 0.003497142758510725
3.0 12.0 -0.016858023271451802 0.0034841665762284637
3.0 12.444444444444443 -0.017529843854476115 0.003491294406434334
3.0 12.88888888888889 -0.014576241498221542 0.003575270018566979
3.0 13.333333333333332 -0.021919976537056234 0.0035993220409348513
3.0 13.777777777777779 -0.018208206217079477 0.003623274096864177
3.0 14.222222222222221 -0.019717805042555863 0.0036287256727981377
3.0 14.666666666666668 -0.014163384416299005 0.0036741591032034295
3.0 15.11111111111111 -0.0131986353553063 0.0036129598089460068
3.0 15.555555555555557 -0.012401982429708339 0.003692345875697003
3.0 16.0 -0.002134436525062031 0.003721712127270096
3.0 16.444444444444443 0.0003216163733241019 0.00370112110191183
3.0 16.88888888888889 0.012741951271946616 0.003719813548643544
3.0 17.333333333333336 0.04368422226017678 0.003793696552844053
3.0 17.77777777777778 0.07386856889704373 0.003858240882269299
3.0 18.22222222222222 0.11259948221720426 0.004022023013167096
3.0 18.666666666666664 0.1609375517931668 0.004107192180419903
3.0 19.11111111111111 0.20041040976236923 0.004073101119995959
3.0 19.555555555555557 0.19422096155303092 0.003906394033544045
3.0 20.0 0.00022123005154537807 0.0001355054756047529
3.0 20.444444444444443 0.0 0.0
3.0 20.88888888888889 0.0 0.0
3.0 21.333333333333336 0.0 0.0
3.0 21.77777777777778 0.0 0.0
3.2222222222222223 -21.77777777777778 0.0 0.0
3.2222222222222223 -21.333333333333336 0.0 0.0
3.2222222222222223 -20.88888888888889 0.0 0.0
3.2222222222222223 -20.444444444444443 0.0 0.0
3.2222222222222223 -20.0 0.0 0.0
3.2222222222222223 -19.555555555555557 -5.110363988632465e-5 5.110363988632465e-5
3.2222222222222223 -19.11111111111111 5.115480601461573e-5 5.115480601461573e-5
3.2222222222222223 -18.666666666666664 -0.00014591864357060816 8.424660752462398e-5
3.2222222222222223 -18.22222222222222 0.0 0.0
3.2222222222222223 -17.77777777777778 -0.00014987110136564208 8.653653608004225e-5
3.2222222222222223 -17.333333333333336 -0.00015084913487372226 8.712070009182951e-5
3.2222222222222223 -16.88888888888889 -4.8557534945553244e-5 4.8557534945553244e-5
3.2222222222222223 -16.444444444444443 5.089907463539973e-5 0.00013003514519478656
3.2222222222222223 -16.0 2.8145244317116883e-7 7.061588885400616e-5
3.2222222222222223 -15.555555555555557 -8.052609266468006e-7 0.00015844435425928878
3.2222222222222223 -15.11111111111111 -0.00029258619705878537 0.00017369473191178772
3.2222222222222223 -14.666666666666668 -0.00014752312884039922 0.00013031372038946212
3.2222222222222223 -14.222222222222221 -0.0003922824154468562 0.00026518488196197715
3.2222222222222223 -13.777777777777779 -0.00015258770918422546 0.0002763805569635546
3.2222222222222223 -13.333333333333332 0.0005396210542279606 0.00031128554367694094
3.2222222222222223 -12.88888888888889 -0.00029957601003686285 0.0003688402856046273
3.2222222222222223 -12.444444444444443 -0.0001130283859846647 0.0003466410445695985
3.2222222222222223 -12.0 2.1248520328199717e-5 0.0003995715141727681
3.2222222222222223 -11.555555555555557 -0.0005459052006072555 0.00044403286901808066
3.2222222222222223 -11.11111111111111 -0.0002963119530983818 0.000454938019239573
3.2222222222222223 -10.666666666666668 -0.00034447293587331983 0.0005185279684602375
3.2222222222222223 -10.222222222222221 -0.0008768586436172008 0.0005585596248501028
3.2222222222222223 -9.777777777777779 -0.0005992889308432457 0.0006000124150669606
3.2222222222222223 -9.333333333333332 -0.0006909516965471513 0.0006368837607425896
3.2222222222222223 -8.88888888888889 -0.00045920619864347616 0.0006947118803423715
3.2222222222222223 -8.444444444444443 -0.0010505974733186535 0.0006828598748568848
3.2222222222222223 -8.0 -0.001203855011612872 0.0008003101000566927
3.2222222222222223 -7.555555555555555 -0.002145402370141239 0.0008492865923684136
3.2222222222222223 -7.111111111111111 -0.0003504905322693376 0.0008660538380153881
3.2222222222222223 -6.666666666666667 -0.0018452022966063623 0.0009464728850669913
3.2222222222222223 -6.222222222222222 0.0010295496306499945 0.0009866346511293697
3.2222222222222223 -5.777777777777778 0.00035621354162277416 0.001035158483294535
3.2222222222222223 -5.333333333333333 -0.0025816958482028467 0.0010728671233302945
3.2222222222222223 -4.888888888888889 0.00048502646126840894 0.0012109904970853409
3.2222222222222223 -4.444444444444445 -0.002687762874336347 0.0012093848239733516
3.2222222222222223 -4.0 -0.001313923013294767 0.0012726759853581406
3.2222222222222223 -3.5555555555555554 -0.003088963889624554 0.0013660021843674818
3.2222222222222223 -3.111111111111111 -0.0016241279813319505 0.0014348216457046453
3.2222222222222223 -2.666666666666667 0.0002823240296923271 0.001481572961803173
3.2222222222222223 -2.2222222222222223 -0.0006540482472944176 0.001535552693872012
3.2222222222222223 -1.7777777777777777 -0.004329069695327657 0.001656730790750589
3.2222222222222223 -1.3333333333333335 -0.0008500294520921783 0.001689909851549246
3.2222222222222223 -0.8888888888888888 -0.0016254416603597131 0.0017592485953980626
3.2222222222222223 -0.4444444444444444 -0.0022332926416198705 0.001832777270941558
3.2222222222222223 0.0 -0.0017111815298398883 0.0019122888231327868
3.2222222222222223 0.4444444444444444 -0.0005505839793956143 0.001963207754482843
3.2222222222222223 0.8888888888888888 1.64970358901162e-5 0.0020377530852473836
3.2222222222222223 1.3333333333333335 0.000576966993659819 0.002134352039621364
3.2222222222222223 1.7777777777777777 0.00024187174548371193 0.002199980550833364
3.2222222222222223 2.2222222222222223 -0.0014117910064863875 0.002225323986808976
3.2222222222222223 2.666666666666667 -0.0062898203776665705 0.0023019270635111265
3.2222222222222223 3.111111111111111 -0.005207001776052896 0.0023291672522219764
3.2222222222222223 3.5555555555555554 -0.005784254820646049 0.0024027778091794917
3.2222222222222223 4.0 -0.00590934697337797 0.0024534743936838366
3.2222222222222223 4.444444444444445 -0.008775403686382546 0.0025521191457340657
3.2222222222222223 4.888888888888889 -0.004361096691288344 0.0025662983103308208
3.2222222222222223 5.333333333333333 -0.0036848388050695095 0.0026283926258798425
3.2222222222222223 5.777777777777778 -0.0035311756844324314 0.002644035202570176
3.2222222222222223 6.222222222222222 -0.0035321707679881235 0.002779591613400994
3.2222222222222223 6.666666666666667 -0.00721966729856802 0.0028323822497352677
3.2222222222222223 7.111111111111111 -0.010165557901681879 0.0028816205092821266
3.2222222222222223 7.555555555555555 -0.009600133437037549 0.002888991321590526
3.2222222222222223 8.0 -0.008107269855083516 0.0030098589629078544
3.2222222222222223 8.444444444444443 -0.014664019656827036 0.003038282250154119
3.2222222222222223 8.88888888888889 -0.010510736789783771 0.003095365433409976
3.2222222222222223 9.333333333333332 -0.010778468891720424 0.003065510533312494
3.2222222222222223 9.777777777777779 -0.013104802394444757 0.003113269454163802
3.2222222222222223 10.222222222222221 -0.012226812718220653 0.003185851420466893
3.2222222222222223 10.666666666666668 -0.014333548675302175 0.0032182739413868745
3.2222222222222223 11.11111111111111 -0.008789870542495498 0.003299696078990129
3.2222222222222223 11.555555555555557 -0.01556052003095427 0.0032386923405783186
3.2222222222222223 12.0 -0.012465720341244955 0.0033340928543788254
3.2222222222222223 12.444444444444443 -0.020834460478104413 0.003309540070583471
3.2222222222222223 12.88888888888889 -0.01691891118335114 0.003297879724660387
3.2222222222222223 13.333333333333332 -0.019381185213576017 0.0033950180044899233
3.2222222222222223 13.777777777777779 -0.007762626717887162 0.0033903655333722632
3.2222222222222223 14.222222222222221 -0.013159803025523113 0.003382562578565549
3.2222222222222223 14.666666666666668 -0.014680838515495837 0.003433309758974517
3.2222222222222223 15.11111111111111 -0.008415962912750135 0.003406410229671054
3.2222222222222223 15.555555555555557 -0.009926007010775343 0.0034473717117411116
3.2222222222222223 16.0 -0.006217353954752425 0.0034849236225334293
3.2222222222222223 16.444444444444443 0.010118354728669824 0.0034315252543854363
3.2222222222222223 16.88888888888889 0.022374940684967756 0.00349974082432808
3.2222222222222223 17.333333333333336 0.04559276213509169 0.0035044513708082045
3.2222222222222223 17.77777777777778 0.07798373438465622 0.0036317166686157193
3.2222222222222223 18.22222222222222 0.12479450664472612 0.003746191710625578
3.2222222222222223 18.666666666666664 0.15143068143150876 0.0037563549424852096
3.2222222222222223 19.11111111111111 0.17483447185209794 0.003646957109125625
3.2222222222222223 19.555555555555557 0.13922558254683493 0.0032517226159236162
3.2222222222222223 20.0 0.0 0.0
3.2222222222222223 20.444444444444443 0.0 0.0
3.2222222222222223 20.88888888888889 0.0 0.0
3.2222222222222223 21.333333333333336 0.0 0.0
3.2222222222222223 21.77777777777778 0.0 0.0
3.4444444444444446 -21.77777777777778 0.0 0.0
3.4444444444444446 -21.333333333333336 0.0 0.0
3.4444444444444446 -20.88888888888889 0.0 0.0
3.4444444444444446 -20.444444444444443 0.0 0.0
3.4444444444444446 -20.0 0.0 0.0
3.4444444444444446 -19.555555555555557 0.0 0.0
3.4444444444444446 -19.11111111111111 0.0 6.674772415538406e-5
3.4444444444444446 -18.666666666666664 -4.80280951893072e-5 4.80280951893072e-5
3.4444444444444446 -18.22222222222222 -4.799244244390779e-5 4.799244244390779e-5
3.4444444444444446 -17.77777777777778 1.363715756901674e-6 6.641609471192836e-5
3.4444444444444446 -17.333333333333336 -4.724254790290996e-5 4.724254790290996e-5
3.4444444444444446 -16.88888888888889 -0.00013911364069844027 0.00012465821467276664
3.4444444444444446 -16.444444444444443 0.0001818564977409629 0.0001726731191968126
3.4444444444444446 -16.0 9.38363553770942e-5 6.636449649070676e-5
3.4444444444444446 -15.555555555555557 0.00013940988101524977 0.00012396353823678066
3.4444444444444446 -15.11111111111111 -0.00028273966050823394 0.0001864466480445094
3.4444444444444446 -14.666666666666668 -0.0003261460762088058 0.00021546036016057403
3.4444444444444446 -14.222222222222221 -0.0006561120319428093 0.00018711149432956814
3.4444444444444446 -13.777777777777779 -0.00046309422102969156 0.000257683740657614
3.4444444444444446 -13.333333333333332 -0.0003799972742195369 0.00025644535280114794
3.4444444444444446 -12.88888888888889 -0.00037153987578778625 0.00032537238438883596
3.4444444444444446 -12.444444444444443 -0.00027999225258190386 0.00033669597038784503
3.4444444444444446 -12.0 0.00013520191830602939 0.00044691858843742496
3.4444444444444446 -11.555555555555557 -0.0007482696111663519 0.000420681767393401
3.4444444444444446 -11.11111111111111 -0.0009455677829888969 0.00048603349217966023
3.4444444444444446 -10.666666666666668 0.00013567718043301313 0.0005201054038523167
3.4444444444444446 -10.222222222222221 0.0004180591965330912 0.00046599957236805083
3.4444444444444446 -9.777777777777779 -0.0001265382325431972 0.0006358626380390315
3.4444444444444446 -9.333333333333332 0.00012735441721696973 0.0006087846294229212
3.4444444444444446 -8.88888888888889 -0.0004667185294405002 0.0006733589997801363
3.4444444444444446 -8.444444444444443 -0.0007906345283764172 0.000700988183813017
3.4444444444444446 -8.0 -0.0009815340113940192 0.000736219638863132
3.4444444444444446 -7.555555555555555 -0.0018237561663496538 0.0008139800437927549
3.4444444444444446 -7.111111111111111 0.00015870937426605428 0.0008542218052396166
3.4444444444444446 -6.666666666666667 -0.0011234105824452637 0.0008817463126645678
3.4444444444444446 -6.222222222222222 -1.754710117285501e-5 0.0009666782927126142
3.4444444444444446 -5.777777777777778 0.00026647831510504466 0.0009947401235850626
3.4444444444444446 -5.333333333333333 -0.0019397036184121597 0.0010529321813299033
3.4444444444444446 -4.888888888888889 -0.00023091834604844612 0.0010779469978163393
3.4444444444444446 -4.444444444444445 -0.0003551914926224684 0.0011692400371658865
3.4444444444444446 -4.0 0.0008024451215936043 0.0012690178387375717
3.4444444444444446 -3.5555555555555554 -0.002683933079975337 0.0013082229001875742
3.4444444444444446 -3.111111111111111 -0.003942148110241417 0.001355409266162628
3.4444444444444446 -2.666666666666667 -0.0003919730101211235 0.0014179765076581172
3.4444444444444446 -2.2222222222222223 -0.0028190171622580664 0.0014922527668379195
3.4444444444444446 -1.7777777777777777 -0.003057308089935914 0.0015807813677508387
3.4444444444444446 -1.3333333333333335 -0.0067199048498643305 0.0016084740529321122
3.4444444444444446 -0.8888888888888888 -0.003947066229890775 0.0016965264057103423
3.4444444444444446 -0.4444444444444444 -0.004707069668506284 0.0017090783617870874
3.4444444444444446 0.0 -0.004955833469581966 0.001815055361355006
3.4444444444444446 0.4444444444444444 -0.0006414555448716723 0.001896602925992643
3.4444444444444446 0.8888888888888888 -0.004199660843142206 0.001896372863476019
3.4444444444444446 1.3333333333333335 -0.000827154403226599 0.001992468968946803
3.4444444444444446 1.7777777777777777 -0.004022214078119167 0.0020744747677222146
3.4444444444444446 2.2222222222222223 -0.006798496558464864 0.00213276539881446
3.4444444444444446 2.666666666666667 -0.0016477178611809388 0.002205837676976045
3.4444444444444446 3.111111111111111 -0.0036789969771373605 0.0022628809029374745
3.4444444444444446 3.5555555555555554 -0.003599369270553527 0.0023249604454648313
3.4444444444444446 4.0 -0.001920378906330089 0.00234986475814431
3.4444444444444446 4.444444444444445 -0.00561751457605411 0.0024140446438397785
3.4444444444444446 4.888888888888889 -0.008504204747533982 0.0024638309820214257
3.4444444444444446 5.333333333333333 -0.005951054865851316 0.002538798136282392
3.4444444444444446 5.777777777777778 -0.002460002663497303 0.0025801326297801653
3.4444444444444446 6.222222222222222 -0.006762400323125537 0.00267268532642374
3.4444444444444446 6.666666666666667 -0.009426694318717932 0.0027148247016044406
3.4444444444444446 7.111111111111111 -0.008342712519450807 0.0027489238081662266
3.4444444444444446 7.555555555555555 -0.007356339227736193 0.0027756465359881654
3.4444444444444446 8.0 -0.005751527016049647 0.00282486632714706
3.4444444444444446 8.444444444444443 -0.0038616863431154597 0.002870619286565237
3.4444444444444446 8.88888888888889 -0.009763752406762981 0.0029508800052925267
3.4444444444444446 9.333333333333332 -0.009241175435604359 0.002981851996620014
3.4444444444444446 9.777777777777779 -0.009710017010404262 0.0030136854944867266
3.4444444444444446 10.222222222222221 -0.011010415320383896 0.0030625096284112234
3.4444444444444446 10.666666666666668 -0.012177939167823091 0.003060365368769854
3.4444444444444446 11.11111111111111 -0.012993319851719603 0.003120535448173523
3.4444444444444446 11.555555555555557 -0.017282423475327626 0.003107209734449756
3.4444444444444446 12.0 -0.016691212673575286 0.00316804544009303
3.4444444444444446 12.444444444444443 -0.019770382006900494 0.003160823512846512
3.4444444444444446 12.88888888888889 -0.014916572800995004 0.003238459343102999
3.4444444444444446 13.333333333333332 -0.020397725524230303 0.003170565706515769
3.4444444444444446 13.777777777777779 -0.008870902563689088 0.003215983295452699
3.4444444444444446 14.222222222222221 -0.013398229846982695 0.0032352066309665863
3.4444444444444446 14.666666666666668 -0.008882170550640939 0.0032203500698391244
3.4444444444444446 15.11111111111111 -0.004131088987870942 0.003265025035891333
3.4444444444444446 15.555555555555557 -0.004506330331535638 0.003254636620048598
3.4444444444444446 16.0 0.0031760489855074147 0.0032311182985250413
3.4444444444444446 16.444444444444443 0.01450412274709537 0.0032487245023459918
3.4444444444444446 16.88888888888889 0.030701547621912337 0.003272221273491386
3.4444444444444446 17.333333333333336 0.05168700369157857 0.003311258558213046
3.4444444444444446 17.77777777777778 0.08435970940772139 0.0033945762169488745
3.4444444444444446 18.22222222222222 0.1195127465474913 0.003464167010369208
3.4444444444444446 18.666666666666664 0.13955097304160308 0.0033738993119564555
3.4444444444444446 19.11111111111111 0.15093191157896815 0.0032091853017692925
3.4444444444444446 19.555555555555557 0.10209758522952767 0.0026480888678618334
3.4444444444444446 20.0 0.0 0.0
3.4444444444444446 20.444444444444443 0.0 0.0
3.4444444444444446 20.88888888888889 0.0 0.0
3.4444444444444446 21.333333333333336 0.0 0.0
3.4444444444444446 21.77777777777778 0.0 0.0
3.6666666666666665 -21.77777777777778 0.0 0.0
3.6666666666666665 -21.333333333333336 0.0 0.0
3.6666666666666665 -20.88888888888889 0.0 0.0
3.6666666666666665 -20.444444444444443 0.0 0.0
3.6666666666666665 -20.0 0.0 0.0
3.6666666666666665 -19.555555555555557 0.0 0.0
3.6666666666666665 -19.11111111111111 0.0 0.0
3.6666666666666665 -18.666666666666664 0.0 0.0
3.6666666666666665 -18.22222222222222 -8.592131122236719e-5 6.075629726651399e-5
3.6666666666666665 -17.77777777777778 -0.00017847507100336393 0.00010932994516717312
3.6666666666666665 -17.333333333333336 1.7971585852641812e-6 0.00010732992106880189
3.6666666666666665 -16.88888888888889 -0.00013329952138991884 9.819107272969792e-5
3.6666666666666665 -16.444444444444443 -0.00021771679345273642 9.73735448522148e-5
3.6666666666666665 -16.0 -0.00017622652775351968 0.00017627386080192937
3.6666666666666665 -15.555555555555557 4.070692974872826e-5 0.00017023331499257434
3.6666666666666665 -15.11111111111111 0.00021876014698606744 0.00017121359668975653
3.6666666666666665 -14.666666666666668 -0.00012631629570147076 0.00018167514464024288
3.6666666666666665 -14.222222222222221 -0.0005731281382066066 0.0002105084465503812
3.6666666666666665 -13.777777777777779 0.0003985756968767624 0.00022917514568209372
3.6666666666666665 -13.333333333333332 0.00016608100796745067 0.00028475938296130816
3.6666666666666665 -12.88888888888889 -0.000525407692553375 0.00034064945009694837
3.6666666666666665 -12.444444444444443 -0.00027815543796347406 0.00038453705305192424
3.6666666666666665 -12.0 2.016484489242726e-5 0.00041506048821851225
3.6666666666666665 -11.555555555555557 -0.0011057368649981306 0.00039136784930417077
3.6666666666666665 -11.11111111111111 -0.0003456369864746865 0.0004692734462134637
3.6666666666666665 -10.666666666666668 -0.0008594030618651246 0.0005219042547084964
3.6666666666666665 -10.222222222222221 -0.0004998811867623198 0.0005248062490716635
3.6666666666666665 -9.777777777777779 -0.0007105019209276963 0.0005694521852272411
3.6666666666666665 -9.333333333333332 0.00020793402003908796 0.0005649919610778461
3.6666666666666665 -8.88888888888889 -0.0017072978570582405 0.0006157702929646204
3.6666666666666665 -8.444444444444443 -0.00025710140006578137 0.0006750194754271843
3.6666666666666665 -8.0 -0.0008836089309303407 0.0007573376947305132
3.6666666666666665 -7.555555555555555 -0.001968346206064174 0.0007903407371599769
3.6666666666666665 -7.111111111111111 -0.0010997323162549846 0.0008071984958588138
3.6666666666666665 -6.666666666666667 -0.0009532467419971482 0.0008649695301250781
3.6666666666666665 -6.222222222222222 -0.002237988627081367 0.0009656846754775876
3.6666666666666665 -5.777777777777778 -0.0002681829447708432 0.0009858551414045822
3.6666666666666665 -5.333333333333333 -0.002692156935507975 0.0010175912286291176
3.6666666666666665 -4.888888888888889 -0.0005616340372668353 0.0011075107420754709
3.6666666666666665 -4.444444444444445 -0.00230170449719322 0.0011735759910969587
3.6666666666666665 -4.0 -0.0011292298753794716 0.0011648585186404094
3.6666666666666665 -3.5555555555555554 -0.0005746576378785838 0.001273499218079748
3.6666666666666665 -3.111111111111111 -0.002261922900532442 0.0013545720731598962
3.6666666666666665 -2.666666666666667 -0.0013037039960894295 0.0013420252384679443
3.6666666666666665 -2.2222222222222223 -0.0017910392527068777 0.0014016134626982984
3.6666666666666665 -1.7777777777777777 -0.0032269319955994125 0.0014595965726602771
3.6666666666666665 -1.3333333333333335 -0.0022689067112470727 0.0015919215789806838
3.6666666666666665 -0.8888888888888888 -0.0016412165225669821 0.0016002023974524486
3.6666666666666665 -0.4444444444444444 0.0008720512201596573 0.0016637297492627131
3.6666666666666665 0.0 -0.0036445382491588846 0.001720480606918498
3.6666666666666665 0.4444444444444444 -0.00027271000677205385 0.0018264918294118233
3.6666666666666665 0.8888888888888888 -0.0014106436244614789 0.0018615074357646792
3.6666666666666665 1.3333333333333335 -0.0016886953035249897 0.00195811206544203
3.6666666666666665 1.7777777777777777 -0.006291819044519929 0.002019270498682033
3.6666666666666665 2.2222222222222223 -0.0032339122405036593 0.0020800219641591232
3.6666666666666665 2.666666666666667 -0.00249782095006982 0.0021233566536154767
3.6666666666666665 3.111111111111111 -0.007149859603607266 0.002155199366286139
3.6666666666666665 3.5555555555555554 -0.0060684842952407935 0.002243297942178976
3.6666666666666665 4.0 -0.007978866496002593 0.0022497415094688013
3.6666666666666665 4.444444444444445 -0.003344028125612801 0.0023097496051392627
3.6666666666666665 4.888888888888889 -0.0024563657277934816 0.0023645593177663957
3.6666666666666665 5.333333333333333 -0.004829317379792261 0.002444463347367387
3.6666666666666665 5.777777777777778 -0.006987752122881815 0.0024889386959266583
3.6666666666666665 6.222222222222222 -0.004656301179396222 0.0025449419788472257
3.6666666666666665 6.666666666666667 -0.004971282739373145 0.002571790682953073
3.6666666666666665 7.111111111111111 -0.012684649913377855 0.002659966824331588
3.6666666666666665 7.555555555555555 -0.00638557918778174 0.0026669013533262677
3.6666666666666665 8.0 -0.009113726843236787 0.002697973006949972
3.6666666666666665 8.444444444444443 -0.005926805832740658 0.002711832618809952
3.6666666666666665 8.88888888888889 -0.00806377543393849 0.0028037978916417637
3.6666666666666665 9.333333333333332 -0.006352677901392002 0.002829882287923998
3.6666666666666665 9.777777777777779 -0.007217464829255898 0.0028787289091011595
3.6666666666666665 10.222222222222221 -0.008361421514739877 0.002893564551721588
3.6666666666666665 10.666666666666668 -0.012068127122479297 0.002914777960880559
3.6666666666666665 11.11111111111111 -0.008399939823522256 0.0029520870608882215
3.6666666666666665 11.555555555555557 -0.014464174755421803 0.0029955970371777015
3.6666666666666665 12.0 -0.01263546628222639 0.0029810322316872447
3.6666666666666665 12.444444444444443 -0.012670865890579775 0.0029973591018983056
3.6666666666666665 12.88888888888889 -0.011704898045092303 0.0030090039125732822
3.6666666666666665 13.333333333333332 -0.011477091200195943 0.003028950118582504
3.6666666666666665 13.777777777777779 -0.006561862384172993 0.0030464423207197523
3.6666666666666665 14.222222222222221 -0.007395669529176402 0.0030692980033347316
3.6666666666666665 14.666666666666668 -0.006566497870108009 0.0030501462564249504
3.6666666666666665 15.11111111111111 -0.004462701773095888 0.003051273605748537
3.6666666666666665 15.555555555555557 -0.0013865218263606268 0.0030670319215764844
3.6666666666666665 16.0 0.007084889674094073 0.003044408316457743
3.6666666666666665 16.444444444444443 0.016700817540855794 0.0030693787597580145
3.6666666666666665 16.88888888888889 0.03954231404054342 0.0030715204862915894
3.6666666666666665 17.333333333333336 0.05963869536629048 0.0031016476245904626
3.6666666666666665 17.77777777777778 0.08433710279547296 0.0031311722759195886
3.6666666666666665 18.22222222222222 0.11323875322715445 0.003205737773048403
3.6666666666666665 18.666666666666664 0.126678935498513 0.003044781236599551
3.6666666666666665 19.11111111111111 0.12494347376828065 0.0028510416354926367
3.6666666666666665 19.555555555555557 0.06415209865873467 0.002168447710902638
3.6666666666666665 20.0 0.0 0.0
3.6666666666666665 20.444444444444443 0.0 0.0
3.6666666666666665 20.88888888888889 0.0 0.0
3.6666666666666665 21.333333333333336 0.0 0.0
3.6666666666666665 21.77777777777778 0.0 0.0
3.888888888888889 -21.77777777777778 0.0 0.0
3.888888888888889 -21.333333333333336 0.0 0.0
3.888888888888889 -20.88888888888889 0.0 0.0
3.888888888888889 -20.444444444444443 0.0 0.0
3.888888888888889 -20.0 0.0 0.0
3.888888888888889 -19.555555555555557 -4.161601749844307e-5 4.161601749844307e-5
3.888888888888889 -19.11111111111111 4.2189547477633065e-5 4.2189547477633065e-5
3.888888888888889 -18.666666666666664 0.0 0.0
3.888888888888889 -18.22222222222222 -8.120979273521397e-5 5.742406390844436e-5
3.888888888888889 -17.77777777777778 -4.246726416046894e-5 4.246726416046894e-5
3.888888888888889 -17.333333333333336 -7.921755293136343e-5 8.182842262413406e-5
3.888888888888889 -16.88888888888889 -4.599847550590495e-5 9.280381767355354e-5
3.888888888888889 -16.444444444444443 -8.286412836293057e-5 0.00010188618849070684
3.888888888888889 -16.0 -0.00033118365730062444 0.0001171120002605964
3.888888888888889 -15.555555555555557 -0.0001652628167671895 0.00014424448778327349
3.888888888888889 -15.11111111111111 -0.00028905023640854444 0.00018940866430331338
3.888888888888889 -14.666666666666668 -0.0004963408316109006 0.00022625373688715036
3.888888888888889 -14.222222222222221 8.069180305949044e-5 0.00023425268773269025
3.888888888888889 -13.777777777777779 -0.0004105586473593055 0.0002340367747362247
3.888888888888889 -13.333333333333332 0.00011851179689045208 0.0002708709081697413
3.888888888888889 -12.88888888888889 0.00024830303593991783 0.00030941850034829497
3.888888888888889 -12.444444444444443 -0.0002794164292852707 0.0003381687069650325
3.888888888888889 -12.0 -0.00033764615145665347 0.00035523066804667375
3.888888888888889 -11.555555555555557 0.00011915838545909716 0.00041198926424661995
3.888888888888889 -11.11111111111111 -0.0011971578993296133 0.00044684130868523895
3.888888888888889 -10.666666666666668 -0.0007296492282287905 0.0004579472402634542
3.888888888888889 -10.222222222222221 -0.0004907351079373947 0.0004913504476080688
3.888888888888889 -9.777777777777779 0.0002512284583396049 0.0005655848631888437
3.888888888888889 -9.333333333333332 -0.0011082307574370367 0.0005572855681079665
3.888888888888889 -8.88888888888889 -0.0012114160997213198 0.0006192960505690076
3.888888888888889 -8.444444444444443 -0.0015346409586889092 0.000661430713571148
3.888888888888889 -8.0 0.0004993098950004131 0.0007136343153684987
3.888888888888889 -7.555555555555555 -0.00024750287530207326 0.0007455361121795434
3.888888888888889 -7.111111111111111 -0.0007468525578913739 0.0007739649393688212
3.888888888888889 -6.666666666666667 -0.001586889137585881 0.0008714576398438266
3.888888888888889 -6.222222222222222 -0.001632584515329567 0.0008933699677893185
3.888888888888889 -5.777777777777778 -0.0007758162976984638 0.0009669731524668269
3.888888888888889 -5.333333333333333 -0.0016791774631460534 0.0009994477572092928
3.888888888888889 -4.888888888888889 -0.0022089070832912194 0.0010128820118195244
3.888888888888889 -4.444444444444445 -0.0008560231373113057 0.001090204219646457
3.888888888888889 -4.0 -0.00047389451255758523 0.001135622218517368
3.888888888888889 -3.5555555555555554 -0.0008221632257250648 0.001192100642871005
3.888888888888889 -3.111111111111111 -0.0029352495271772316 0.0012373335312741976
3.888888888888889 -2.666666666666667 -0.003562026303366455 0.001323331119974467
3.888888888888889 -2.2222222222222223 -0.0015465623368088946 0.0013387540690205921
3.888888888888889 -1.7777777777777777 -0.003584892012939164 0.00146476725190852
3.888888888888889 -1.3333333333333335 -0.0052136333931912795 0.0014623219488618566
3.888888888888889 -0.8888888888888888 -0.0024792273990864627 0.0015336836559615842
3.888888888888889 -0.4444444444444444 -0.0011924786868221645 0.0015842274135344971
3.888888888888889 0.0 -0.0033968862634589253 0.0016523933928239008
3.888888888888889 0.4444444444444444 -0.0034291789963817186 0.0017165394603690695
3.888888888888889 0.8888888888888888 -0.0039055182575071052 0.0017944311917059703
3.888888888888889 1.3333333333333335 -0.0018248162416780328 0.0018804003840670353
3.888888888888889 1.7777777777777777 -0.0025412876822063246 0.0018905330447692283
3.888888888888889 2.2222222222222223 -0.006433789318774665 0.00197577691583455
3.888888888888889 2.666666666666667 -0.003162351738274897 0.001995929935465346
3.888888888888889 3.111111111111111 -0.005685065369132786 0.0020811876946246082
3.888888888888889 3.5555555555555554 -0.006795010978840497 0.002131612313652917
3.888888888888889 4.0 -0.004123327057566261 0.002184175589093981
3.888888888888889 4.444444444444445 -0.0007493374490711713 0.00222237991902614
3.888888888888889 4.888888888888889 -0.0029599356495269864 0.00229820184603822
3.888888888888889 5.333333333333333 -0.008556237647900323 0.002307172944336043
3.888888888888889 5.777777777777778 -0.0033255644871288638 0.0023798274370444793
3.888888888888889 6.222222222222222 -0.010305559630733438 0.0023987385441862734
3.888888888888889 6.666666666666667 -0.006751490777974621 0.002490611696456619
3.888888888888889 7.111111111111111 -0.0023792128263259173 0.002473017204333993
3.888888888888889 7.555555555555555 -0.004990145850684232 0.0025372777355478415
3.888888888888889 8.0 -0.0064493507402094965 0.0026039269352793565
3.888888888888889 8.444444444444443 -0.009495744361465 0.0026173080167016765
3.888888888888889 8.88888888888889 -0.008398763258504327 0.0026773079505016733
3.888888888888889 9.333333333333332 -0.011654632820611927 0.0026845121523495856
3.888888888888889 9.777777777777779 -0.011288005940441876 0.0027185374296308986
3.888888888888889 10.222222222222221 -0.00923842069006219 0.0027677809793789916
3.888888888888889 10.666666666666668 -0.011550815898848632 0.002762444989170776
3.888888888888889 11.11111111111111 -0.00738443967631475 0.002856796645566469
3.888888888888889 11.555555555555557 -0.012717047547679383 0.002826888616711617
3.888888888888889 12.0 -0.014934143181239519 0.0028864014323537147
3.888888888888889 12.444444444444443 -0.01260192350269832 0.0028737871944258487
3.888888888888889 12.88888888888889 -0.009368557080508409 0.002873161135177196
3.888888888888889 13.333333333333332 -0.010911109819053138 0.0028855112455945637
3.888888888888889 13.777777777777779 -0.011842971093399464 0.0029051128215249493
3.888888888888889 14.222222222222221 -0.00875316757501176 0.0028743532372018823
3.888888888888889 14.666666666666668 -0.00869660435281576 0.002888862976532665
3.888888888888889 15.11111111111111 0.00046676353308542354 0.002876911980532535
3.888888888888889 15.555555555555557 0.003327343554475893 0.0028645134021140855
3.888888888888889 16.0 0.008954780966582707 0.002827107856651881
3.888888888888889 16.444444444444443 0.027650997456786015 0.002800770780678248
3.888888888888889 16.88888888888889 0.03823942046615991 0.0028983208954246656
3.888888888888889 17.333333333333336 0.05809780706872011 0.002871964198646866
3.888888888888889 17.77777777777778 0.08352949915919096 0.002936938868870377
3.888888888888889 18.22222222222222 0.10582917464905466 0.0029339927144913444
3.888888888888889 18.666666666666664 0.11543242974228819 0.0028365723890194307
3.888888888888889 19.11111111111111 0.10408960088869604 0.002549908177035385
3.888888888888889 19.555555555555557 0.04084976051280078 0.0016539309074946292
3.888888888888889 20.0 0.0 0.0
3.888888888888889 20.444444444444443 0.0 0.0
3.888888888888889 20.88888888888889 0.0 0.0
3.888888888888889 21.333333333333336 0.0 0.0
3.888888888888889 21.77777777777778 0.0 0.0
4.111111111111111 -21.77777777777778 0.0 0.0
4.111111111111111 -21.333333333333336 0.0 0.0
4.111111111111111 -20.88888888888889 0.0 0.0
4.111111111111111 -20.444444444444443 0.0 0.0
4.111111111111111 -20.0 0.0 0.0
4.111111111111111 -19.555555555555557 3.905893183915134e-5 3.905893183915134e-5
4.111111111111111 -19.11111111111111 -3.8506713859668264e-5 3.8506713859668264e-5
4.111111111111111 -18.666666666666664 -3.879237569374089e-5 6.835102453209495e-5
4.111111111111111 -18.22222222222222 -7.892211122550853e-5 5.580925979558623e-5
4.111111111111111 -17.77777777777778 -4.0087217741290273e-5 4.0087217741290273e-5
4.111111111111111 -17.333333333333336 -0.00015446781246184691 9.554379619293896e-5
4.111111111111111 -16.88888888888889 -8.172377860735406e-5 7.944992562877628e-5
4.111111111111111 -16.444444444444443 -0.0002350686198786264 0.0001103582097316442
4.111111111111111 -16.0 -0.00011818483503475795 0.0001038749279003137
4.111111111111111 -15.555555555555557 -0.0001936386267732604 0.0001409438449261538
4.111111111111111 -15.11111111111111 -4.031321549789711e-5 0.0001869222220949831
4.111111111111111 -14.666666666666668 -0.0004703207500910061 0.0001658903489442966
4.111111111111111 -14.222222222222221 -0.00011677580979247999 0.00019607879446741243
4.111111111111111 -13.777777777777779 -0.000500550658123474 0.0002451313822988097
4.111111111111111 -13.333333333333332 -0.000782520270205726 0.00024842546718517936
4.111111111111111 -12.88888888888889 -0.00027432553174909404 0.0002955513258962768
4.111111111111111 -12.444444444444443 0.00019963389663080073 0.00030151761059629445
4.111111111111111 -12.0 -0.0005971610504061587 0.00031536121781539756
4.111111111111111 -11.555555555555557 -4.127977360495608e-5 0.0003530719347686194
4.111111111111111 -11.11111111111111 -0.0003504291208657397 0.0004026190151268533
4.111111111111111 -10.666666666666668 -0.0007061105562153127 0.00044018921463863034
4.111111111111111 -10.222222222222221 -0.00022703138854670625 0.0004896194192978147
4.111111111111111 -9.777777777777779 0.0003493599963191753 0.0005415523914174073
4.111111111111111 -9.333333333333332 -0.0006134866753753358 0.0005079230229029708
4.111111111111111 -8.88888888888889 -0.0003070307813129998 0.000585823097309102
4.111111111111111 -8.444444444444443 4.603194832969319e-5 0.0006293374924576231
4.111111111111111 -8.0 -0.001227435929911148 0.0006950606627416211
4.111111111111111 -7.555555555555555 -0.00043862130264917085 0.0006919989185359064
4.111111111111111 -7.111111111111111 0.00023993321514041737 0.0007659991455200883
4.111111111111111 -6.666666666666667 -0.0005587506844189992 0.0008166511606537375
4.111111111111111 -6.222222222222222 -0.0016213759120652482 0.0008798226623208253
4.111111111111111 -5.777777777777778 -0.0007083514128269716 0.0008990567973436473
4.111111111111111 -5.333333333333333 -0.0004353441101233831 0.0008958584685619387
4.111111111111111 -4.888888888888889 -0.0021666383994097885 0.0009767425227450975
4.111111111111111 -4.444444444444445 -0.0031672823880103756 0.0010433840282681119
4.111111111111111 -4.0 -0.0007532826302887005 0.00108502137834191
4.111111111111111 -3.5555555555555554 -0.0019828993858844596 0.0011533546522981047
4.111111111111111 -3.111111111111111 -0.002588892831645504 0.0012266157626811174
4.111111111111111 -2.666666666666667 -0.0029979868473398092 0.0012575409511938042
4.111111111111111 -2.2222222222222223 -0.0036680807204885115 0.001322911416107268
4.111111111111111 -1.7777777777777777 -0.004304606021351818 0.0014150708996812883
4.111111111111111 -1.3333333333333335 -0.001493051688945055 0.0014114821578791736
4.111111111111111 -0.8888888888888888 -0.001039157738197027 0.0014908121103575363
4.111111111111111 -0.4444444444444444 -0.0014154804054017848 0.0015008883360439309
4.111111111111111 0.0 -0.0031988117340655898 0.0016068089678730774
4.111111111111111 0.4444444444444444 -0.0015840301097205635 0.0016713816972903854
4.111111111111111 0.8888888888888888 -0.003674619487832156 0.0017071970803703973
4.111111111111111 1.3333333333333335 -0.0014600728508704858 0.001752706770626187
4.111111111111111 1.7777777777777777 -0.003511896653400674 0.001780901678704714
4.111111111111111 2.2222222222222223 -0.0036213369782351697 0.001861138826644237
4.111111111111111 2.666666666666667 -0.003053922439379179 0.0019052551867237756
4.111111111111111 3.111111111111111 -0.0016330154224065815 0.0019814488643341423
4.111111111111111 3.5555555555555554 -0.004235681690820244 0.0020284280396361642
4.111111111111111 4.0 0.002084418577988903 0.0020642807108131036
4.111111111111111 4.444444444444445 -0.006021662690778052 0.0021231131882479804
4.111111111111111 4.888888888888889 -0.003440167683523822 0.0021846239865723214
4.111111111111111 5.333333333333333 -0.007222064850017479 0.0022913655497770018
4.111111111111111 5.777777777777778 -0.005985866686600953 0.0022649485163463846
4.111111111111111 6.222222222222222 -0.008375704193684342 0.002312657900115067
4.111111111111111 6.666666666666667 -0.00407833666041007 0.0023765234222396913
4.111111111111111 7.111111111111111 -0.0044156625850669045 0.0024252123378791
4.111111111111111 7.555555555555555 -0.007562363533075637 0.002443059965080148
4.111111111111111 8.0 -0.007059569024875103 0.002533482910045169
4.111111111111111 8.444444444444443 -0.0054501376165829694 0.0025458614914958223
4.111111111111111 8.88888888888889 -0.01207369584285122 0.0025533422633811135
4.111111111111111 9.333333333333332 -0.014607397108479666 0.0026273379036474615
4.111111111111111 9.777777777777779 -0.007766515330936396 0.002605676836379536
4.111111111111111 10.222222222222221 -0.008590538193067787 0.0026477528154347503
4.111111111111111 10.666666666666668 -0.006483219656722837 0.002664490205169084
4.111111111111111 11.11111111111111 -0.00999272287144611 0.002644097754365331
4.111111111111111 11.555555555555557 -0.006930310323605894 0.0026667825210156676
4.111111111111111 12.0 -0.009735158754631117 0.002706306607452232
4.111111111111111 12.444444444444443 -0.00826588759998646 0.00271696801428649
4.111111111111111 12.88888888888889 -0.009375924980839357 0.002733890926825115
4.111111111111111 13.333333333333332 -0.005487383633258082 0.0027730175068781996
4.111111111111111 13.777777777777779 -0.010176483532366082 0.0027390268813139106
4.111111111111111 14.222222222222221 -0.0063732231879337405 0.002765415441719191
4.111111111111111 14.666666666666668 -0.008285416399861738 0.0027211928026169324
4.111111111111111 15.11111111111111 3.879614738667614e-5 0.0027046535673651917
4.111111111111111 15.555555555555557 0.004594206874072209 0.0027164518356013424
4.111111111111111 16.0 0.017227859692580755 0.0027230802198495332
4.111111111111111 16.444444444444443 0.028664990879882613 0.002661759507913817
4.111111111111111 16.88888888888889 0.040278393512413434 0.0027063888871883307
4.111111111111111 17.333333333333336 0.06314138092994669 0.002716451167246097
4.111111111111111 17.77777777777778 0.07251185810496491 0.002711494356716766
4.111111111111111 18.22222222222222 0.0954257976329977 0.0026819883185281506
4.111111111111111 18.666666666666664 0.09848618281620002 0.0025523269468265726
4.111111111111111 19.11111111111111 0.08534245814692319 0.0022334647299693667
4.111111111111111 19.555555555555557 0.024677616864540272 0.001285599997007222
4.111111111111111 20.0 0.0 0.0
4.111111111111111 20.444444444444443 0.0 0.0
4.111111111111111 20.88888888888889 0.0 0.0
4.111111111111111 21.333333333333336 0.0 0.0
4.111111111111111 21.77777777777778 0.0 0.0
4.333333333333334 -21.77777777777778 0.0 0.0
4.333333333333334 -21.333333333333336 0.0 0.0
4.333333333333334 -20.88888888888889 0.0 0.0
4.333333333333334 -20.444444444444443 0.0 0.0
4.333333333333334 -20.0 0.0 0.0
4.333333333333334 -19.555555555555557 0.0 0.0
4.333333333333334 -19.11111111111111 3.788344391970253e-5 3.788344391970253e-5
4.333333333333334 -18.666666666666664 0.0 0.0
4.333333333333334 -18.22222222222222 -0.00011334777392411448 6.544296687222069e-5
4.333333333333334 -17.77777777777778 3.7891878732946685e-5 3.7891878732946685e-5
4.333333333333334 -17.333333333333336 -0.00014893335004946057 7.447259159683538e-5
4.333333333333334 -16.88888888888889 -7.559960620171383e-5 7.449084292748759e-5
4.333333333333334 -16.444444444444443 -0.00011180673563634647 9.845127893130669e-5
4.333333333333334 -16.0 -0.00011139320285937639 0.00012317951886624444
4.333333333333334 -15.555555555555557 -0.0001434014105917186 0.00013889128630977527
4.333333333333334 -15.11111111111111 -0.0002638297183967783 0.00017865814183259953
4.333333333333334 -14.666666666666668 -0.00037250564772699213 0.00018244798000014592
4.333333333333334 -14.222222222222221 -0.000182011543237324 0.00024440223664261686
4.333333333333334 -13.777777777777779 -0.00018192397651362106 0.00019929926428358062
4.333333333333334 -13.333333333333332 -0.00085595038943526 0.00027103319680611774
4.333333333333334 -12.88888888888889 -0.0004863523855296953 0.0003099124232541154
4.333333333333334 -12.444444444444443 -0.0002961239034799006 0.0003286902338009915
4.333333333333334 -12.0 -0.0003331875887853045 0.0003339495584519289
4.333333333333334 -11.555555555555557 -0.00041383474361613847 0.00033472104817284626
4.333333333333334 -11.11111111111111 -0.0005251493386539468 0.0003643448857629331
4.333333333333334 -10.666666666666668 -0.0005072969374200994 0.00037837216733619566
4.333333333333334 -10.222222222222221 -0.00040131423246973514 0.00044185481083111854
4.333333333333334 -9.777777777777779 -0.0006356524728778752 0.0004742564059418749
4.333333333333334 -9.333333333333332 -0.001000112823307359 0.0005587172291111802
4.333333333333334 -8.88888888888889 -0.00041607578713124903 0.0005799026788490878
4.333333333333334 -8.444444444444443 -0.0013175798732984493 0.0006012083006523257
4.333333333333334 -8.0 -0.0005569112983562539 0.0006501261437185094
4.333333333333334 -7.555555555555555 -0.0013640356363935108 0.000672623978820903
4.333333333333334 -7.111111111111111 -0.00042587842943048713 0.0007351431790841926
4.333333333333334 -6.666666666666667 -0.0006641307996693423 0.0007653041664430689
4.333333333333334 -6.222222222222222 -0.0012199642461090023 0.0008188321454889223
4.333333333333334 -5.777777777777778 -0.0022286813730404385 0.0008734360630403196
4.333333333333334 -5.333333333333333 -0.0009335425955696254 0.0009082412643404917
4.333333333333334 -4.888888888888889 -0.0018056820608906554 0.0009410330493204792
4.333333333333334 -4.444444444444445 -0.0019978562464213843 0.0009995932273579508
4.333333333333334 -4.0 -0.0021582547032008305 0.001064047490516714
4.333333333333334 -3.5555555555555554 -0.0010186633559914067 0.0011380577832276644
4.333333333333334 -3.111111111111111 -0.001993336169618382 0.0011624643517680867
4.333333333333334 -2.666666666666667 -0.0011519206157056565 0.0012259276097651005
4.333333333333334 -2.2222222222222223 -0.0025410535171921525 0.0012643111343067493
4.333333333333334 -1.7777777777777777 -0.0020423182212521043 0.0013624735957873681
4.333333333333334 -1.3333333333333335 -0.00048435202662834136 0.0013899503545817065
4.333333333333334 -0.8888888888888888 -0.00011491976601111215 0.0013995670145849632
4.333333333333334 -0.4444444444444444 -0.0019846581118603207 0.0015060268818127436
4.333333333333334 0.0 0.00043936557019665264 0.0015587066277594145
4.333333333333334 0.4444444444444444 -0.0032494040745823433 0.0015888051739058116
4.333333333333334 0.8888888888888888 -0.004194722511285462 0.0016236157698022342
4.333333333333334 1.3333333333333335 -0.0030515962752016624 0.0016944608819190834
4.333333333333334 1.7777777777777777 -0.003951346323049723 0.0017681738857137973
4.333333333333334 2.2222222222222223 -0.0036192933292653415 0.0017942058699484326
4.333333333333334 2.666666666666667 -0.0020989453363949736 0.00186559666882338
4.333333333333334 3.111111111111111 -0.004964677477066566 0.0019557830532584723
4.333333333333334 3.5555555555555554 -0.0040179153753771134 0.001952627673372558
4.333333333333334 4.0 -0.005408617532011296 0.00199833325249967
4.333333333333334 4.444444444444445 -0.002137304113373387 0.00204402040323209
4.333333333333334 4.888888888888889 -0.00366493945382145 0.0021146536591249497
4.333333333333334 5.333333333333333 -0.0024006015749125204 0.0021998573326669118
4.333333333333334 5.777777777777778 -0.005040911621863201 0.0022048669775753173
4.333333333333334 6.222222222222222 -0.006845392838118889 0.0022181787294574943
4.333333333333334 6.666666666666667 -0.006771319537837637 0.0022643940497717847
4.333333333333334 7.111111111111111 -0.007184119641565576 0.00227511375142712
4.333333333333334 7.555555555555555 -0.008093453472635306 0.0023324232902468423
4.333333333333334 8.0 -0.004271266388675324 0.002376319243230465
4.333333333333334 8.444444444444443 -0.006697114594863869 0.0024339309452147233
4.333333333333334 8.88888888888889 -0.006012416795807679 0.0024590487240341518
4.333333333333334 9.333333333333332 -0.005297446385987422 0.0024560451961580802
4.333333333333334 9.777777777777779 -0.010027948372121107 0.0024576427426659235
4.333333333333334 10.222222222222221 -0.007479308136013835 0.002546115067053471
4.333333333333334 10.666666666666668 -0.006967975556256583 0.0025085524650693483
4.333333333333334 11.11111111111111 -0.010579325455312769 0.0025602164904078963
4.333333333333334 11.555555555555557 -0.005386664090552587 0.0025825944948790406
4.333333333333334 12.0 -0.007624719777930515 0.0026118219141705
4.333333333333334 12.444444444444443 -0.008811548524927791 0.002564232495370382
4.333333333333334 12.88888888888889 -0.005790862917341875 0.0025878401357984815
4.333333333333334 13.333333333333332 -0.009557346411773616 0.0025899272874218746
4.333333333333334 13.777777777777779 -0.00951067620228387 0.002615197381053126
4.333333333333334 14.222222222222221 -0.006104794762476294 0.0025837467157968203
4.333333333333334 14.666666666666668 0.0018319760715257872 0.002574171707639246
4.333333333333334 15.11111111111111 0.005268994983629126 0.0025880158844494732
4.333333333333334 15.555555555555557 0.013413925777489642 0.002527318688468903
4.333333333333334 16.0 0.02075333119327703 0.0025549738295342276
4.333333333333334 16.444444444444443 0.028822846672181837 0.0025376175224957782
4.333333333333334 16.88888888888889 0.03885936715434925 0.0024959552801159155
4.333333333333334 17.333333333333336 0.0630306451631789 0.0025109850227911725
4.333333333333334 17.77777777777778 0.08018384773267023 0.002540101868730017
4.333333333333334 18.22222222222222 0.09010315565773229 0.002482531801534787
4.333333333333334 18.666666666666664 0.08803710720115769 0.0022924095600820576
4.333333333333334 19.11111111111111 0.06676759377123534 0.001985881425522782
4.333333333333334 19.555555555555557 0.0124116263847837 0.0009181778016986081
4.333333333333334 20.0 0.0 0.0
4.333333333333334 20.444444444444443 0.0 0.0
4.333333333333334 20.88888888888889 0.0 0.0
4.333333333333334 21.333333333333336 0.0 0.0
4.333333333333334 21.77777777777778 0.0 0.0
4.555555555555555 -21.77777777777778 0.0 0.0
4.555555555555555 -21.333333333333336 0.0 0.0
4.555555555555555 -20.88888888888889 0.0 0.0
4.555555555555555 -20.444444444444443 0.0 0.0
4.555555555555555 -20.0 0.0 0.0
4.555555555555555 -19.555555555555557 0.0 0.0
4.555555555555555 -19.11111111111111 -0.00017750628217784925 7.93871877045781e-5
4.555555555555555 -18.666666666666664 0.0 4.931558324866242e-5
4.555555555555555 -18.22222222222222 -3.592590537262271e-5 6.160790432410596e-5
4.555555555555555 -17.77777777777778 -0.00014083738185708962 8.612323341235253e-5
4.555555555555555 -17.333333333333336 -3.477504779729308e-5 6.117499618917674e-5
4.555555555555555 -16.88888888888889 -0.00010535116545125154 6.0827069274952615e-5
4.555555555555555 -16.444444444444443 -8.114232834475332e-7 4.996622565189158e-5
4.555555555555555 -16.0 -0.00013892651951723898 9.974042278234001e-5
4.555555555555555 -15.555555555555557 -0.0003211202360346985 0.00014643217271821503
4.555555555555555 -15.11111111111111 0.00010752916106766502 0.00015435230058415545
4.555555555555555 -14.666666666666668 -0.0002805711153507254 0.00014959349717337796
4.555555555555555 -14.222222222222221 4.550299757562065e-6 0.00020733749156218962
4.555555555555555 -13.777777777777779 -3.450279161915799e-5 0.00021473539469635608
4.555555555555555 -13.333333333333332 -2.4501431579444513e-6 0.0002600863425896585
4.555555555555555 -12.88888888888889 -0.0004550236631366989 0.00023123753526358042
4.555555555555555 -12.444444444444443 0.00010670122518007301 0.000293892690796615
4.555555555555555 -12.0 -0.00042623273106409687 0.00032832229989230693
4.555555555555555 -11.555555555555557 -0.00031834488284309206 0.0003506775767344282
4.555555555555555 -11.11111111111111 -0.0006029001852676611 0.00037558922507170505
4.555555555555555 -10.666666666666668 -0.00035540439244918846 0.00040591517804179606
4.555555555555555 -10.222222222222221 -0.000803286959405731 0.00048314418354968947
4.555555555555555 -9.777777777777779 -0.0006672877727650943 0.0005078148724806401
4.555555555555555 -9.333333333333332 -0.0005645936750248854 0.0005341285456522648
4.555555555555555 -8.88888888888889 -0.0008460394513584452 0.0005772885022184848
4.555555555555555 -8.444444444444443 -0.0009185608506832643 0.0006309666023464919
4.555555555555555 -8.0 0.0005305462432699404 0.0006404528469826354
4.555555555555555 -7.555555555555555 -0.00014272311170934515 0.0006615702149617242
4.555555555555555 -7.111111111111111 -0.0011391422089839448 0.0007051818285877217
4.555555555555555 -6.666666666666667 -0.0014845897892045027 0.0007795951166800837
4.555555555555555 -6.222222222222222 -0.0018296538740025742 0.0007798489305593375
4.555555555555555 -5.777777777777778 -0.0012773844294642629 0.0008127550996293373
4.555555555555555 -5.333333333333333 -0.0005652985804968975 0.0008939609473783854
4.555555555555555 -4.888888888888889 -0.0028113134255235784 0.000931320497978145
4.555555555555555 -4.444444444444445 -0.0019189924128070798 0.0009838395289135226
4.555555555555555 -4.0 -0.0024762316023266675 0.0010216842775745611
4.555555555555555 -3.5555555555555554 -0.0023923885002477044 0.0010721837319585413
4.555555555555555 -3.111111111111111 -0.0001150734689431624 0.0011165535919688396
4.555555555555555 -2.666666666666667 -0.0010611384670712793 0.0011736389770006519
4.555555555555555 -2.2222222222222223 -0.0012939005766339935 0.001223035706449839
4.555555555555555 -1.7777777777777777 -0.002121081150430076 0.0012555372671104665
4.555555555555555 -1.3333333333333335 -0.0027724778068418665 0.001362289172390407
4.555555555555555 -0.8888888888888888 -0.0033007474967689443 0.0013792393206553432
4.555555555555555 -0.4444444444444444 -0.0029336261611000148 0.0014489614811851793
4.555555555555555 0.0 -0.0005895129071516187 0.0014639307870724864
4.555555555555555 0.4444444444444444 -0.0023492432121246867 0.0015474602093600105
4.555555555555555 0.8888888888888888 -0.0021476191275243855 0.0015803397196932144
4.555555555555555 1.3333333333333335 -0.0016018614184283382 0.001668627434545052
4.555555555555555 1.7777777777777777 -0.00218251004559083 0.0016760305478589793
4.555555555555555 2.2222222222222223 -0.004747520753109402 0.0017506322026487546
4.555555555555555 2.666666666666667 -0.00347754840629226 0.0017757142767581041
4.555555555555555 3.111111111111111 -0.004124395088127148 0.0018060069425572022
4.555555555555555 3.5555555555555554 -0.002777824783219673 0.0019009713867453688
4.555555555555555 4.0 -0.003575281735220938 0.0019478961529302934
4.555555555555555 4.444444444444445 -0.003552900627255676 0.001957828559718063
4.555555555555555 4.888888888888889 -0.0025732792741086324 0.002001288398798793
4.555555555555555 5.333333333333333 -0.006214484626440433 0.0020439546193436356
4.555555555555555 5.777777777777778 -0.004971687484378589 0.0021082027183447326
4.555555555555555 6.222222222222222 -0.0010002760199372823 0.002136972688086072
4.555555555555555 6.666666666666667 -0.006252919475409524 0.00214382373949487
4.555555555555555 7.111111111111111 -0.009468181563228163 0.0022173825203691813
4.555555555555555 7.555555555555555 -0.006636308485636113 0.0022544341437490388
4.555555555555555 8.0 -0.007257320635218649 0.002283105439043157
4.555555555555555 8.444444444444443 -0.004760201196412477 0.002327045690187486
4.555555555555555 8.88888888888889 -0.008894847045072459 0.0023463981134841643
4.555555555555555 9.333333333333332 -0.007681222594241831 0.0023739623345300585
4.555555555555555 9.777777777777779 -0.005879451049230133 0.0023701688916952634
4.555555555555555 10.222222222222221 -0.01023529560404968 0.0024473024901122443
4.555555555555555 10.666666666666668 -0.00754174245547747 0.0024004307049805803
4.555555555555555 11.11111111111111 -0.007689589962712427 0.002408389843381129
4.555555555555555 11.555555555555557 -0.010543472151090649 0.002467511454873202
4.555555555555555 12.0 -0.003150601280562065 0.0024549507413074646
4.555555555555555 12.444444444444443 -0.008657264712902001 0.0024796406319105018
4.555555555555555 12.88888888888889 -0.010112992544707633 0.00242792194372917
4.555555555555555 13.333333333333332 -0.004540723013910867 0.00244096961615919
4.555555555555555 13.777777777777779 -0.00583141271061914 0.0024481790134729437
4.555555555555555 14.222222222222221 0.0017023358603045476 0.0024366605158096482
4.555555555555555 14.666666666666668 0.005812958028746074 0.002432001283253601
4.555555555555555 15.11111111111111 0.004272963363883541 0.002426417379682877
4.555555555555555 15.555555555555557 0.008386031260243542 0.002389741517324628
4.555555555555555 16.0 0.019036743062591927 0.002414371334099763
4.555555555555555 16.444444444444443 0.03680770100542516 0.0023685264599932385
4.555555555555555 16.88888888888889 0.046788072142466754 0.002372175926568196
4.555555555555555 17.333333333333336 0.057184891526798766 0.002358334989172331
4.555555555555555 17.77777777777778 0.06930430661971944 0.002327375764299345
4.555555555555555 18.22222222222222 0.07624708348379577 0.0022284267287565147
4.555555555555555 18.666666666666664 0.07212291001288214 0.002031069155275912
4.555555555555555 19.11111111111111 0.05006273628578641 0.0016765421934314768
4.555555555555555 19.555555555555557 0.0074372196384313825 0.0006435024086245976
4.555555555555555 20.0 0.0 0.0
4.555555555555555 20.444444444444443 0.0 0.0
4.555555555555555 20.88888888888889 0.0 0.0
4.555555555555555 21.333333333333336 0.0 0.0
4.555555555555555 21.77777777777778 0.0 0.0
4.777777777777779 -21.77777777777778 0.0 0.0
4.777777777777779 -21.333333333333336 0.0 0.0
4.777777777777779 -20.88888888888889 0.0 0.0
4.777777777777779 -20.444444444444443 0.0 0.0
4.777777777777779 -20.0 0.0 0.0
4.777777777777779 -19.555555555555557 0.0 0.0
4.777777777777779 -19.11111111111111 -3.3879227718209536e-5 3.3879227718209536e-5
4.777777777777779 -18.666666666666664 3.440295327047553e-5 3.440295327047553e-5
4.777777777777779 -18.22222222222222 0.0 0.0
4.777777777777779 -17.77777777777778 -3.408434531828059e-5 5.82516377577451e-5
4.777777777777779 -17.333333333333336 -6.823484201752416e-5 8.231564223786254e-5
4.777777777777779 -16.88888888888889 -3.493806975509246e-5 5.905244844710957e-5
4.777777777777779 -16.444444444444443 -0.00010081647612617914 7.540197555211465e-5
4.777777777777779 -16.0 -0.00016733652661158962 8.822404217922786e-5
4.777777777777779 -15.555555555555557 -1.1982573538012479e-6 0.00011706811971568303
4.777777777777779 -15.11111111111111 3.411465170045432e-5 0.00017536210873997905
4.777777777777779 -14.666666666666668 -0.00013611668265546014 0.00013473530709433448
4.777777777777779 -14.222222222222221 3.4363207126123495e-6 0.00018464116267030798
4.777777777777779 -13.777777777777779 -0.0004358724280732793 0.00019401288176631795
4.777777777777779 -13.333333333333332 -0.00023309690703872624 0.000210854297118327
4.777777777777779 -12.88888888888889 -0.0002080931443672305 0.00023428938371652944
4.777777777777779 -12.444444444444443 -0.00026514426438358136 0.0002978458100688521
4.777777777777779 -12.0 -0.00017697273637559251 0.0003252698933901446
4.777777777777779 -11.555555555555557 -0.0002000837804408562 0.0003169211831351888
4.777777777777779 -11.11111111111111 -0.0005087890223388497 0.00036201000359368607
4.777777777777779 -10.666666666666668 -0.0004201921147779493 0.00040001862394825204
4.777777777777779 -10.222222222222221 -0.0002003215960663427 0.0004024250337918123
4.777777777777779 -9.777777777777779 -0.0005810524566141462 0.00047485373918824123
4.777777777777779 -9.333333333333332 -0.0005814355242064625 0.00048339173864400345
4.777777777777779 -8.88888888888889 -0.00026769651443604 0.0005395229648357316
4.777777777777779 -8.444444444444443 -0.0003402503400835837 0.0005745480888244281
4.777777777777779 -8.0 -0.0005788020673670348 0.000621400701218901
4.777777777777779 -7.555555555555555 -0.0013366259347377272 0.0006222611730522828
4.777777777777779 -7.111111111111111 -0.0011790087875007873 0.0006639563110470818
4.777777777777779 -6.666666666666667 -0.0007760782995072843 0.000737253174647805
4.777777777777779 -6.222222222222222 -0.0016200126201477202 0.000782575099586789
4.777777777777779 -5.777777777777778 -0.0005958098606767366 0.0008078738196841876
4.777777777777779 -5.333333333333333 -0.0009903377152054751 0.0008713392958089035
4.777777777777779 -4.888888888888889 -0.0019504383276609321 0.0008964052245071068
4.777777777777779 -4.444444444444445 -0.0015383656646980929 0.0009554872514799936
4.777777777777779 -4.0 -0.001006511817540629 0.0009426898420411222
4.777777777777779 -3.5555555555555554 -0.0006273898951603936 0.0010502420460847862
4.777777777777779 -3.111111111111111 -0.000988235637905118 0.001084339277744876
4.777777777777779 -2.666666666666667 -0.0017574746730388954 0.0011314163635442313
4.777777777777779 -2.2222222222222223 -0.002463758115418506 0.001189200442345688
4.777777777777779 -1.7777777777777777 -0.0027628824289644407 0.001235475912658937
4.777777777777779 -1.3333333333333335 -0.003638190880445564 0.0012884626864843537
4.777777777777779 -0.8888888888888888 -0.0013750483061573764 0.0013094572427380185
4.777777777777779 -0.4444444444444444 -0.0036040252215201645 0.0013476307356088191
4.777777777777779 0.0 -0.0025489811531759603 0.001400563900221868
4.777777777777779 0.4444444444444444 -0.0016698268844677244 0.0014749226619252276
4.777777777777779 0.8888888888888888 -0.002222708198018598 0.0015512338891449597
4.777777777777779 1.3333333333333335 -0.0005820069934875884 0.0016145923309107545
4.777777777777779 1.7777777777777777 -0.0016482214565956422 0.0016429042688402501
4.777777777777779 2.2222222222222223 -0.0038537215984671214 0.0017034385259985419
4.777777777777779 2.666666666666667 -0.00020944606625736417 0.0016883733350299952
4.777777777777779 3.111111111111111 -0.004937456086407462 0.0017072069906190915
4.777777777777779 3.5555555555555554 -0.005910247712524121 0.0018195337549215603
4.777777777777779 4.0 -0.004030845174899851 0.0018606234387620907
4.777777777777779 4.444444444444445 -0.005016666666829833 0.0018827545300772483
4.777777777777779 4.888888888888889 -0.0038975215119052627 0.001938482439821514
4.777777777777779 5.333333333333333 -0.004686716872448494 0.0019787619691836564
4.777777777777779 5.777777777777778 -0.007653983029271027 0.002022603098685096
4.777777777777779 6.222222222222222 -0.0021181268068526417 0.0020390900048960553
4.777777777777779 6.666666666666667 -0.008121360870777947 0.0021191109294137036
4.777777777777779 7.111111111111111 -0.007663611330027226 0.0021217542550063554
4.777777777777779 7.555555555555555 -0.006954100241027318 0.002164600556883025
4.777777777777779 8.0 -0.005303132795152219 0.002157739214378104
4.777777777777779 8.444444444444443 -0.004978549144256167 0.0022083376378862736
4.777777777777779 8.88888888888889 -0.006120542904822879 0.00228334361282413
4.777777777777779 9.333333333333332 -0.007479349990313389 0.0022968486849697855
4.777777777777779 9.777777777777779 -0.00745423327472641 0.0022635172908941356
4.777777777777779 10.222222222222221 -0.00801307847685382 0.002322128419270606
4.777777777777779 10.666666666666668 -0.008550875508682316 0.00229802911898517
4.777777777777779 11.11111111111111 -0.007182218893209538 0.002329133080855811
4.777777777777779 11.555555555555557 -0.008829192091740507 0.0023453564344025454
4.777777777777779 12.0 -0.007399853656152417 0.0023287237445130597
4.777777777777779 12.444444444444443 -0.006617269377034561 0.002335956330252029
4.777777777777779 12.88888888888889 -0.005243106745970463 0.0023478788750716582
4.777777777777779 13.333333333333332 -0.003982431980565782 0.0023404101717135074
4.777777777777779 13.777777777777779 8.723417307347783e-5 0.002354582870004487
4.777777777777779 14.222222222222221 0.0016689134230312233 0.0023311833495817196
4.777777777777779 14.666666666666668 0.0032070361969701445 0.0023028254357412153
4.777777777777779 15.11111111111111 0.009274217354280937 0.002280791005926739
4.777777777777779 15.555555555555557 0.015825400077778634 0.002280578389899806
4.777777777777779 16.0 0.026486664266220726 0.0022794570012217284
4.777777777777779 16.444444444444443 0.034687132936842856 0.0021923367353089496
4.777777777777779 16.88888888888889 0.04320086712063688 0.0022256239902423143
4.777777777777779 17.333333333333336 0.059670923222439415 0.0022272045410529455
4.777777777777779 17.77777777777778 0.06707456169718844 0.002134656332993982
4.777777777777779 18.22222222222222 0.07099540775290823 0.00206475910651503
4.777777777777779 18.666666666666664 0.06044001836010789 0.001797830330886143
4.777777777777779 19.11111111111111 0.038581810507391893 0.0014827731328088142
4.777777777777779 19.555555555555557 0.0022378009631923135 0.00040080134701237874
4.777777777777779 20.0 0.0 0.0
4.777777777777779 20.444444444444443 0.0 0.0
4.777777777777779 20.88888888888889 0.0 0.0
4.777777777777779 21.333333333333336 0.0 0.0
4.777777777777779 21.77777777777778 0.0 0.0
5.0 -21.77777777777778 0.0 0.0
5.0 -21.333333333333336 0.0 0.0
5.0 -20.88888888888889 0.0 0.0
5.0 -20.444444444444443 0.0 0.0
5.0 -20.0 0.0 0.0
5.0 -19.555555555555557 0.0 0.0
5.0 -19.11111111111111 -3.2762609384741496e-5 5.567299567410313e-5
5.0 -18.666666666666664 -3.1648568515782315e-5 5.504977276571453e-5
5.0 -18.22222222222222 -6.4669278891216e-5 4.572836752719288e-5
5.0 -17.77777777777778 -3.156483812935777e-5 3.156483812935777e-5
5.0 -17.333333333333336 -9.53808733225003e-5 5.506896112800914e-5
5.0 -16.88888888888889 -9.622896721256257e-5 8.515311247747308e-5
5.0 -16.444444444444443 -9.829506700402565e-7 0.00010133587859637006
5.0 -16.0 -6.309775651700024e-5 0.0001292002436777219
5.0 -15.555555555555557 -0.0002244093471543894 0.00010706939536320198
5.0 -15.11111111111111 -0.00032052249008341965 0.00017046056638460137
5.0 -14.666666666666668 -0.00015882126400011419 0.00012464408074160658
5.0 -14.222222222222221 6.611583479397773e-5 0.00017050600017698544
5.0 -13.777777777777779 6.882508219086263e-5 0.0002038210318762128
5.0 -13.333333333333332 -0.00032404461025729766 0.00022343161731939312
5.0 -12.88888888888889 -0.0003234114754853922 0.000232314078880323
5.0 -12.444444444444443 -0.0003562385580856309 0.0002636238244844677
5.0 -12.0 8.963867230541318e-5 0.00027879520118378315
5.0 -11.555555555555557 0.0001326060813599566 0.00034150587739956417
5.0 -11.11111111111111 -0.00044740405077879647 0.0003463585240777161
5.0 -10.666666666666668 -1.674688573233723e-6 0.0003787430515313335
5.0 -10.222222222222221 -0.00048179566786556865 0.0004164441937577981
5.0 -9.777777777777779 -0.0005139027851222581 0.00043455803784642297
5.0 -9.333333333333332 -0.00029380617261252136 0.0005042670583782385
5.0 -8.88888888888889 -6.216027171555182e-5 0.0005160995527244672
5.0 -8.444444444444443 2.8044727576790714e-5 0.0005378807675042572
5.0 -8.0 0.00047063162303455434 0.0005957775725196682
5.0 -7.555555555555555 -0.001325354218214731 0.0006401275990738075
5.0 -7.111111111111111 -0.0004404990128523904 0.0006413720774775925
5.0 -6.666666666666667 0.00013768295066360686 0.0006681035171367357
5.0 -6.222222222222222 -0.0007334000535988874 0.0007128491446696524
5.0 -5.777777777777778 -0.0006214763424506033 0.0007427101062167123
5.0 -5.333333333333333 -0.0005211207058595982 0.00080619420380958
5.0 -4.888888888888889 -0.0018631602812981965 0.0008531887514711096
5.0 -4.444444444444445 -0.002617829180382896 0.000909169539514018
5.0 -4.0 -0.0018920286963843291 0.0009684049847995717
5.0 -3.5555555555555554 -0.0008112533845236741 0.001010806138743893
5.0 -3.111111111111111 -0.0004932940743115911 0.0010472376878501142
5.0 -2.666666666666667 -0.0013417282831262797 0.0010641621038616912
5.0 -2.2222222222222223 -0.002284123694578841 0.0011324108002840501
5.0 -1.7777777777777777 -0.0032851940133333288 0.0011974959288472637
5.0 -1.3333333333333335 -0.0038052133938871746 0.001215993776563549
5.0 -0.8888888888888888 -0.003214228238652595 0.0013000224670594834
5.0 -0.4444444444444444 -0.002194368708683484 0.0013263186268952527
5.0 0.0 -0.0016416214629652343 0.0013549801360392543
5.0 0.4444444444444444 -0.001675244084087725 0.0014123541630457702
5.0 0.8888888888888888 -0.0005136825174995022 0.001479118771882404
5.0 1.3333333333333335 -0.0028570877660107786 0.0015151985548367908
5.0 1.7777777777777777 -0.001663625593955408 0.0015672730543529725
5.0 2.2222222222222223 -0.0031605139356852188 0.0015912911087428202
5.0 2.666666666666667 -0.002385587125014427 0.0016524021123014562
5.0 3.111111111111111 -0.005152326446996217 0.0017181040683652523
5.0 3.5555555555555554 -0.0021418126944644992 0.0017305631978752367
5.0 4.0 -0.002246542078245897 0.001777326951621883
5.0 4.444444444444445 -0.0047037703712147745 0.0017953611842768675
5.0 4.888888888888889 -0.0035371599741442195 0.0018419517718461422
5.0 5.333333333333333 -0.004258805942904459 0.0019240812145318684
5.0 5.777777777777778 -0.003424939080504682 0.0019515311501150847
5.0 6.222222222222222 -0.006473456424731457 0.001972216804701742
5.0 6.666666666666667 -0.004530054784633457 0.0020040995078525344
5.0 7.111111111111111 -0.0019456158713504943 0.0020541894791804836
5.0 7.555555555555555 -0.005602701884698973 0.0021239735660281
5.0 8.0 -0.0049978995874936805 0.0020893613441991675
5.0 8.444444444444443 -0.007293773139737005 0.0021061764247277213
5.0 8.88888888888889 -0.008714318143446977 0.0021101347833559977
5.0 9.333333333333332 -0.004306464489435135 0.002202755007243994
5.0 9.777777777777779 -0.006371243929942554 0.0021913325623700605
5.0 10.222222222222221 -0.007682444690419266 0.0021950437486622735
5.0 10.666666666666668 -0.005626418935277488 0.0022068468983135916
5.0 11.11111111111111 -0.004866497019448521 0.0022353129930286326
5.0 11.555555555555557 -0.002030493263162055 0.002226457801455477
5.0 12.0 -0.004803032897833303 0.0022469001030855644
5.0 12.444444444444443 -0.008226667703158552 0.0022210040883321315
5.0 12.88888888888889 -0.00272437587191874 0.0022126121860920763
5.0 13.333333333333332 0.00024011845900832125 0.0022393827001232205
5.0 13.777777777777779 0.0003034507055642336 0.0022313916467811058
5.0 14.222222222222221 0.001668274860203688 0.0021951909317874043
5.0 14.666666666666668 0.008249689087246397 0.0021972650487823335
5.0 15.11111111111111 0.013035768157136396 0.0021751947810620203
5.0 15.555555555555557 0.016847990917969954 0.002137902516330514
5.0 16.0 0.02678806012900593 0.002104456782768004
5.0 16.444444444444443 0.03270887043040355 0.002122993503497264
5.0 16.88888888888889 0.04893358093996067 0.0021021148676842257
5.0 17.333333333333336 0.050091692689905334 0.0020651564391646307
5.0 17.77777777777778 0.064201453832029 0.002014410616421589
5.0 18.22222222222222 0.06152540290333222 0.0018677764459666603
5.0 18.666666666666664 0.04979920059657461 0.0016204889209336625
5.0 19.11111111111111 0.0272513613613233 0.001257093060339173
5.0 19.555555555555557 0.0004553974565797285 0.00018411439066478547
5.0 20.0 0.0 0.0
5.0 20.444444444444443 0.0 0.0
5.0 20.88888888888889 0.0 0.0
5.0 21.333333333333336 0.0 0.0
5.0 21.77777777777778 0.0 0.0
5.222222222222221 -21.77777777777778 0.0 0.0
5.222222222222221 -21.333333333333336 0.0 0.0
5.222222222222221 -20.88888888888889 0.0 0.0
5.222222222222221 -20.444444444444443 0.0 0.0
5.222222222222221 -20.0 0.0 0.0
5.222222222222221 -19.555555555555557 0.0 0.0
5.222222222222221 -19.11111111111111 -3.073911814501645e-5 3.073911814501645e-5
5.222222222222221 -18.666666666666664 -6.224465762738211e-5 4.401410838245088e-5
5.222222222222221 -18.22222222222222 0.0 0.0
5.222222222222221 -17.77777777777778 -6.139523803398009e-5 4.3414748848636395e-5
5.222222222222221 -17.333333333333336 -6.156937513894301e-5 6.191100206606907e-5
5.222222222222221 -16.88888888888889 9.196414818197961e-7 6.153676042072749e-5
5.222222222222221 -16.444444444444443 -9.218230813456469e-5 8.148377444282281e-5
5.222222222222221 -16.0 -0.00024731229150931194 0.00012361530089390337
5.222222222222221 -15.555555555555557 -0.0001246550827929748 0.00013848593678178283
5.222222222222221 -15.11111111111111 -0.00015503682436015379 0.0001351276372529696
5.222222222222221 -14.666666666666668 -2.8781627211098045e-5 0.00017771671016355645
5.222222222222221 -14.222222222222221 0.00018696289002680588 0.00013815751114975083
5.222222222222221 -13.777777777777779 5.968787111229528e-5 0.00019548688540284683
5.222222222222221 -13.333333333333332 -0.0001606890828293191 0.00018815194436616283
5.222222222222221 -12.88888888888889 -0.00012389153856957557 0.00022274098029664383
5.222222222222221 -12.444444444444443 3.1952508762489957e-5 0.00024101325159246885
5.222222222222221 -12.0 -0.0002790993207690381 0.00026697987513562703
5.222222222222221 -11.555555555555557 -0.00039681951808570874 0.00032462707759467425
5.222222222222221 -11.11111111111111 -0.00045924473479502727 0.00033969482497652734
5.222222222222221 -10.666666666666668 -0.00046520806496294783 0.0003555408894070258
5.222222222222221 -10.222222222222221 -6.978329944952626e-5 0.00040038767071563173
5.222222222222221 -9.777777777777779 -0.00039509915372995297 0.000407969963411846
5.222222222222221 -9.333333333333332 -0.0006509145331388616 0.00046502133839184436
5.222222222222221 -8.88888888888889 -0.0007685986850465263 0.000483110329417677
5.222222222222221 -8.444444444444443 -0.0006818679962130824 0.0005279425935923534
5.222222222222221 -8.0 -0.0006539619528782829 0.0005751323342188206
5.222222222222221 -7.555555555555555 -0.0008479770352132674 0.0006150913461896884
5.222222222222221 -7.111111111111111 0.00046505336148371047 0.0005706784227083798
5.222222222222221 -6.666666666666667 -0.0001482156875664416 0.0006797425301835365
5.222222222222221 -6.222222222222222 -0.0016270413401802937 0.0007323397195401624
5.222222222222221 -5.777777777777778 -0.00039688996242459953 0.000751224480073127
5.222222222222221 -5.333333333333333 -0.0011061390526307083 0.0008108936263008901
5.222222222222221 -4.888888888888889 -0.001538055768145268 0.0008390375957713936
5.222222222222221 -4.444444444444445 -0.0005935611400763502 0.0008610115753966398
5.222222222222221 -4.0 -0.0004820387028468341 0.0009232235860647322
5.222222222222221 -3.5555555555555554 0.0002464080430306512 0.0009788475255929879
5.222222222222221 -3.111111111111111 -0.001611670448960236 0.0010279574487203535
5.222222222222221 -2.666666666666667 -0.0012933127540194474 0.0010751148179141358
5.222222222222221 -2.2222222222222223 -0.000816988730471903 0.0011031623112741041
5.222222222222221 -1.7777777777777777 -0.002442013741426655 0.0011301907231610058
5.222222222222221 -1.3333333333333335 -0.0022166321815426395 0.001165526069121192
5.222222222222221 -0.8888888888888888 -0.0016977626940544248 0.001243877970865831
5.222222222222221 -0.4444444444444444 -0.0023308535249363534 0.0012689331127912688
5.222222222222221 0.0 -0.0027560615010734806 0.0013581478706565244
5.222222222222221 0.4444444444444444 -0.0015847311981588082 0.0013651564789636012
5.222222222222221 0.8888888888888888 -0.0034437801393837134 0.0014167525215512766
5.222222222222221 1.3333333333333335 -0.0031235844217915782 0.0014692051341610364
5.222222222222221 1.7777777777777777 -0.0010957550577136601 0.00149896774544683
5.222222222222221 2.2222222222222223 -0.0033559193028650444 0.0015378016617570163
5.222222222222221 2.666666666666667 -0.003904926840952765 0.0016186926365165547
5.222222222222221 3.111111111111111 -0.0049335310086853846 0.0016206843156900991
5.222222222222221 3.5555555555555554 -0.005851159357007428 0.0016797156363413785
5.222222222222221 4.0 -0.004154655897279416 0.0017426267893678263
5.222222222222221 4.444444444444445 -0.003966473258106064 0.0017549672910019088
5.222222222222221 4.888888888888889 -0.0010485492452646916 0.0017816402739574482
5.222222222222221 5.333333333333333 -0.004225234538538469 0.0018258888178440227
5.222222222222221 5.777777777777778 -0.0038904185959851728 0.001841058239595041
5.222222222222221 6.222222222222222 -0.005410456739287184 0.0019134044882201048
5.222222222222221 6.666666666666667 -0.0043666297464807925 0.0019117513167354009
5.222222222222221 7.111111111111111 -0.007344627957556629 0.001958053859596095
5.222222222222221 7.555555555555555 -0.003732236341154323 0.001978432313808342
5.222222222222221 8.0 -0.0065770970427088135 0.0020089561059459383
5.222222222222221 8.444444444444443 -0.007251795895229202 0.0020177620402492525
5.222222222222221 8.88888888888889 -0.006202483281558045 0.0020517471655638643
5.222222222222221 9.333333333333332 -0.010210061477522724 0.0020939452554917136
5.222222222222221 9.777777777777779 -0.0038117033694992255 0.0020864089460268325
5.222222222222221 10.222222222222221 -0.0044640932205350465 0.002112489249063019
5.222222222222221 10.666666666666668 -0.009232504675193024 0.002089705954935582
5.222222222222221 11.11111111111111 -0.00889845939928478 0.002095286247592606
5.222222222222221 11.555555555555557 -0.006329777482964174 0.0021116563271356167
5.222222222222221 12.0 -0.006603915336314209 0.002126717688861051
5.222222222222221 12.444444444444443 -0.0035675520451167084 0.002094163200105233
5.222222222222221 12.88888888888889 -0.004564439182541446 0.0021248727975754647
5.222222222222221 13.333333333333332 -0.00032026415224062333 0.0020937342764360814
5.222222222222221 13.777777777777779 0.004203749919291922 0.0020602893244575002
5.222222222222221 14.222222222222221 0.0009454859851729249 0.002078973740179527
5.222222222222221 14.666666666666668 0.010917782619762876 0.0020436551934141147
5.222222222222221 15.11111111111111 0.011511022407472546 0.002084743319582922
5.222222222222221 15.555555555555557 0.017912251051900172 0.002005611877762186
5.222222222222221 16.0 0.025589020520749902 0.0019951100518155462
5.222222222222221 16.444444444444443 0.03416378522839914 0.001984253161730991
5.222222222222221 16.88888888888889 0.042742329120737006 0.0019518419261536045
5.222222222222221 17.333333333333336 0.05316932511497912 0.001929531700154571
5.222222222222221 17.77777777777778 0.05911111356560309 0.0018839378817360009
5.222222222222221 18.22222222222222 0.053835710208028006 0.0016586731192596057
5.222222222222221 18.666666666666664 0.04005739956776295 0.0014183031554892154
5.222222222222221 19.11111111111111 0.01798884484894921 0.0010014659902467206
5.222222222222221 19.555555555555557 0.0 0.0
5.222222222222221 20.0 0.0 0.0
5.222222222222221 20.444444444444443 0.0 0.0
5.222222222222221 20.88888888888889 0.0 0.0
5.222222222222221 21.333333333333336 0.0 0.0
5.222222222222221 21.77777777777778 0.0 0.0
5.444444444444445 -21.77777777777778 0.0 0.0
5.444444444444445 -21.333333333333336 0.0 0.0
5.444444444444445 -20.88888888888889 0.0 0.0
5.444444444444445 -20.444444444444443 0.0 0.0
5.444444444444445 -20.0 0.0 0.0
5.444444444444445 -19.555555555555557 0.0 0.0
5.444444444444445 -19.11111111111111 -2.9891954278070483e-5 2.9891954278070483e-5
5.444444444444445 -18.666666666666664 -2.9945388292906565e-5 2.9945388292906565e-5
5.444444444444445 -18.22222222222222 -8.99603355042289e-5 6.672352968326629e-5
5.444444444444445 -17.77777777777778 -5.895281650355278e-5 4.1687229596888345e-5
5.444444444444445 -17.333333333333336 -3.04588763516398e-5 7.85968977110716e-5
5.444444444444445 -16.88888888888889 8.907450444007805e-5 6.673944743941634e-5
5.444444444444445 -16.444444444444443 -5.77910974264399e-5 8.386759229878711e-5
5.444444444444445 -16.0 5.915863883053954e-5 0.00011121948390304026
5.444444444444445 -15.555555555555557 8.91285132563882e-5 0.00012919270699341347
5.444444444444445 -15.11111111111111 -0.00020516738955903742 0.0001356217980091494
5.444444444444445 -14.666666666666668 -0.0002675442487011639 0.00014763462458386762
5.444444444444445 -14.222222222222221 -1.87004387728126e-6 0.0001443203096318017
5.444444444444445 -13.777777777777779 -0.0004146005986011393 0.00020465245570055392
5.444444444444445 -13.333333333333332 -0.00029211993516970147 0.00020492070595263439
5.444444444444445 -12.88888888888889 -0.00020661091465705837 0.00022347263079159938
5.444444444444445 -12.444444444444443 -0.0003572929789726997 0.00025804070660370753
5.444444444444445 -12.0 -9.25756802228873e-5 0.0002532149876742723
5.444444444444445 -11.555555555555557 -0.0005906598068592179 0.0002808042065652977
5.444444444444445 -11.11111111111111 -0.0002646426452341462 0.00031095532665654786
5.444444444444445 -10.666666666666668 -0.0003275755716564504 0.0003307143611229873
5.444444444444445 -10.222222222222221 -0.0005848879846279953 0.00038991472249405525
5.444444444444445 -9.777777777777779 -8.966051105557613e-5 0.0004172623812391265
5.444444444444445 -9.333333333333332 -0.0006767992893227528 0.0004239102167390066
5.444444444444445 -8.88888888888889 -0.000589101915745146 0.00044119743057528224
5.444444444444445 -8.444444444444443 -0.0005653676017713351 0.0005206735196034809
5.444444444444445 -8.0 -0.00024174614508973267 0.0005316747344740216
5.444444444444445 -7.555555555555555 -0.0009812168671724567 0.0005450613410459707
5.444444444444445 -7.111111111111111 -0.0006128414663067817 0.0006187339985703951
5.444444444444445 -6.666666666666667 -0.000852602567414412 0.0006602206943753277
5.444444444444445 -6.222222222222222 -0.0010860834574186653 0.000657449309892098
5.444444444444445 -5.777777777777778 -0.0009804063711963075 0.0006974429138638966
5.444444444444445 -5.333333333333333 -0.0005465914951252071 0.0007845654168070872
5.444444444444445 -4.888888888888889 -0.001371806610629999 0.0008130186933414629
5.444444444444445 -4.444444444444445 -0.0013547818629189284 0.0008618232560348768
5.444444444444445 -4.0 -0.0021917178101573524 0.0009130052163255712
5.444444444444445 -3.5555555555555554 -0.001228434164387939 0.0008974295285144493
5.444444444444445 -3.111111111111111 -0.0028001490694981334 0.0009541620547683132
5.444444444444445 -2.666666666666667 -0.0018038453068670967 0.0009940353328847617
5.444444444444445 -2.2222222222222223 -0.0010015325131219673 0.0010629623287141887
5.444444444444445 -1.7777777777777777 -0.0015798664066793366 0.0011102739065566095
5.444444444444445 -1.3333333333333335 -0.003018109197386856 0.0011352342217582903
5.444444444444445 -0.8888888888888888 -0.00349799759534134 0.0011838992392136558
5.444444444444445 -0.4444444444444444 -0.0010921298610072172 0.0012292098638525038
5.444444444444445 0.0 -0.0014078184343081113 0.0012889709110592157
5.444444444444445 0.4444444444444444 -0.0014880637660779975 0.0013387941940182404
5.444444444444445 0.8888888888888888 -0.0031226066982517264 0.0013669765680325752
5.444444444444445 1.3333333333333335 -0.0031981421018906987 0.0014117025487626448
5.444444444444445 1.7777777777777777 -0.0035496514236312946 0.001450701997039129
5.444444444444445 2.2222222222222223 -0.0007429776345960369 0.0015039819743116842
5.444444444444445 2.666666666666667 -0.00353737689911929 0.001542385709738783
5.444444444444445 3.111111111111111 -0.003576156535127531 0.0015626087990295958
5.444444444444445 3.5555555555555554 -0.005757594033859876 0.0016222974013599116
5.444444444444445 4.0 -0.0028440881295144034 0.001648504588751638
5.444444444444445 4.444444444444445 -0.004937942283134575 0.0016754619197744353
5.444444444444445 4.888888888888889 -0.0012811024132636639 0.0017005536208146348
5.444444444444445 5.333333333333333 -0.005600059681541546 0.001785799986498792
5.444444444444445 5.777777777777778 -0.0030465577333762778 0.0018125373832776261
5.444444444444445 6.222222222222222 -0.005087058224568914 0.0018400177938046145
5.444444444444445 6.666666666666667 -0.006196043741413508 0.001824147820813271
5.444444444444445 7.111111111111111 -0.002796249742179304 0.0018618081453339386
5.444444444444445 7.555555555555555 -0.0030916014437454135 0.0018942964066989585
5.444444444444445 8.0 -0.004111217349929206 0.0019291803108901337
5.444444444444445 8.444444444444443 -0.005683769569927075 0.0019218492180858196
5.444444444444445 8.88888888888889 -0.007843259775141439 0.0019869381712482917
5.444444444444445 9.333333333333332 -0.004571839938926496 0.001982332441590632
5.444444444444445 9.777777777777779 -0.008984512244551974 0.002015907038610484
5.444444444444445 10.222222222222221 -0.002970653795780012 0.002012910407624999
5.444444444444445 10.666666666666668 -0.002639260724431189 0.0020383327554562014
5.444444444444445 11.11111111111111 -0.0011707319931929959 0.002044484556741855
5.444444444444445 11.555555555555557 -0.0056698811490255956 0.0020392490155321003
5.444444444444445 12.0 -0.001168481180435883 0.0020132496929556615
5.444444444444445 12.444444444444443 -0.005312526485894333 0.0019987785656734904
5.444444444444445 12.88888888888889 -0.0029215088612641773 0.002024845078802818
5.444444444444445 13.333333333333332 -0.004261421169981198 0.0020218434044587323
5.444444444444445 13.777777777777779 0.0029332416467688304 0.0019638037368796372
5.444444444444445 14.222222222222221 0.008534352075708247 0.00197700747491835
5.444444444444445 14.666666666666668 0.009589400918179938 0.0019836899440348506
5.444444444444445 15.11111111111111 0.017292597070871045 0.0019473605572441794
5.444444444444445 15.555555555555557 0.019821980307022615 0.0019279891603098556
5.444444444444445 16.0 0.027895864418163677 0.0018974058856797904
5.444444444444445 16.444444444444443 0.03613310242524235 0.0018915872112335616
5.444444444444445 16.88888888888889 0.04228868426035795 0.0018208938850673506
5.444444444444445 17.333333333333336 0.05151108035992435 0.0018050498745941755
5.444444444444445 17.77777777777778 0.05150250597299569 0.0016720731150985288
5.444444444444445 18.22222222222222 0.04518334403014014 0.0014924862601528501
5.444444444444445 18.666666666666664 0.033730781462448366 0.001266227470652143
5.444444444444445 19.11111111111111 0.01252119445482059 0.0008152885109784022
5.444444444444445 19.555555555555557 0.0 0.0
5.444444444444445 20.0 0.0 0.0
5.444444444444445 20.444444444444443 0.0 0.0
5.444444444444445 20.88888888888889 0.0 0.0
5.444444444444445 21.333333333333336 0.0 0.0
5.444444444444445 21.77777777777778 0.0 0.0
5.666666666666666 -21.77777777777778 0.0 0.0
5.666666666666666 -21.333333333333336 0.0 0.0
5.666666666666666 -20.88888888888889 0.0 0.0
5.666666666666666 -20.444444444444443 0.0 0.0
5.666666666666666 -20.0 0.0 0.0
5.666666666666666 -19.555555555555557 0.0 0.0
5.666666666666666 -19.11111111111111 -2.79374059532261e-5 2.79374059532261e-5
5.666666666666666 -18.666666666666664 0.0 0.0
5.666666666666666 -18.22222222222222 -8.56006928939003e-5 4.942264217653476e-5
5.666666666666666 -17.77777777777778 -8.477365517274896e-5 6.349822668959038e-5
5.666666666666666 -17.333333333333336 -0.00011359010030547859 6.96311864502044e-5
5.666666666666666 -16.88888888888889 2.8579866498289904e-5 4.950178084857373e-5
5.666666666666666 -16.444444444444443 0.00011336285442159866 5.668517389947175e-5
5.666666666666666 -16.0 -0.00011208697751023043 8.959928239888883e-5
5.666666666666666 -15.555555555555557 -2.9325012936770542e-5 0.0001107297167388582
5.666666666666666 -15.11111111111111 -0.00025842354994759227 0.0001247291775990209
5.666666666666666 -14.666666666666668 -0.00022842049448880658 0.00013979834811185196
5.666666666666666 -14.222222222222221 2.445271295281914e-5 0.00016831267805550923
5.666666666666666 -13.777777777777779 -0.00019750981495374206 0.00014824938013094697
5.666666666666666 -13.333333333333332 -0.00016698837308604241 0.00019761205243636404
5.666666666666666 -12.88888888888889 5.4791698156565537e-5 0.0001794811226405945
5.666666666666666 -12.444444444444443 -0.00033891323144690904 0.0002537855053814903
5.666666666666666 -12.0 -0.0005706111281836327 0.0002671627109668262
5.666666666666666 -11.555555555555557 -0.0004213933346422578 0.00029702137329919506
5.666666666666666 -11.11111111111111 -0.000197818270204209 0.0003282652612114393
5.666666666666666 -10.666666666666668 0.0001162896939273634 0.0003244983911682722
5.666666666666666 -10.222222222222221 -0.0005417032761388199 0.0003561546289666526
5.666666666666666 -9.777777777777779 -7.714835289614881e-5 0.00038488751611218184
5.666666666666666 -9.333333333333332 -0.0006805601946837145 0.00043601412439476763
5.666666666666666 -8.88888888888889 -0.0010596948670619098 0.00048144361833396613
5.666666666666666 -8.444444444444443 -0.0001371485557493736 0.00048210586686611197
5.666666666666666 -8.0 -0.0009698016717051412 0.0005162691418041369
5.666666666666666 -7.555555555555555 -0.0012836792787928228 0.0005740641330634348
5.666666666666666 -7.111111111111111 -0.0011963125455114007 0.0005675627457216819
5.666666666666666 -6.666666666666667 -0.0014411935302650822 0.0006406793683236505
5.666666666666666 -6.222222222222222 9.235747385447744e-5 0.0006705839280859765
5.666666666666666 -5.777777777777778 -0.0007935311883286321 0.0006932686763975445
5.666666666666666 -5.333333333333333 -0.00011363485078685212 0.0007561787534408917
5.666666666666666 -4.888888888888889 -0.0011606358176336014 0.0007951140845956884
5.666666666666666 -4.444444444444445 -0.001707979234292063 0.0008014457327734873
5.666666666666666 -4.0 -0.002044950979242118 0.0008717918905067505
5.666666666666666 -3.5555555555555554 -0.0020988446833356635 0.0008770634616773039
5.666666666666666 -3.111111111111111 -0.0003548202304263648 0.0009502091429877013
5.666666666666666 -2.666666666666667 -0.002667733441365174 0.0009605994842213034
5.666666666666666 -2.2222222222222223 -0.0014703274962629316 0.0010241074528235497
5.666666666666666 -1.7777777777777777 -0.0009501310863425834 0.0010682229654374901
5.666666666666666 -1.3333333333333335 -0.0010705406294492128 0.0010947980746724305
5.666666666666666 -0.8888888888888888 -0.0008741272012178003 0.0011287985276373163
5.666666666666666 -0.4444444444444444 -0.0007365934195812594 0.0011931236043016857
5.666666666666666 0.0 -0.00033368348041218164 0.0012628147338154996
5.666666666666666 0.4444444444444444 -0.0020426041592561434 0.0012890726714026755
5.666666666666666 0.8888888888888888 -0.002125925017783104 0.0012875881669820147
5.666666666666666 1.3333333333333335 -0.002588971486023593 0.001350970710973848
5.666666666666666 1.7777777777777777 -0.0009113524940194883 0.0013998532680001587
5.666666666666666 2.2222222222222223 -0.003356865721733791 0.00143599347253979
5.666666666666666 2.666666666666667 -0.0052523390511861065 0.0014748100121585268
5.666666666666666 3.111111111111111 -0.004567153579831227 0.0014960033975438347
5.666666666666666 3.5555555555555554 -0.005946964726942448 0.0015318654425229995
5.666666666666666 4.0 -0.005699950317001972 0.0015756268203614367
5.666666666666666 4.444444444444445 -0.003988016868839743 0.0016083204282708835
5.666666666666666 4.888888888888889 -0.005015071425951375 0.0016724651671614964
5.666666666666666 5.333333333333333 -0.00587099410512331 0.0016771452549657372
5.666666666666666 5.777777777777778 -0.0012316061242265395 0.001723907952245554
5.666666666666666 6.222222222222222 -0.0028137001770979207 0.0017264364472560918
5.666666666666666 6.666666666666667 -0.004934683953853014 0.0017728446366669305
5.666666666666666 7.111111111111111 -0.005187338126842753 0.001834509645687554
5.666666666666666 7.555555555555555 -0.005030571122748932 0.001841531844460159
5.666666666666666 8.0 -0.008433848615970454 0.0018457465367371243
5.666666666666666 8.444444444444443 -0.00839073840508532 0.0018717210642884832
5.666666666666666 8.88888888888889 -0.006062678579425157 0.0018757840386776376
5.666666666666666 9.333333333333332 -0.004319744547627329 0.0019272168516256054
5.666666666666666 9.777777777777779 -0.00606147993668645 0.0019000741618346178
5.666666666666666 10.222222222222221 -0.006147883122319091 0.0019093158965953654
5.666666666666666 10.666666666666668 -0.00706638741461135 0.0019094435304475553
5.666666666666666 11.11111111111111 -0.005048063249391189 0.0019067153008742582
5.666666666666666 11.555555555555557 -0.006033501075667026 0.0019369812138204869
5.666666666666666 12.0 -0.0026834566614035507 0.0019138328173746234
5.666666666666666 12.444444444444443 -0.0006809363737102583 0.0019231487446540478
5.666666666666666 12.88888888888889 0.0006371157110675312 0.0019110911357148523
5.666666666666666 13.333333333333332 -0.0003727078913521375 0.0019014198986665176
5.666666666666666 13.777777777777779 0.006661832975147567 0.0019028796463625456
5.666666666666666 14.222222222222221 0.0049201628930759175 0.0018573754830137176
5.666666666666666 14.666666666666668 0.010179640383218025 0.0018417688267823714
5.666666666666666 15.11111111111111 0.015690915637178976 0.001825926913039334
5.666666666666666 15.555555555555557 0.021205961199643006 0.001804325432239202
5.666666666666666 16.0 0.027776007046390855 0.0017768431886430864
5.666666666666666 16.444444444444443 0.032428223206636346 0.0017509034760231986
5.666666666666666 16.88888888888889 0.0416220783236834 0.0017340006194532668
5.666666666666666 17.333333333333336 0.04764965866245749 0.001668104475209146
5.666666666666666 17.77777777777778 0.04640017416452563 0.0015570766119318736
5.666666666666666 18.22222222222222 0.040327232079440035 0.0013766942394781798
5.666666666666666 18.666666666666664 0.024494406686211823 0.0011122658904131123
5.666666666666666 19.11111111111111 0.006391532788737257 0.0005962852778868418
5.666666666666666 19.555555555555557 0.0 0.0
5.666666666666666 20.0 0.0 0.0
5.666666666666666 20.444444444444443 0.0 0.0
5.666666666666666 20.88888888888889 0.0 0.0
5.666666666666666 21.333333333333336 0.0 0.0
5.666666666666666 21.77777777777778 0.0 0.0
5.888888888888889 -21.77777777777778 0.0 0.0
5.888888888888889 -21.333333333333336 0.0 0.0
5.888888888888889 -20.88888888888889 0.0 0.0
5.888888888888889 -20.444444444444443 0.0 0.0
5.888888888888889 -20.0 0.0 0.0
5.888888888888889 -19.555555555555557 0.0 0.0
5.888888888888889 -19.11111111111111 0.0 0.0
5.888888888888889 -18.666666666666664 -2.7686755125572798e-5 2.7686755125572798e-5
5.888888888888889 -18.22222222222222 0.0 0.0
5.888888888888889 -17.77777777777778 -5.5014355908059404e-5 6.735120927830263e-5
5.888888888888889 -17.333333333333336 -0.00010903339751133251 7.739948493154179e-5
5.888888888888889 -16.88888888888889 -8.275221130256828e-5 6.155726134460977e-5
5.888888888888889 -16.444444444444443 4.094522299283694e-7 7.764462217864806e-5
5.888888888888889 -16.0 -2.838409427422889e-5 9.098065689282296e-5
5.888888888888889 -15.555555555555557 -5.767361696005307e-5 0.00012265310320167327
5.888888888888889 -15.11111111111111 -5.56251672597833e-5 0.00011584831899322187
5.888888888888889 -14.666666666666668 -2.977795643824564e-6 0.00015530249685006124
5.888888888888889 -14.222222222222221 -0.0006015174484171025 0.00018533697428539328
5.888888888888889 -13.777777777777779 0.00013988943555788729 0.00019262687115771836
5.888888888888889 -13.333333333333332 -0.0002741183992556979 0.00017731581617488228
5.888888888888889 -12.88888888888889 -0.00019302724305468496 0.00017568892339993146
5.888888888888889 -12.444444444444443 -0.00035273119939527363 0.0002066994884281942
5.888888888888889 -12.0 -0.0002731654126507414 0.0002921295322169284
5.888888888888889 -11.555555555555557 5.515690995104733e-5 0.0002592671904654389
5.888888888888889 -11.11111111111111 -0.0002190627591587747 0.0003162939762123307
5.888888888888889 -10.666666666666668 -0.0007144598546816172 0.00030509740256639
5.888888888888889 -10.222222222222221 -0.0009255477820794334 0.00033918754753103653
5.888888888888889 -9.777777777777779 5.5323980653631574e-5 0.0003680641891061848
5.888888888888889 -9.333333333333332 -0.00035513780049786325 0.00039795709956236806
5.888888888888889 -8.88888888888889 -0.00024889010700457435 0.0004201459461819584
5.888888888888889 -8.444444444444443 -0.0009785720212228644 0.0004660981246524176
5.888888888888889 -8.0 0.0006475020010746659 0.0004836417300153425
5.888888888888889 -7.555555555555555 -0.0009528855589303871 0.0005204314805374519
5.888888888888889 -7.111111111111111 -0.0003058396208276095 0.0005421693870993481
5.888888888888889 -6.666666666666667 -0.0014729336566524872 0.0005858647518173873
5.888888888888889 -6.222222222222222 -5.459995899784799e-5 0.0006455585119437726
5.888888888888889 -5.777777777777778 -0.0004134472861467787 0.0006729106951158673
5.888888888888889 -5.333333333333333 -0.000949315344632022 0.0006913318540710989
5.888888888888889 -4.888888888888889 0.0004103635961650372 0.0007427740162108444
5.888888888888889 -4.444444444444445 -0.00115383713248825 0.0007684274007166281
5.888888888888889 -4.0 -0.0001372077182665394 0.0008056306895191743
5.888888888888889 -3.5555555555555554 -0.001600758683479116 0.0008294005836940868
5.888888888888889 -3.111111111111111 -0.0015101994915758215 0.0009027256346327958
5.888888888888889 -2.666666666666667 -0.0012696491022673145 0.0009628660557548117
5.888888888888889 -2.2222222222222223 -0.0024596221485596293 0.0010032557759262364
5.888888888888889 -1.7777777777777777 -0.0023978177721526482 0.0010424912577671707
5.888888888888889 -1.3333333333333335 -0.0006009111807562983 0.0010889082116113046
5.888888888888889 -0.8888888888888888 -0.002476782143813164 0.0010826772470319114
5.888888888888889 -0.4444444444444444 -0.00020730918314272853 0.0011524791624483745
5.888888888888889 0.0 -0.0002079911468567418 0.0012047597474974378
5.888888888888889 0.4444444444444444 -0.0029437660316954384 0.0012233593094285915
5.888888888888889 0.8888888888888888 -0.0021746255792492487 0.0012619704379005284
5.888888888888889 1.3333333333333335 -0.002722692836811585 0.0013056779513947302
5.888888888888889 1.7777777777777777 -0.0018421637266735798 0.0013381517018634657
5.888888888888889 2.2222222222222223 -0.0009189787227789831 0.0013695341115900052
5.888888888888889 2.666666666666667 -0.0031321433456693703 0.0014484943054592534
5.888888888888889 3.111111111111111 -0.0043699765780350185 0.001457653058384447
5.888888888888889 3.5555555555555554 -0.0030090576528364874 0.0014888149865563175
5.888888888888889 4.0 -0.003266320635951008 0.001514984169828687
5.888888888888889 4.444444444444445 -0.0035432691448117515 0.0015684097946528487
5.888888888888889 4.888888888888889 -0.005125745792639739 0.00158930891126199
5.888888888888889 5.333333333333333 -0.0003114742622758881 0.0016323691418835674
5.888888888888889 5.777777777777778 -0.006404442453242394 0.0016491698933882887
5.888888888888889 6.222222222222222 -0.005522415325570068 0.0016947779927906372
5.888888888888889 6.666666666666667 -0.004055801985666761 0.0017178736272511796
5.888888888888889 7.111111111111111 -0.0037121077104102437 0.0017478118260532563
5.888888888888889 7.555555555555555 -0.0029713875714552176 0.001753676604333581
5.888888888888889 8.0 -0.005626338870284896 0.001799939551609733
5.888888888888889 8.444444444444443 -0.006801859080737334 0.0017841372443074082
5.888888888888889 8.88888888888889 -0.004201952573193394 0.0018165662088002364
5.888888888888889 9.333333333333332 -0.006284752924393045 0.0018331794639493246
5.888888888888889 9.777777777777779 -0.005029090803428911 0.0018559185873330433
5.888888888888889 10.222222222222221 -0.0037864701562534274 0.001828741418321919
5.888888888888889 10.666666666666668 -0.0009018973664101697 0.0018303713509213804
5.888888888888889 11.11111111111111 -0.004118171292171764 0.0018278419478647502
5.888888888888889 11.555555555555557 -0.0028840876750685115 0.0018550446717275606
5.888888888888889 12.0 -0.0006064602465444556 0.001817299603630947
5.888888888888889 12.444444444444443 -0.0010191569428194133 0.0018155575284703235
5.888888888888889 12.88888888888889 0.004513741568831697 0.0018391545635741478
5.888888888888889 13.333333333333332 0.0007142375019995376 0.0018074793227242474
5.888888888888889 13.777777777777779 0.006103941168182312 0.0017839976859146487
5.888888888888889 14.222222222222221 0.008380077702633534 0.0017760407574867157
5.888888888888889 14.666666666666668 0.01232026589774124 0.0017512591237485295
5.888888888888889 15.11111111111111 0.01584627136617266 0.001733026386797503
5.888888888888889 15.555555555555557 0.023221690921699095 0.0017029539910721628
5.888888888888889 16.0 0.02898630209506677 0.0016821358996965783
5.888888888888889 16.444444444444443 0.033943647851707524 0.0016365598863658853
5.888888888888889 16.88888888888889 0.03837831137747357 0.001585736563466202
5.888888888888889 17.333333333333336 0.039034486840290525 0.0015117520636527305
5.888888888888889 17.77777777777778 0.03772728907209579 0.0013891764126889858
5.888888888888889 18.22222222222222 0.03042148427525067 0.0011838402499108986
5.888888888888889 18.666666666666664 0.019087459354764833 0.0009520373974348204
5.888888888888889 19.11111111111111 0.0036234315183429444 0.00044621845863025694
5.888888888888889 19.555555555555557 0.0 0.0
5.888888888888889 20.0 0.0 0.0
5.888888888888889 20.444444444444443 0.0 0.0
5.888888888888889 20.88888888888889 0.0 0.0
5.888888888888889 21.333333333333336 0.0 0.0
5.888888888888889 21.77777777777778 0.0 0.0
6.111111111111111 -21.77777777777778 0.0 0.0
6.111111111111111 -21.333333333333336 0.0 0.0
6.111111111111111 -20.88888888888889 0.0 0.0
6.111111111111111 -20.444444444444443 0.0 0.0
6.111111111111111 -20.0 0.0 0.0
6.111111111111111 -19.555555555555557 0.0 0.0
6.111111111111111 -19.11111111111111 0.0 0.0
6.111111111111111 -18.666666666666664 -5.246108365550582e-5 3.7097786225521666e-5
6.111111111111111 -18.22222222222222 -7.978706356717793e-5 4.6067185188385505e-5
6.111111111111111 -17.77777777777778 -2.6217775100457382e-5 4.6010371393863425e-5
6.111111111111111 -17.333333333333336 -2.7546288932528524e-5 0.00010245404462614094
6.111111111111111 -16.88888888888889 -7.932147041409403e-5 7.032562632283675e-5
6.111111111111111 -16.444444444444443 -0.00015873409418839726 8.34009748287694e-5
6.111111111111111 -16.0 -0.00018556165132375697 0.00010232914414430132
6.111111111111111 -15.555555555555557 -0.00010602977483376404 0.00012341471082339105
6.111111111111111 -15.11111111111111 0.0001347199005346119 0.000109425843777327
6.111111111111111 -14.666666666666668 -2.569310662534474e-5 0.00013204293145903368
6.111111111111111 -14.222222222222221 -0.00015905230766878506 0.00016274026901627616
6.111111111111111 -13.777777777777779 0.0001592527819190289 0.00015403628130991297
6.111111111111111 -13.333333333333332 -0.0006331638714652707 0.00018994073634589484
6.111111111111111 -12.88888888888889 -5.755436144136938e-5 0.00019403377926690047
6.111111111111111 -12.444444444444443 -0.0005022426480820536 0.0002318423651609605
6.111111111111111 -12.0 -0.0004199496601855045 0.00025836712105594735
6.111111111111111 -11.555555555555557 -0.0005816861819415924 0.0002847906546671065
6.111111111111111 -11.11111111111111 -0.00044836064775748044 0.00028483237881136417
6.111111111111111 -10.666666666666668 -0.0005316465712908456 0.00031870890959934047
6.111111111111111 -10.222222222222221 -0.0003931889670153253 0.00035680335721101174
6.111111111111111 -9.777777777777779 -0.0007672508220346412 0.0003625470377389145
6.111111111111111 -9.333333333333332 -0.0007631867558632967 0.00040898777932609805
6.111111111111111 -8.88888888888889 -0.0006899090965530325 0.00043443656300957317
6.111111111111111 -8.444444444444443 -0.0005811462719584235 0.00045236996686975585
6.111111111111111 -8.0 -0.0004774997799513956 0.0004626726766914112
6.111111111111111 -7.555555555555555 -0.00023216006931020902 0.0004965029394790704
6.111111111111111 -7.111111111111111 -0.0014005178262347063 0.0005393354303208156
6.111111111111111 -6.666666666666667 -0.0003126390109611903 0.0005703803034071648
6.111111111111111 -6.222222222222222 -0.0011379907673780033 0.0006361138753304885
6.111111111111111 -5.777777777777778 -0.002005785916806386 0.0006696268017494306
6.111111111111111 -5.333333333333333 -0.001049609092122392 0.0006717012854380292
6.111111111111111 -4.888888888888889 -0.0011536663335428104 0.0007261161150521076
6.111111111111111 -4.444444444444445 -0.0012737397869500731 0.000739649062794802
6.111111111111111 -4.0 -0.0017173638065606245 0.00078768815529683
6.111111111111111 -3.5555555555555554 -0.0005199710368054508 0.0008485559348629453
6.111111111111111 -3.111111111111111 -0.0013654140323428581 0.0008769012753128794
6.111111111111111 -2.666666666666667 -0.0017890517415386034 0.0009307227729157306
6.111111111111111 -2.2222222222222223 -0.002073900358697966 0.0009518772499474004
6.111111111111111 -1.7777777777777777 -0.002505605524078699 0.0009835011989278355
6.111111111111111 -1.3333333333333335 5.935493907281694e-7 0.0010105072470883174
6.111111111111111 -0.8888888888888888 -0.0027199399761366357 0.001057900028840122
6.111111111111111 -0.4444444444444444 0.0001735521765848052 0.0010763266430787366
6.111111111111111 0.0 -0.0014063058287359918 0.0011492678720071107
6.111111111111111 0.4444444444444444 -0.0018697493673753007 0.0011635353441441611
6.111111111111111 0.8888888888888888 -0.0016958452999916674 0.0012153560986030844
6.111111111111111 1.3333333333333335 -0.0024341345400168157 0.001253959574504375
6.111111111111111 1.7777777777777777 -0.00159486490998813 0.0012890955791146738
6.111111111111111 2.2222222222222223 -0.0010121328990522324 0.0013127894240208674
6.111111111111111 2.666666666666667 -0.005107711051698807 0.0013441111196851045
6.111111111111111 3.111111111111111 -0.0014651685266626505 0.0013971500309745096
6.111111111111111 3.5555555555555554 -0.002761556542231956 0.00142509771712055
6.111111111111111 4.0 -0.0009830743238741543 0.0014558308251616328
6.111111111111111 4.444444444444445 -0.002277437310003301 0.0014962279217883452
6.111111111111111 4.888888888888889 -0.0001090756321081163 0.0015458277226821945
6.111111111111111 5.333333333333333 -0.0013298640184290285 0.0015546125269475138
6.111111111111111 5.777777777777778 -0.003090273115256813 0.001580333940866764
6.111111111111111 6.222222222222222 -0.0023642310078664987 0.0015980590080519935
6.111111111111111 6.666666666666667 -0.0010812149324033722 0.0016372173547582792
6.111111111111111 7.111111111111111 -0.004814110407150236 0.0016636283351925438
6.111111111111111 7.555555555555555 -0.0015145682916387758 0.0016825025582427467
6.111111111111111 8.0 -0.0015519783153071854 0.0016949231086309208
6.111111111111111 8.444444444444443 -0.0049373630904791035 0.001759878914316589
6.111111111111111 8.88888888888889 -0.005895350267590128 0.0017201019286757861
6.111111111111111 9.333333333333332 -0.0019292725028169926 0.0017533971766648727
6.111111111111111 9.777777777777779 -0.004946528789620486 0.0017579942663564626
6.111111111111111 10.222222222222221 -0.00651040579242617 0.0017223850062631314
6.111111111111111 10.666666666666668 -0.001026745570757636 0.0017369808154873794
6.111111111111111 11.11111111111111 -0.002790272561345569 0.0017642390892368943
6.111111111111111 11.555555555555557 -0.003644326454550886 0.0017419331156538474
6.111111111111111 12.0 0.00010072434960053508 0.0017630009723093555
6.111111111111111 12.444444444444443 0.00044728108107296117 0.0017180462434826902
6.111111111111111 12.88888888888889 0.0007523673636101985 0.00174075941706287
6.111111111111111 13.333333333333332 0.0023954503122854912 0.0017201330944046004
6.111111111111111 13.777777777777779 0.005556689939883425 0.0016928490302174166
6.111111111111111 14.222222222222221 0.009231369915988934 0.0016992420485074512
6.111111111111111 14.666666666666668 0.012506192644300263 0.0016767652754897501
6.111111111111111 15.11111111111111 0.015546120621442002 0.0016272920197183606
6.111111111111111 15.555555555555557 0.022460704131463467 0.0016319979726979264
6.111111111111111 16.0 0.02922352086882177 0.0016157710179040363
6.111111111111111 16.444444444444443 0.03167571598632454 0.0015442783233100676
6.111111111111111 16.88888888888889 0.03453330701480122 0.001486003393213254
6.111111111111111 17.333333333333336 0.03748383733856791 0.001433517730353901
6.111111111111111 17.77777777777778 0.032580685730682755 0.0012788170372898873
6.111111111111111 18.22222222222222 0.025056560875162875 0.001081255103542535
6.111111111111111 18.666666666666664 0.014616046864988309 0.0008384850826277147
6.111111111111111 19.11111111111111 0.0016979171417086777 0.0002823762589615536
6.111111111111111 19.555555555555557 0.0 0.0
6.111111111111111 20.0 0.0 0.0
6.111111111111111 20.444444444444443 0.0 0.0
6.111111111111111 20.88888888888889 0.0 0.0
6.111111111111111 21.333333333333336 0.0 0.0
6.111111111111111 21.77777777777778 0.0 0.0
6.333333333333334 -21.77777777777778 0.0 0.0
6.333333333333334 -21.333333333333336 0.0 0.0
6.333333333333334 -20.88888888888889 0.0 0.0
6.333333333333334 -20.444444444444443 0.0 0.0
6.333333333333334 -20.0 0.0 0.0
6.333333333333334 -19.555555555555557 0.0 0.0
6.333333333333334 -19.11111111111111 0.0 0.0
6.333333333333334 -18.666666666666664 -2.379188087739093e-7 3.577252738475305e-5
6.333333333333334 -18.22222222222222 0.0 0.0
6.333333333333334 -17.77777777777778 -2.518739439138887e-5 2.518739439138887e-5
6.333333333333334 -17.333333333333336 -2.547872642910436e-5 2.547872642910436e-5
6.333333333333334 -16.88888888888889 -8.616630464342094e-7 5.08056344500519e-5
6.333333333333334 -16.444444444444443 -2.567522772639155e-5 5.730205004157219e-5
6.333333333333334 -16.0 2.553984205728101e-5 8.48919308622828e-5
6.333333333333334 -15.555555555555557 -7.783604174703675e-5 9.946189167420634e-5
6.333333333333334 -15.11111111111111 2.7938602777578068e-5 0.00011699917279830311
6.333333333333334 -14.666666666666668 -5.0831792949623004e-5 0.00013965287205225044
6.333333333333334 -14.222222222222221 -1.9926916631420787e-6 0.000160832960354001
6.333333333333334 -13.777777777777779 -0.00025501815790709173 0.00017598935528734044
6.333333333333334 -13.333333333333332 0.00012693313418301078 0.0001925948418176987
6.333333333333334 -12.88888888888889 -0.00015145808064074973 0.00020984402870309447
6.333333333333334 -12.444444444444443 -2.6517014937063302e-5 0.00019558340521748005
6.333333333333334 -12.0 -7.950647040010604e-5 0.0002285977256281642
6.333333333333334 -11.555555555555557 -5.246012034959207e-5 0.00024394682809672814
6.333333333333334 -11.11111111111111 -0.0004342202534423634 0.0002727845905104541
6.333333333333334 -10.666666666666668 -0.0006126028795947244 0.0003072325793396322
6.333333333333334 -10.222222222222221 -0.00038234037093295075 0.000312285429233128
6.333333333333334 -9.777777777777779 -0.0006855999931648935 0.00033501600752488137
6.333333333333334 -9.333333333333332 -0.0008670799536599133 0.0003807992527877753
6.333333333333334 -8.88888888888889 -0.0005319637127401772 0.0003750583114739629
6.333333333333334 -8.444444444444443 7.319343484617194e-5 0.00043588629587039196
6.333333333333334 -8.0 -0.001529397541943 0.00044914981820195403
6.333333333333334 -7.555555555555555 4.765564145963837e-5 0.0004949659591466187
6.333333333333334 -7.111111111111111 0.0004041745497639212 0.0005377791600028199
6.333333333333334 -6.666666666666667 -0.00031154171996685147 0.0005327794105826519
6.333333333333334 -6.222222222222222 -0.0004020483316984773 0.0005949214961360811
6.333333333333334 -5.777777777777778 -0.0009685701171302225 0.0006310560079709451
6.333333333333334 -5.333333333333333 -0.0015967496208312288 0.0006607824146807926
6.333333333333334 -4.888888888888889 -0.0005007619372998029 0.0006934063041355156
6.333333333333334 -4.444444444444445 -0.00035911079338172105 0.0007568201626632483
6.333333333333334 -4.0 -0.00195981462549157 0.0007839029960709339
6.333333333333334 -3.5555555555555554 -0.0002610033006210527 0.0008104575451631539
6.333333333333334 -3.111111111111111 -0.0014736341206285743 0.000840820774303909
6.333333333333334 -2.666666666666667 -0.0016299667724476244 0.00089603193832835
6.333333333333334 -2.2222222222222223 -0.0011355861488635784 0.0009035330253579445
6.333333333333334 -1.7777777777777777 -0.0022814598557865337 0.0009631594721022358
6.333333333333334 -1.3333333333333335 -0.0013120099283652586 0.0009785283770895152
6.333333333333334 -0.8888888888888888 -0.0019022943520612082 0.001033741555456613
6.333333333333334 -0.4444444444444444 -0.0033987008084823806 0.0010217909390050877
6.333333333333334 0.0 -0.003244324510689283 0.0011183078323789347
6.333333333333334 0.4444444444444444 0.0010357638931873792 0.001162908282629633
6.333333333333334 0.8888888888888888 -0.0026946737600513576 0.001164768659241445
6.333333333333334 1.3333333333333335 -0.004256038180590442 0.0012184566058210907
6.333333333333334 1.7777777777777777 -0.0012670234589877891 0.0012357949497414382
6.333333333333334 2.2222222222222223 -0.002406079775228534 0.001293061144539044
6.333333333333334 2.666666666666667 -0.002598464045373663 0.0013193306176103833
6.333333333333334 3.111111111111111 -0.0024931911391817664 0.001377834902021673
6.333333333333334 3.5555555555555554 -0.003298185365399529 0.001367455587450027
6.333333333333334 4.0 9.239068196698436e-5 0.0013946622771134009
6.333333333333334 4.444444444444445 -0.002927797246410798 0.0014254220763256608
6.333333333333334 4.888888888888889 -0.0029636296427032046 0.001512760835217846
6.333333333333334 5.333333333333333 -0.0021511865692052648 0.001500996142237399
6.333333333333334 5.777777777777778 -0.002599311204167 0.0015267568935104399
6.333333333333334 6.222222222222222 -0.002873242779846271 0.0015497719830774412
6.333333333333334 6.666666666666667 -0.0031670327472415162 0.0015996408244754764
6.333333333333334 7.111111111111111 -0.002635038196837761 0.0016035676159183207
6.333333333333334 7.555555555555555 -0.002446145403513125 0.0016155134612383286
6.333333333333334 8.0 -0.004117551008797376 0.001637538537763175
6.333333333333334 8.444444444444443 -0.002611862745510128 0.0016553863160872553
6.333333333333334 8.88888888888889 -0.0016265630223354587 0.0016491883737530996
6.333333333333334 9.333333333333332 -0.0038794303156853027 0.0016527185034529495
6.333333333333334 9.777777777777779 -0.004606253184389947 0.001692217671521565
6.333333333333334 10.222222222222221 -0.0036468833248952757 0.0016837369486691618
6.333333333333334 10.666666666666668 -0.0017218290441049838 0.0016728541486723753
6.333333333333334 11.11111111111111 -0.002328560907556004 0.0016758327877653867
6.333333333333334 11.555555555555557 -0.0015203213730273406 0.0016866815830246641
6.333333333333334 12.0 -0.0026002433626442748 0.0016584708731232243
6.333333333333334 12.444444444444443 0.001812473733157987 0.0016538681976696803
6.333333333333334 12.88888888888889 0.0020512643438583018 0.0016353020809164707
6.333333333333334 13.333333333333332 0.00483047963203595 0.0016223599949167558
6.333333333333334 13.777777777777779 0.004623855113665193 0.0016107293063623036
6.333333333333334 14.222222222222221 0.012167218854493097 0.0015918434990296322
6.333333333333334 14.666666666666668 0.012097885002742266 0.0015697428074419569
6.333333333333334 15.11111111111111 0.019982828652468143 0.001544334423067549
6.333333333333334 15.555555555555557 0.022052915497631713 0.001530141159579986
6.333333333333334 16.0 0.026205165842453342 0.0015088818538178867
6.333333333333334 16.444444444444443 0.03138901140660351 0.0014683084991457954
6.333333333333334 16.88888888888889 0.03264321861590671 0.001393599251710434
6.333333333333334 17.333333333333336 0.031192697988861526 0.001279849064506081
6.333333333333334 17.77777777777778 0.02835972346331189 0.0011449608607251261
6.333333333333334 18.22222222222222 0.020072892202934973 0.0009305900477412826
6.333333333333334 18.666666666666664 0.010802021880024007 0.0007310164160744631
6.333333333333334 19.11111111111111 0.0003063310861216767 0.00016624906044970886
6.333333333333334 19.555555555555557 0.0 0.0
6.333333333333334 20.0 0.0 0.0
6.333333333333334 20.444444444444443 0.0 0.0
6.333333333333334 20.88888888888889 0.0 0.0
6.333333333333334 21.333333333333336 0.0 0.0
6.333333333333334 21.77777777777778 0.0 0.0
6.555555555555555 -21.77777777777778 0.0 0.0
6.555555555555555 -21.333333333333336 0.0 0.0
6.555555555555555 -20.88888888888889 0.0 0.0
6.555555555555555 -20.444444444444443 0.0 0.0
6.555555555555555 -20.0 0.0 0.0
6.555555555555555 -19.555555555555557 0.0 0.0
6.555555555555555 -19.11111111111111 0.0 0.0
6.555555555555555 -18.666666666666664 -2.4364639559260097e-5 2.4364639559260097e-5
6.555555555555555 -18.22222222222222 -7.384860347609825e-5 6.508854111364472e-5
6.555555555555555 -17.77777777777778 4.889419152543904e-5 3.457536419604127e-5
6.555555555555555 -17.333333333333336 -4.914606856449533e-5 5.9704182499784215e-5
6.555555555555555 -16.88888888888889 -1.618880561707773e-7 4.954787318751712e-5
6.555555555555555 -16.444444444444443 -4.838173109029248e-5 6.925364968033786e-5
6.555555555555555 -16.0 -0.00017279739861982896 0.00010172478864007198
6.555555555555555 -15.555555555555557 -9.885074471574829e-5 9.799845489752489e-5
6.555555555555555 -15.11111111111111 -0.0001732426806331262 9.508875527384246e-5
6.555555555555555 -14.666666666666668 -0.0003679476185592884 0.0001369916265550772
6.555555555555555 -14.222222222222221 -0.00019722981631893922 0.00013015267313925126
6.555555555555555 -13.777777777777779 -0.0002973522067158171 0.00015196254423666093
6.555555555555555 -13.333333333333332 -0.0005160012882190894 0.0001887391849249822
6.555555555555555 -12.88888888888889 2.496353151536335e-5 0.00016813275490638503
6.555555555555555 -12.444444444444443 -0.00031976662761784336 0.00019807623027173396
6.555555555555555 -12.0 -9.8899185344724e-5 0.00020253971740686266
6.555555555555555 -11.555555555555557 -0.0005679134942609712 0.00026831687006135255
6.555555555555555 -11.11111111111111 -0.0005157332839968341 0.00024712247937556063
6.555555555555555 -10.666666666666668 -0.00046970831655372073 0.00029982080079641514
6.555555555555555 -10.222222222222221 -0.00038449697280731166 0.00028881060352060515
6.555555555555555 -9.777777777777779 -0.0005143486116505277 0.00033600662043715485
6.555555555555555 -9.333333333333332 -0.0002711059826596895 0.0003735385072373937
6.555555555555555 -8.88888888888889 -0.0005434411332070031 0.00038071373395906917
6.555555555555555 -8.444444444444443 -0.0006627209317040261 0.0004322288322330312
6.555555555555555 -8.0 -0.0004692324354828397 0.0004448152183586986
6.555555555555555 -7.555555555555555 -5.7241461877639437e-5 0.00047106883629630775
6.555555555555555 -7.111111111111111 -0.00036737210457070933 0.000502254708350607
6.555555555555555 -6.666666666666667 -0.0005090847213217308 0.0005103915126046292
6.555555555555555 -6.222222222222222 -0.00015090926843081928 0.0005601587943778916
6.555555555555555 -5.777777777777778 -0.0015301877952720543 0.0005915693557654549
6.555555555555555 -5.333333333333333 -0.0004353335522861219 0.0006310690387939439
6.555555555555555 -4.888888888888889 0.000516029865772903 0.0006489802842755497
6.555555555555555 -4.444444444444445 -0.0009366966147008684 0.000727655499468332
6.555555555555555 -4.0 -0.000812490276159851 0.000754557301605887
6.555555555555555 -3.5555555555555554 -0.0009907450533779226 0.0007833261951274477
6.555555555555555 -3.111111111111111 -0.000979017495604518 0.0008120504707845343
6.555555555555555 -2.666666666666667 -0.0005384255717446143 0.0008530694325784008
6.555555555555555 -2.2222222222222223 -0.0017372543140349093 0.0008803108392768622
6.555555555555555 -1.7777777777777777 -0.0009268817738783078 0.0009339892582354071
6.555555555555555 -1.3333333333333335 -0.0022966750682847713 0.000975153708147177
6.555555555555555 -0.8888888888888888 -0.0018101514864361672 0.0009778226262663148
6.555555555555555 -0.4444444444444444 -0.0029715225595027166 0.0010311478135773449
6.555555555555555 0.0 -0.001560163029334961 0.001046474604669263
6.555555555555555 0.4444444444444444 -0.0024920184407524063 0.0011091753869450418
6.555555555555555 0.8888888888888888 -0.0014248528135396533 0.0011265707273996448
6.555555555555555 1.3333333333333335 -0.0023534080971634257 0.0011623868209989085
6.555555555555555 1.7777777777777777 -0.0003632382009041681 0.0011948887359649548
6.555555555555555 2.2222222222222223 -0.0025689212267228615 0.0012240791449311358
6.555555555555555 2.666666666666667 -0.004136298764248275 0.001272794022588407
6.555555555555555 3.111111111111111 -0.0027063977364403433 0.0012920643712097273
6.555555555555555 3.5555555555555554 -0.0019028560463969428 0.0013256979588217991
6.555555555555555 4.0 0.00030223215310242716 0.0013745015628027206
6.555555555555555 4.444444444444445 -0.002118367924773431 0.0013806835621723527
6.555555555555555 4.888888888888889 -0.002503301214634115 0.0014237150556690188
6.555555555555555 5.333333333333333 -0.005167166985745274 0.001440696850378015
6.555555555555555 5.777777777777778 -0.003880294857170774 0.0014662023549429286
6.555555555555555 6.222222222222222 -0.002016476626137282 0.001474751475885784
6.555555555555555 6.666666666666667 -0.0032237588209037883 0.0015034506905167127
6.555555555555555 7.111111111111111 -0.0025975255076155514 0.0015312357181726899
6.555555555555555 7.555555555555555 -0.004459570355358675 0.0015629052765530158
6.555555555555555 8.0 -0.00551386332161959 0.001571841959007415
6.555555555555555 8.444444444444443 -0.004118198467216924 0.0015798631483046417
6.555555555555555 8.88888888888889 -0.00441294011651396 0.0015691962761486757
6.555555555555555 9.333333333333332 -0.003600728595716547 0.0015710624255024304
6.555555555555555 9.777777777777779 -0.0012870205406324692 0.0015772424641498134
6.555555555555555 10.222222222222221 -0.001222737727407278 0.0016110975090269316
6.555555555555555 10.666666666666668 0.0008961819295591302 0.0016060884633054264
6.555555555555555 11.11111111111111 -0.0018360397016290635 0.0016156661230306653
6.555555555555555 11.555555555555557 -0.00020055703951785413 0.0016010891317142172
6.555555555555555 12.0 -4.498710239030285e-5 0.0015861343177124114
6.555555555555555 12.444444444444443 0.0008041696795437959 0.0015709346447235009
6.555555555555555 12.88888888888889 0.00586985565154015 0.0015397237775818583
6.555555555555555 13.333333333333332 0.009236877902700457 0.0015494967356209205
6.555555555555555 13.777777777777779 0.008084840546210174 0.0015443345133627337
6.555555555555555 14.222222222222221 0.01055054003584979 0.0015183409607434771
6.555555555555555 14.666666666666668 0.01340195756644371 0.001492106813152084
6.555555555555555 15.11111111111111 0.021142036480449027 0.0014888856801566267
6.555555555555555 15.555555555555557 0.024370104654843336 0.0014217410492176111
6.555555555555555 16.0 0.027611608460657945 0.0014009944152061104
6.555555555555555 16.444444444444443 0.031511548980626816 0.0013911633879480233
6.555555555555555 16.88888888888889 0.02832913051008487 0.001272085968220771
6.555555555555555 17.333333333333336 0.02760962589452479 0.0011476564457384077
6.555555555555555 17.77777777777778 0.023490367603161307 0.0010136950243408549
6.555555555555555 18.22222222222222 0.0165999959208414 0.0008646723142743952
6.555555555555555 18.666666666666664 0.008106369503802616 0.0005867770461558026
6.555555555555555 19.11111111111111 7.501136896022715e-5 4.330783406146948e-5
6.555555555555555 19.555555555555557 0.0 0.0
6.555555555555555 20.0 0.0 0.0
6.555555555555555 20.444444444444443 0.0 0.0
6.555555555555555 20.88888888888889 0.0 0.0
6.555555555555555 21.333333333333336 0.0 0.0
6.555555555555555 21.77777777777778 0.0 0.0
6.777777777777779 -21.77777777777778 0.0 0.0
6.777777777777779 -21.333333333333336 0.0 0.0
6.777777777777779 -20.88888888888889 0.0 0.0
6.777777777777779 -20.444444444444443 0.0 0.0
6.777777777777779 -20.0 0.0 0.0
6.777777777777779 -19.555555555555557 0.0 0.0
6.777777777777779 -19.11111111111111 0.0 0.0
6.777777777777779 -18.666666666666664 -7.120468365001807e-5 4.111189656385042e-5
6.777777777777779 -18.22222222222222 2.3841448016643133e-5 4.130617726364448e-5
6.777777777777779 -17.77777777777778 -4.7012665155306475e-5 5.811957773986252e-5
6.777777777777779 -17.333333333333336 -7.183157028384917e-5 4.147345180429152e-5
6.777777777777779 -16.88888888888889 -2.3533502951413806e-5 6.298945290607238e-5
6.777777777777779 -16.444444444444443 -9.498283146647651e-5 5.8045373767344594e-5
6.777777777777779 -16.0 -9.448114456765131e-5 0.00011665095800195178
6.777777777777779 -15.555555555555557 -2.317308651391444e-5 7.126254256517522e-5
6.777777777777779 -15.11111111111111 4.766781974673026e-5 8.236436304465907e-5
6.777777777777779 -14.666666666666668 -0.0001170273063936806 0.00011415565451233647
6.777777777777779 -14.222222222222221 -0.00016793510283490666 0.00012378588393400318
6.777777777777779 -13.777777777777779 -0.00014314763645300045 0.0001298946816934346
6.777777777777779 -13.333333333333332 -2.2906029223543037e-5 0.00013663208910489854
6.777777777777779 -12.88888888888889 -0.0004537778849958147 0.00018269887504904464
6.777777777777779 -12.444444444444443 -0.0005710875100161858 0.00021546902683747726
6.777777777777779 -12.0 -9.253766092574878e-5 0.00020438050237788047
6.777777777777779 -11.555555555555557 -0.0001660438274171285 0.00023181630753416846
6.777777777777779 -11.11111111111111 -0.0001430701925808023 0.00024246667372680624
6.777777777777779 -10.666666666666668 4.5152001410539475e-6 0.00028699039240101575
6.777777777777779 -10.222222222222221 -0.00064463355615584 0.0003334816406852267
6.777777777777779 -9.777777777777779 -0.0005966058697392918 0.00033013319743844226
6.777777777777779 -9.333333333333332 -0.0005956182949739796 0.0003485987655624212
6.777777777777779 -8.88888888888889 -0.00028852142662410374 0.00036510905693403563
6.777777777777779 -8.444444444444443 -0.00028746358033175114 0.00039108136445384616
6.777777777777779 -8.0 -0.0006436714516434358 0.0004302015982989079
6.777777777777779 -7.555555555555555 -0.00031645601818258473 0.00047756007687530785
6.777777777777779 -7.111111111111111 -0.0005936599892540893 0.0004951170488642179
6.777777777777779 -6.666666666666667 -0.0008568571851037826 0.000537942647722318
6.777777777777779 -6.222222222222222 -4.789414995811155e-5 0.0005186103006685833
6.777777777777779 -5.777777777777778 -6.745248546057992e-5 0.0005909384740691924
6.777777777777779 -5.333333333333333 -0.000976854053919396 0.0006231799414032243
6.777777777777779 -4.888888888888889 -0.0005818837273985662 0.0006505265719892188
6.777777777777779 -4.444444444444445 -0.0006031363252496307 0.0006885730493951258
6.777777777777779 -4.0 -0.0009322670816704359 0.0006899934989516874
6.777777777777779 -3.5555555555555554 -0.0011980696075504264 0.0007354764671956456
6.777777777777779 -3.111111111111111 -0.000928106489267829 0.0007865456155844651
6.777777777777779 -2.666666666666667 -0.0005054834373216131 0.000823947573635335
6.777777777777779 -2.2222222222222223 -0.001058170617419864 0.0008555675629045063
6.777777777777779 -1.7777777777777777 -0.0022692153181900375 0.0008786914966247424
6.777777777777779 -1.3333333333333335 -0.0001859758374293337 0.0009383121137389877
6.777777777777779 -0.8888888888888888 -6.0498100999726434e-5 0.0009673673115423973
6.777777777777779 -0.4444444444444444 -0.0035953555479695722 0.0009828057207388714
6.777777777777779 0.0 -0.0011956471064535578 0.001013580960197048
6.777777777777779 0.4444444444444444 -0.00014018082265395638 0.0010662355144484296
6.777777777777779 0.8888888888888888 -0.002901240388546533 0.00108062648017005
6.777777777777779 1.3333333333333335 -0.0029828675336845342 0.0011080676237375606
6.777777777777779 1.7777777777777777 -0.00251226549481373 0.0011421928593430704
6.777777777777779 2.2222222222222223 -0.004594596982243871 0.0011968498022861202
6.777777777777779 2.666666666666667 -0.0031753644389044856 0.0012112432508548186
6.777777777777779 3.111111111111111 -0.002386096241328341 0.001266813080045912
6.777777777777779 3.5555555555555554 -7.266616167588335e-5 0.0012812828418121112
6.777777777777779 4.0 -0.004476070600758114 0.0013154012909994525
6.777777777777779 4.444444444444445 -0.002025974810702036 0.0013420001189876317
6.777777777777779 4.888888888888889 -0.0034094269668893834 0.0013873355442360162
6.777777777777779 5.333333333333333 -0.0033650807450069965 0.0013949474757217698
6.777777777777779 5.777777777777778 -0.001502123140864347 0.001391276297024136
6.777777777777779 6.222222222222222 -0.002518128613070596 0.001421416724131747
6.777777777777779 6.666666666666667 -0.0032990227815886688 0.0014600512851873381
6.777777777777779 7.111111111111111 -0.00516446270189459 0.0014432303351488349
6.777777777777779 7.555555555555555 -0.0020462379657720923 0.0014893078580740303
6.777777777777779 8.0 -0.0038594038469186016 0.0014920059697513454
6.777777777777779 8.444444444444443 -0.0038155819442324923 0.0015030570925306914
6.777777777777779 8.88888888888889 -0.004537704888850466 0.0015201902972332884
6.777777777777779 9.333333333333332 -0.002841991844207439 0.0015107141793636056
6.777777777777779 9.777777777777779 -0.0036230039764140794 0.0015293359387277448
6.777777777777779 10.222222222222221 0.0001698952812473762 0.0015291266353177997
6.777777777777779 10.666666666666668 -0.002780483331041036 0.0015391317679426405
6.777777777777779 11.11111111111111 0.001053237302969592 0.0015412343079944824
6.777777777777779 11.555555555555557 0.0015003109986192374 0.0015184263578266503
6.777777777777779 12.0 0.002285451793536923 0.001495999674505629
6.777777777777779 12.444444444444443 0.003611864601272002 0.0014858045062991615
6.777777777777779 12.88888888888889 0.003170119134483116 0.001480900542571845
6.777777777777779 13.333333333333332 0.006481002880416079 0.0014515517616509837
6.777777777777779 13.777777777777779 0.008547886632877344 0.0014184204495165144
6.777777777777779 14.222222222222221 0.012199925150782298 0.0014367799017217062
6.777777777777779 14.666666666666668 0.015064570778004365 0.001409865546650254
6.777777777777779 15.11111111111111 0.019967834294635646 0.001406623725019879
6.777777777777779 15.555555555555557 0.018835932837100063 0.0013298551935617827
6.777777777777779 16.0 0.02327704325483899 0.001298226032111053
6.777777777777779 16.444444444444443 0.026156142989730576 0.0012743824654760263
6.777777777777779 16.88888888888889 0.028237926592053625 0.001197980301778788
6.777777777777779 17.333333333333336 0.024950439093455574 0.001081789244115548
6.777777777777779 17.77777777777778 0.0195954966710165 0.0009172630440866386
6.777777777777779 18.22222222222222 0.013105041043780467 0.0007172603326664511
6.777777777777779 18.666666666666664 0.0038779182138694176 0.0004316158048633055
6.777777777777779 19.11111111111111 0.0 0.0
6.777777777777779 19.555555555555557 0.0 0.0
6.777777777777779 20.0 0.0 0.0
6.777777777777779 20.444444444444443 0.0 0.0
6.777777777777779 20.88888888888889 0.0 0.0
6.777777777777779 21.333333333333336 0.0 0.0
6.777777777777779 21.77777777777778 0.0 0.0
7.0 -21.77777777777778 0.0 0.0
7.0 -21.333333333333336 0.0 0.0
7.0 -20.88888888888889 0.0 0.0
7.0 -20.444444444444443 0.0 0.0
7.0 -20.0 0.0 0.0
7.0 -19.555555555555557 0.0 0.0
7.0 -19.11111111111111 0.0 0.0
7.0 -18.666666666666664 0.0 0.0
7.0 -18.22222222222222 0.0 0.0
7.0 -17.77777777777778 3.3987340252952486e-7 3.253503807729457e-5
7.0 -17.333333333333336 2.3366714062699736e-5 2.3366714062699736e-5
7.0 -16.88888888888889 -6.957669017853628e-5 6.942085952749782e-5
7.0 -16.444444444444443 -4.614329081018472e-5 6.491079771633541e-5
7.0 -16.0 -9.278789138562057e-5 8.004540594585161e-5
7.0 -15.555555555555557 5.459864597860738e-7 6.527903015653758e-5
7.0 -15.11111111111111 -0.0003208051715485218 0.00010770198456690669
7.0 -14.666666666666668 -4.602021957407738e-5 9.797134930596976e-5
7.0 -14.222222222222221 -0.0003451795797469165 0.0001474718764678119
7.0 -13.777777777777779 -0.00013880486447693908 0.00016021019467767363
7.0 -13.333333333333332 6.942016406307451e-5 0.00014768110791371354
7.0 -12.88888888888889 -0.00039279659114440106 0.0001510700544623069
7.0 -12.444444444444443 2.683589183252709e-5 0.00018038806537786845
7.0 -12.0 -0.00018554489693156867 0.00020067913775854092
7.0 -11.555555555555557 -0.00022996078581736582 0.00024365325013307358
7.0 -11.11111111111111 -0.0004824923997299803 0.00021437415506721225
7.0 -10.666666666666668 -0.0007620110920088593 0.0002882964062963338
7.0 -10.222222222222221 -0.0007155312879630986 0.00030980795211667315
7.0 -9.777777777777779 0.00013411038944517693 0.00029646449046078193
7.0 -9.333333333333332 -4.379578264640797e-5 0.00032879656879744324
7.0 -8.88888888888889 -0.0009426771273962847 0.0003517043035432667
7.0 -8.444444444444443 -0.0006656840665574408 0.00039836199016169484
7.0 -8.0 -0.0002487125550122791 0.000439036549096556
7.0 -7.555555555555555 -0.0009238873695360585 0.0004641729817762942
7.0 -7.111111111111111 -0.0010744353415469852 0.0005072066266587784
7.0 -6.666666666666667 -0.0008292012921460462 0.0005270653851952226
7.0 -6.222222222222222 8.027381472477612e-5 0.0005480500177602756
7.0 -5.777777777777778 -0.00030124523439979656 0.0005674378733965558
7.0 -5.333333333333333 -0.00039039588886426516 0.0005991863882974222
7.0 -4.888888888888889 -0.0014240752201018115 0.0006278554159798055
7.0 -4.444444444444445 -0.002052597475040675 0.0006483048299868553
7.0 -4.0 -0.0005815075485126637 0.0006887730929589406
7.0 -3.5555555555555554 -0.00020021795610326897 0.0007255809622912908
7.0 -3.111111111111111 6.56152052323363e-5 0.000737316913327966
7.0 -2.666666666666667 -0.00023908979020162714 0.000777399704049725
7.0 -2.2222222222222223 -0.0029956788509049996 0.000816983660267545
7.0 -1.7777777777777777 -0.0006369994009673696 0.0008280890058347127
7.0 -1.3333333333333335 -0.0019791039793972272 0.0009149245058695816
7.0 -0.8888888888888888 -0.0012398377436383667 0.0008926453577313445
7.0 -0.4444444444444444 -0.0017347393431384013 0.0009581177562534659
7.0 0.0 -0.001785681482511158 0.0010148530110604124
7.0 0.4444444444444444 -0.0027418419650816427 0.0010295815341890707
7.0 0.8888888888888888 -0.002082857444752108 0.0010465576675205083
7.0 1.3333333333333335 1.8963372643941205e-5 0.001096701944274264
7.0 1.7777777777777777 -0.0005247033575451442 0.0011122134748726817
7.0 2.2222222222222223 -0.0024459618140973507 0.0011443884480323852
7.0 2.666666666666667 -0.0026827650284137624 0.0011735266209802729
7.0 3.111111111111111 -0.0017577252492182078 0.001223106094758219
7.0 3.5555555555555554 -0.0030493038249692003 0.0012093794186798725
7.0 4.0 -0.0027792412880282436 0.0012431929589755304
7.0 4.444444444444445 -0.0028335829243864956 0.0012699245275920616
7.0 4.888888888888889 -0.003916704274896923 0.0012946111326127508
7.0 5.333333333333333 0.0004893551345661058 0.001314247292867678
7.0 5.777777777777778 -0.0017069028262218222 0.0013409872623843155
7.0 6.222222222222222 -0.0026877878658989754 0.0013570196357692943
7.0 6.666666666666667 -0.0036730604900972095 0.001391484556166135
7.0 7.111111111111111 -0.0020403148346819972 0.0014162353469947418
7.0 7.555555555555555 -0.004584488728378374 0.0014221558897581565
7.0 8.0 -0.004011028155391553 0.0014234776787013285
7.0 8.444444444444443 -0.001175887018380484 0.001446796335410433
7.0 8.88888888888889 -0.003854714826828244 0.001441146349623592
7.0 9.333333333333332 -0.0017426734453462615 0.001448419817879155
7.0 9.777777777777779 -0.0023299188683565996 0.0014659686132259394
7.0 10.222222222222221 0.000926464270122498 0.0014830800696626369
7.0 10.666666666666668 2.0968985055151197e-5 0.0014485107849398953
7.0 11.11111111111111 -0.0003872986602607308 0.0014458946091404376
7.0 11.555555555555557 0.0004293300481288428 0.0014358658632086902
7.0 12.0 0.003271491056737992 0.0014540048435631057
7.0 12.444444444444443 0.005591236244567977 0.001428933141791031
7.0 12.88888888888889 0.005248966948470905 0.0013982153373637988
7.0 13.333333333333332 0.007925948623954016 0.0013840337740749344
7.0 13.777777777777779 0.009744957153151013 0.0013637943847221797
7.0 14.222222222222221 0.011478922745604676 0.001345059659916248
7.0 14.666666666666668 0.014527778619791204 0.0013122896835036251
7.0 15.11111111111111 0.018635326378167897 0.0013184139136600804
7.0 15.555555555555557 0.021912924166527927 0.0012845251414353514
7.0 16.0 0.024167784453111848 0.001239518694417091
7.0 16.444444444444443 0.022743974166631205 0.0011854292710188825
7.0 16.88888888888889 0.024382724135720218 0.001092367649943098
7.0 17.333333333333336 0.023130702054110608 0.0009873139395788716
7.0 17.77777777777778 0.015803254379851917 0.0007966485651456667
7.0 18.22222222222222 0.009886160172865454 0.0006331457612628685
7.0 18.666666666666664 0.0026981756466116745 0.00032839847213281807
7.0 19.11111111111111 0.0 0.0
7.0 19.555555555555557 0.0 0.0
7.0 20.0 0.0 0.0
7.0 20.444444444444443 0.0 0.0
7.0 20.88888888888889 0.0 0.0
7.0 21.333333333333336 0.0 0.0
7.0 21.77777777777778 0.0 0.0
7.222222222222221 -21.77777777777778 0.0 0.0
7.222222222222221 -21.333333333333336 0.0 0.0
7.222222222222221 -20.88888888888889 0.0 0.0
7.222222222222221 -20.444444444444443 0.0 0.0
7.222222222222221 -20.0 0.0 0.0
7.222222222222221 -19.555555555555557 0.0 0.0
7.222222222222221 -19.11111111111111 0.0 0.0
7.222222222222221 -18.666666666666664 0.0 0.0
7.222222222222221 -18.22222222222222 -4.4756697997048035e-5 3.1650038093240825e-5
7.222222222222221 -17.77777777777778 -2.2216075941042316e-5 3.889864211115416e-5
7.222222222222221 -17.333333333333336 -2.1515291791627617e-5 3.854546218971413e-5
7.222222222222221 -16.88888888888889 -6.67848465400511e-5 3.8559089323274446e-5
7.222222222222221 -16.444444444444443 -0.00013377463093892743 6.313150095361152e-5
7.222222222222221 -16.0 -0.00011217857951210562 6.685189166050522e-5
7.222222222222221 -15.555555555555557 -0.00017858602367669326 8.367447652119524e-5
7.222222222222221 -15.11111111111111 2.329976482708473e-5 7.40023659615043e-5
7.222222222222221 -14.666666666666668 -0.00017921084123830754 9.969618058910652e-5
7.222222222222221 -14.222222222222221 -0.00015632940297700314 0.00014635547963824118
7.222222222222221 -13.777777777777779 -0.00022234540789751653 0.00013715072802901704
7.222222222222221 -13.333333333333332 -0.0004702164103432357 0.0001771442487035991
7.222222222222221 -12.88888888888889 -0.000269700883281345 0.0001729799606025744
7.222222222222221 -12.444444444444443 -0.00035579811776594174 0.00018433748217417794
7.222222222222221 -12.0 -0.00019813489864707476 0.00020319928505448565
7.222222222222221 -11.555555555555557 -4.314881855054509e-5 0.00024407242912078916
7.222222222222221 -11.11111111111111 -0.0006014754460192057 0.00024575107807512975
7.222222222222221 -10.666666666666668 -6.449160775882309e-5 0.00023315496096288954
7.222222222222221 -10.222222222222221 6.581456916026246e-5 0.00028798545226428607
7.222222222222221 -9.777777777777779 -0.00013399462984089227 0.00032684869910128226
7.222222222222221 -9.333333333333332 -0.0008046778102450159 0.00032493805827329145
7.222222222222221 -8.88888888888889 -0.00062490643129749 0.00036382084592293727
7.222222222222221 -8.444444444444443 -0.000513155301848537 0.00037823562242735563
7.222222222222221 -8.0 -0.000694066377704051 0.0003984199099923417
7.222222222222221 -7.555555555555555 -0.00022414400969004641 0.0004484385057323682
7.222222222222221 -7.111111111111111 -0.0013854515703990975 0.00046275731197535885
7.222222222222221 -6.666666666666667 -0.0008953408988210693 0.00048394881070513654
7.222222222222221 -6.222222222222222 0.0001348047607577448 0.0005000175725416632
7.222222222222221 -5.777777777777778 -0.0010262771329811007 0.000543702592368031
7.222222222222221 -5.333333333333333 -0.0005841789392303001 0.000557684940666447
7.222222222222221 -4.888888888888889 -0.0013616044527540842 0.0006019576340634206
7.222222222222221 -4.444444444444445 -0.0008316690403310091 0.000676495490883884
7.222222222222221 -4.0 -0.0003730690099788583 0.000673827318421732
7.222222222222221 -3.5555555555555554 -0.001184824393305829 0.0007301698344757145
7.222222222222221 -3.111111111111111 -0.00022808979571189782 0.0007244008191600602
7.222222222222221 -2.666666666666667 -0.0006194364861229266 0.0007374582092801826
7.222222222222221 -2.2222222222222223 -8.561056398555548e-5 0.0007810292701952206
7.222222222222221 -1.7777777777777777 -0.0006221255298508942 0.0008083095624081439
7.222222222222221 -1.3333333333333335 -0.0016087976101381803 0.0008375542818537325
7.222222222222221 -0.8888888888888888 -0.0023156472913193928 0.0008560664147626064
7.222222222222221 -0.4444444444444444 -0.000542934830420195 0.0009046368169463346
7.222222222222221 0.0 -0.001873214790755632 0.0009558234554789111
7.222222222222221 0.4444444444444444 -0.0031036801744243046 0.0009774333740437938
7.222222222222221 0.8888888888888888 -0.002531611144508609 0.0010016786669941392
7.222222222222221 1.3333333333333335 -0.001902694690668369 0.0010433069989700965
7.222222222222221 1.7777777777777777 -0.0009016997887659644 0.0010563311182366082
7.222222222222221 2.2222222222222223 -0.0016343508665813472 0.001119589955958011
7.222222222222221 2.666666666666667 -0.0029682777838197835 0.0011271020662781714
7.222222222222221 3.111111111111111 -0.0018348749885745534 0.0011423855302337843
7.222222222222221 3.5555555555555554 -0.002976993916317865 0.0011779207767702458
7.222222222222221 4.0 -0.00317175798494951 0.0012081386531004744
7.222222222222221 4.444444444444445 -0.004789792059751288 0.0012390002245881448
7.222222222222221 4.888888888888889 -0.00215400428515592 0.0012913535338015516
7.222222222222221 5.333333333333333 -0.002679979248512527 0.0012876081241863467
7.222222222222221 5.777777777777778 -0.0023199481745023384 0.0013016548201280663
7.222222222222221 6.222222222222222 -0.001720846173658882 0.0013247083683630317
7.222222222222221 6.666666666666667 -0.0017765641862506913 0.00131344233493442
7.222222222222221 7.111111111111111 -0.001143888934137223 0.0013579464638477597
7.222222222222221 7.555555555555555 -0.0021641115838634674 0.001364740103805723
7.222222222222221 8.0 -0.0019054018875144154 0.0013731986039510968
7.222222222222221 8.444444444444443 -0.0008802038421042417 0.0013638493034343047
7.222222222222221 8.88888888888889 -0.00396430312747447 0.00140291983113937
7.222222222222221 9.333333333333332 -0.0017543145121485513 0.0013839096448719224
7.222222222222221 9.777777777777779 -0.0010244255765418818 0.0014082127326646736
7.222222222222221 10.222222222222221 -0.000619725655180322 0.0014161824674625162
7.222222222222221 10.666666666666668 -1.7474409156194096e-5 0.001406271121771623
7.222222222222221 11.11111111111111 0.002925957030038191 0.0013711225680129763
7.222222222222221 11.555555555555557 -0.00040580065727968 0.0013956378746398993
7.222222222222221 12.0 0.0046635201027320035 0.001353817200352787
7.222222222222221 12.444444444444443 0.0033087898847003142 0.0013406480793364671
7.222222222222221 12.88888888888889 0.004894756759746697 0.0013279812998907403
7.222222222222221 13.333333333333332 0.008548371272854401 0.0013311859099802716
7.222222222222221 13.777777777777779 0.011096601760887228 0.0013049625442417216
7.222222222222221 14.222222222222221 0.010434805408710023 0.0012775836548965423
7.222222222222221 14.666666666666668 0.016285215743408552 0.0012548354989401795
7.222222222222221 15.11111111111111 0.018856176711443906 0.0012227895215722795
7.222222222222221 15.555555555555557 0.019024577853217418 0.0012071058750149838
7.222222222222221 16.0 0.023417408346821406 0.001151730347881636
7.222222222222221 16.444444444444443 0.023598099532167058 0.0010950118850696709
7.222222222222221 16.88888888888889 0.022886421263471204 0.0010047890907545467
7.222222222222221 17.333333333333336 0.018789524736767132 0.0008735279104742263
7.222222222222221 17.77777777777778 0.013530219121813613 0.0007335378854535186
7.222222222222221 18.22222222222222 0.007631897051817888 0.0005682637985917267
7.222222222222221 18.666666666666664 0.0008965060375715299 0.0002027965772321102
7.222222222222221 19.11111111111111 0.0 0.0
7.222222222222221 19.555555555555557 0.0 0.0
7.222222222222221 20.0 0.0 0.0
7.222222222222221 20.444444444444443 0.0 0.0
7.222222222222221 20.88888888888889 0.0 0.0
7.222222222222221 21.333333333333336 0.0 0.0
7.222222222222221 21.77777777777778 0.0 0.0
7.444444444444445 -21.77777777777778 0.0 0.0
7.444444444444445 -21.333333333333336 0.0 0.0
7.444444444444445 -20.88888888888889 0.0 0.0
7.444444444444445 -20.444444444444443 0.0 0.0
7.444444444444445 -20.0 0.0 0.0
7.444444444444445 -19.555555555555557 0.0 0.0
7.444444444444445 -19.11111111111111 0.0 0.0
7.444444444444445 -18.666666666666664 0.0 0.0
7.444444444444445 -18.22222222222222 -2.1401735056929455e-5 3.7535393659535246e-5
7.444444444444445 -17.77777777777778 -6.466824279151791e-5 3.733650644532719e-5
7.444444444444445 -17.333333333333336 -2.165381107656474e-5 2.165381107656474e-5
7.444444444444445 -16.88888888888889 -0.00010886510123515968 5.743490085395439e-5
7.444444444444445 -16.444444444444443 -4.338081490457805e-5 3.067528992700912e-5
7.444444444444445 -16.0 -0.00013020404383224282 6.132620772411398e-5
7.444444444444445 -15.555555555555557 4.1650483168045604e-7 9.20629605186892e-5
7.444444444444445 -15.11111111111111 -0.00012870496828202974 8.078561391585722e-5
7.444444444444445 -14.666666666666668 -0.0001513889328245983 0.0001040937902056287
7.444444444444445 -14.222222222222221 -4.181672959747247e-5 0.00010150001320413138
7.444444444444445 -13.777777777777779 -0.0003025525823221161 0.0001556789439893019
7.444444444444445 -13.333333333333332 -0.00017181671667415073 0.00016757007721820522
7.444444444444445 -12.88888888888889 -0.00010862798753492259 0.00016347704491788073
7.444444444444445 -12.444444444444443 -0.00012989157450833477 0.00017856001304143924
7.444444444444445 -12.0 -4.31728287939875e-5 0.000196157319086692
7.444444444444445 -11.555555555555557 -0.0004123144181589232 0.00021774747355833693
7.444444444444445 -11.11111111111111 -0.0006280249408604638 0.00021321737584758269
7.444444444444445 -10.666666666666668 -0.0007572640175683479 0.0002551344007554681
7.444444444444445 -10.222222222222221 -0.00013102367703906654 0.0002562663573468601
7.444444444444445 -9.777777777777779 -0.00028220060909766545 0.0002893440481260477
7.444444444444445 -9.333333333333332 -0.0002837800652875905 0.00032350017463973226
7.444444444444445 -8.88888888888889 -6.155575274404859e-5 0.0003498224258772916
7.444444444444445 -8.444444444444443 -0.00022026226157597107 0.00037996767717145535
7.444444444444445 -8.0 -0.0002355973938863937 0.0003911934708760506
7.444444444444445 -7.555555555555555 -0.00021126798351237254 0.00041110170966893064
7.444444444444445 -7.111111111111111 0.0002331245063070286 0.0004398880583519992
7.444444444444445 -6.666666666666667 -0.0009138977590855842 0.0004632783759258335
7.444444444444445 -6.222222222222222 -0.0006885233039027462 0.0004995753228761357
7.444444444444445 -5.777777777777778 -0.0018109272775437234 0.0005111182368524844
7.444444444444445 -5.333333333333333 -0.0009302391633099631 0.000547395919208213
7.444444444444445 -4.888888888888889 -0.0001955797304151538 0.0005739887165601817
7.444444444444445 -4.444444444444445 0.0004428183446064085 0.0005833135404553035
7.444444444444445 -4.0 -0.0007180855699130116 0.0006403858761016751
7.444444444444445 -3.5555555555555554 3.1919366104472714e-6 0.0006507366761325422
7.444444444444445 -3.111111111111111 -0.0014483682829249443 0.0007091474207491855
7.444444444444445 -2.666666666666667 -0.00041795786551214876 0.000739041428865552
7.444444444444445 -2.2222222222222223 -4.656617472890766e-5 0.0007544503857001465
7.444444444444445 -1.7777777777777777 -0.001706849235525659 0.0007638012485508178
7.444444444444445 -1.3333333333333335 -0.000973817137155316 0.0008184140559823189
7.444444444444445 -0.8888888888888888 -0.0011027448008939479 0.0008504927892995481
7.444444444444445 -0.4444444444444444 -0.001289030075443149 0.0008587267888825244
7.444444444444445 0.0 -0.0019415833141399994 0.0009244446655429281
7.444444444444445 0.4444444444444444 -0.0006999636318009172 0.0009529972336704245
7.444444444444445 0.8888888888888888 -0.0005611695296930232 0.0009768330014362841
7.444444444444445 1.3333333333333335 -0.0025703677189525373 0.0009849663940128658
7.444444444444445 1.7777777777777777 -0.001616773539813346 0.0010245329141824959
7.444444444444445 2.2222222222222223 -0.0007692470284082262 0.001060489305604203
7.444444444444445 2.666666666666667 -0.0017062035370391147 0.0010952311246810937
7.444444444444445 3.111111111111111 -0.0015615606049505858 0.0011245027961730093
7.444444444444445 3.5555555555555554 -0.0004149673232276008 0.001154622405232657
7.444444444444445 4.0 -0.001523029603444528 0.0011652672711196393
7.444444444444445 4.444444444444445 -0.0028167827982947895 0.0011953657515146735
7.444444444444445 4.888888888888889 -0.0024596772825178858 0.0012009549866967575
7.444444444444445 5.333333333333333 -0.0019448215625550744 0.0012356035470471242
7.444444444444445 5.777777777777778 -0.0021793450174606406 0.0012366800200896183
7.444444444444445 6.222222222222222 -0.004928910994773014 0.0012613645164684213
7.444444444444445 6.666666666666667 0.0002568541983731431 0.0012755388867929508
7.444444444444445 7.111111111111111 -0.0019485991699154809 0.0012858751667809943
7.444444444444445 7.555555555555555 -0.004763491359726029 0.0013065834005896565
7.444444444444445 8.0 -0.0016451303370919434 0.0013059446264005621
7.444444444444445 8.444444444444443 -0.002416739293344536 0.0013053426943050695
7.444444444444445 8.88888888888889 -0.003135918066526124 0.0013343578246671555
7.444444444444445 9.333333333333332 -0.0016134290999763215 0.0013256692786583818
7.444444444444445 9.777777777777779 -3.137184822404642e-5 0.0013285648884632237
7.444444444444445 10.222222222222221 0.0002176862411664839 0.0013497467640495244
7.444444444444445 10.666666666666668 -0.00043995258009008894 0.0013296655316126314
7.444444444444445 11.11111111111111 0.0009509678591127687 0.0013315461394856948
7.444444444444445 11.555555555555557 0.00046207497024192183 0.0013224413266655975
7.444444444444445 12.0 0.004622443494924896 0.0013200725756587666
7.444444444444445 12.444444444444443 0.0029981385939279923 0.0012885189971481934
7.444444444444445 12.88888888888889 0.006282059862791503 0.0012764450271610676
7.444444444444445 13.333333333333332 0.00759182174829645 0.0012666043458161107
7.444444444444445 13.777777777777779 0.01068447872784029 0.0012590823639072825
7.444444444444445 14.222222222222221 0.012419443702997551 0.0012507357152524742
7.444444444444445 14.666666666666668 0.0175534668926633 0.0011953096536021486
7.444444444444445 15.11111111111111 0.01658713700621069 0.0011460140786890543
7.444444444444445 15.555555555555557 0.019398588885465234 0.001131659056160757
7.444444444444445 16.0 0.019795383883541243 0.0010719949170465005
7.444444444444445 16.444444444444443 0.01948265867125509 0.0009889272544799572
7.444444444444445 16.88888888888889 0.018623705410022513 0.0009193448136490113
7.444444444444445 17.333333333333336 0.014217364912102372 0.0007709140599081506
7.444444444444445 17.77777777777778 0.009942280038651509 0.0006664583499411791
7.444444444444445 18.22222222222222 0.005137414772925083 0.0004917730837133566
7.444444444444445 18.666666666666664 0.0002830618995936862 0.0001211838659876404
7.444444444444445 19.11111111111111 0.0 0.0
7.444444444444445 19.555555555555557 0.0 0.0
7.444444444444445 20.0 0.0 0.0
7.444444444444445 20.444444444444443 0.0 0.0
7.444444444444445 20.88888888888889 0.0 0.0
7.444444444444445 21.333333333333336 0.0 0.0
7.444444444444445 21.77777777777778 0.0 0.0
7.666666666666666 -21.77777777777778 0.0 0.0
7.666666666666666 -21.333333333333336 0.0 0.0
7.666666666666666 -20.88888888888889 0.0 0.0
7.666666666666666 -20.444444444444443 0.0 0.0
7.666666666666666 -20.0 0.0 0.0
7.666666666666666 -19.555555555555557 0.0 0.0
7.666666666666666 -19.11111111111111 0.0 0.0
7.666666666666666 -18.666666666666664 0.0 0.0
7.666666666666666 -18.22222222222222 -4.1699995522492196e-5 2.9486509887518945e-5
7.666666666666666 -17.77777777777778 -2.1081910518782574e-5 2.1081910518782574e-5
7.666666666666666 -17.333333333333336 -4.199856439796115e-5 2.9699026483929228e-5
7.666666666666666 -16.88888888888889 -4.19800492106307e-5 4.226491022167241e-5
7.666666666666666 -16.444444444444443 8.275409141748827e-5 5.0958449692196006e-5
7.666666666666666 -16.0 4.185904575444971e-5 7.882743783899294e-5
7.666666666666666 -15.555555555555557 1.8403285993922108e-7 5.9294413284713166e-5
7.666666666666666 -15.11111111111111 -6.274176258187384e-5 0.00010041483659648904
7.666666666666666 -14.666666666666668 -3.48048402579274e-7 0.00010708080849086749
7.666666666666666 -14.222222222222221 -6.433257946958747e-5 0.0001170445097226662
7.666666666666666 -13.777777777777779 4.165847913821777e-5 0.0001221993182526678
7.666666666666666 -13.333333333333332 -0.0002087095318052376 0.0001486116222311752
7.666666666666666 -12.88888888888889 -0.0001250740374891772 0.00016792578158783046
7.666666666666666 -12.444444444444443 -8.315363167765175e-5 0.0001707310822816033
7.666666666666666 -12.0 -0.0004007443780930167 0.00016428424920489058
7.666666666666666 -11.555555555555557 -0.000546445554464561 0.00021640744758456184
7.666666666666666 -11.11111111111111 -2.2156076732220457e-5 0.0002173821727187917
7.666666666666666 -10.666666666666668 -5.398429001368478e-6 0.00023202097949899053
7.666666666666666 -10.222222222222221 -0.0005056159415633554 0.00025024567600427075
7.666666666666666 -9.777777777777779 -0.0003991479488233066 0.00027968932333832325
7.666666666666666 -9.333333333333332 -6.181609613313436e-5 0.00030211808144507116
7.666666666666666 -8.88888888888889 -0.00039867707134624126 0.0003278155152870142
7.666666666666666 -8.444444444444443 -0.0007779580916056573 0.00035363078034109276
7.666666666666666 -8.0 -0.0003772262217924613 0.0003787129812859129
7.666666666666666 -7.555555555555555 0.00025412360881449906 0.0004118382714995919
7.666666666666666 -7.111111111111111 8.205397575493925e-5 0.0004248186172992558
7.666666666666666 -6.666666666666667 -0.0010900588111565574 0.00042902761082904903
7.666666666666666 -6.222222222222222 -2.3483014819451617e-5 0.0004722599910980222
7.666666666666666 -5.777777777777778 -0.00034441655656311325 0.0005027758824866289
7.666666666666666 -5.333333333333333 -0.000841016058416035 0.0005333620038974572
7.666666666666666 -4.888888888888889 -0.0004273988097148291 0.0005507360251428534
7.666666666666666 -4.444444444444445 -0.001613498955621752 0.0005971708593645478
7.666666666666666 -4.0 -0.0009763575839789225 0.0006118891444282866
7.666666666666666 -3.5555555555555554 -0.0005738229114139312 0.0006344104925872098
7.666666666666666 -3.111111111111111 -0.0018514943069705178 0.0006673958810512547
7.666666666666666 -2.666666666666667 0.0005287304472830473 0.0007032271201966028
7.666666666666666 -2.2222222222222223 -0.0013945475813633 0.0007330309758716331
7.666666666666666 -1.7777777777777777 -0.0009770550907458747 0.0007489919823877934
7.666666666666666 -1.3333333333333335 -0.0005280487015370539 0.0007930131594698285
7.666666666666666 -0.8888888888888888 -0.0001339286668486819 0.0008123563637210122
7.666666666666666 -0.4444444444444444 -0.0013034701666823896 0.0008407915673962383
7.666666666666666 0.0 -0.0024075835762109696 0.0008790382228583514
7.666666666666666 0.4444444444444444 -0.0010409129068036835 0.0009109701993899588
7.666666666666666 0.8888888888888888 -0.002153216092679497 0.0009264335101056802
7.666666666666666 1.3333333333333335 -0.00196576068107396 0.0009634518179876939
7.666666666666666 1.7777777777777777 -0.003161669226247556 0.0009761665594102442
7.666666666666666 2.2222222222222223 -0.0009435310123384696 0.001037646018508653
7.666666666666666 2.666666666666667 -0.0015645073382905903 0.0010434608131716567
7.666666666666666 3.111111111111111 -0.0017259974789327463 0.0010609578995682252
7.666666666666666 3.5555555555555554 -0.003164809167652937 0.001106756754298317
7.666666666666666 4.0 -0.00036526943829490177 0.0010977392645918555
7.666666666666666 4.444444444444445 -0.0017090159380875566 0.0011659828992507534
7.666666666666666 4.888888888888889 -0.0024415233780306278 0.0011549272388605865
7.666666666666666 5.333333333333333 1.603328211497542e-6 0.0011977556900495175
7.666666666666666 5.777777777777778 -0.0014575374526501293 0.001195455809681303
7.666666666666666 6.222222222222222 -0.0016430064733516608 0.0012215202840324395
7.666666666666666 6.666666666666667 -0.003441619228947843 0.001231896318403172
7.666666666666666 7.111111111111111 -0.002199937306242838 0.0012270539896385437
7.666666666666666 7.555555555555555 -0.0012122409511607102 0.001269110742168777
7.666666666666666 8.0 -0.002648883343211087 0.0012570035059312156
7.666666666666666 8.444444444444443 0.000753486543362251 0.0012715369905080232
7.666666666666666 8.88888888888889 0.00029671788237265975 0.0012709670635925277
7.666666666666666 9.333333333333332 0.0003955602717374834 0.0012921144650812403
7.666666666666666 9.777777777777779 0.001097507864480534 0.0012713820892682702
7.666666666666666 10.222222222222221 -0.0007833513604687804 0.0012836866061041712
7.666666666666666 10.666666666666668 0.0021726173623472255 0.0012628644552389533
7.666666666666666 11.11111111111111 0.0016295937305328733 0.001263929339476002
7.666666666666666 11.555555555555557 0.0035996661815064727 0.001247035647284003
7.666666666666666 12.0 0.003711898079660791 0.0012507156056457964
7.666666666666666 12.444444444444443 0.004011422031875678 0.0012040516593689414
7.666666666666666 12.88888888888889 0.007242891291417445 0.0012150446485676596
7.666666666666666 13.333333333333332 0.0070151243201601425 0.0011954153026411459
7.666666666666666 13.777777777777779 0.008102581460132373 0.0011684372320352229
7.666666666666666 14.222222222222221 0.012791300956988718 0.0011355595881705081
7.666666666666666 14.666666666666668 0.013562049821859937 0.0011039038420370536
7.666666666666666 15.11111111111111 0.017699315468832175 0.0010993471396272645
7.666666666666666 15.555555555555557 0.017729185043273345 0.001026587014198897
7.666666666666666 16.0 0.01896313059941206 0.0009864767612150335
7.666666666666666 16.444444444444443 0.018567653838337268 0.0009305968734092235
7.666666666666666 16.88888888888889 0.016965404019826193 0.0008238973852176415
7.666666666666666 17.333333333333336 0.012237614316298792 0.0007193889836651279
7.666666666666666 17.77777777777778 0.007576813480786537 0.0005472976480882227
7.666666666666666 18.22222222222222 0.003092160219671949 0.00038171910705638815
7.666666666666666 18.666666666666664 6.378623711091913e-5 4.7586300131226676e-5
7.666666666666666 19.11111111111111 0.0 0.0
7.666666666666666 19.555555555555557 0.0 0.0
7.666666666666666 20.0 0.0 0.0
7.666666666666666 20.444444444444443 0.0 0.0
7.666666666666666 20.88888888888889 0.0 0.0
7.666666666666666 21.333333333333336 0.0 0.0
7.666666666666666 21.77777777777778 0.0 0.0
7.888888888888889 -21.77777777777778 0.0 0.0
7.888888888888889 -21.333333333333336 0.0 0.0
7.888888888888889 -20.88888888888889 0.0 0.0
7.888888888888889 -20.444444444444443 0.0 0.0
7.888888888888889 -20.0 0.0 0.0
7.888888888888889 -19.555555555555557 0.0 0.0
7.888888888888889 -19.11111111111111 0.0 0.0
7.888888888888889 -18.666666666666664 0.0 0.0
7.888888888888889 -18.22222222222222 -2.0339780762087564e-5 2.0339780762087564e-5
7.888888888888889 -17.77777777777778 -2.0377692619582962e-5 2.0377692619582962e-5
7.888888888888889 -17.333333333333336 -8.186947816768196e-5 4.093480642341375e-5
7.888888888888889 -16.88888888888889 -0.00010200496454328352 5.4063199041077654e-5
7.888888888888889 -16.444444444444443 -0.00012240545422535242 9.600141525693587e-5
7.888888888888889 -16.0 -0.00012204681644711357 6.423904253879306e-5
7.888888888888889 -15.555555555555557 -0.00020487566378739588 7.678689886897947e-5
7.888888888888889 -15.11111111111111 -0.0002258076531322388 7.388857571187271e-5
7.888888888888889 -14.666666666666668 -0.00010118036152317146 8.397769774825318e-5
7.888888888888889 -14.222222222222221 8.783924828115524e-7 0.0001187376424692316
7.888888888888889 -13.777777777777779 -0.0002453713111203846 0.0001411591444523579
7.888888888888889 -13.333333333333332 -0.00012195112529267699 0.000138735011718359
7.888888888888889 -12.88888888888889 -0.00026683355985954117 0.00015157091714090634
7.888888888888889 -12.444444444444443 -2.088009049223075e-5 0.00014833400015961857
7.888888888888889 -12.0 -0.00022351842213832375 0.00019295743427305217
7.888888888888889 -11.555555555555557 -0.00016086634116406958 0.0001917128376700304
7.888888888888889 -11.11111111111111 -0.0005120111495483386 0.00020738819090326637
7.888888888888889 -10.666666666666668 -0.0004680837848499027 0.000247728019448764
7.888888888888889 -10.222222222222221 -0.00040727238440083974 0.00026478322606527147
7.888888888888889 -9.777777777777779 -0.0007367354049237356 0.00026979210876433004
7.888888888888889 -9.333333333333332 -0.00036697051904012185 0.0002917640422235743
7.888888888888889 -8.88888888888889 -0.00044813305568035277 0.0003082563445422686
7.888888888888889 -8.444444444444443 -0.00020220551104743314 0.0003230964417947115
7.888888888888889 -8.0 -0.0001669187356441791 0.00036210468500554754
7.888888888888889 -7.555555555555555 -0.000226425145571895 0.00039138495070775665
7.888888888888889 -7.111111111111111 -0.0003649217224217456 0.00042053632615372333
7.888888888888889 -6.666666666666667 -0.0004920307985360824 0.00043168576450475254
7.888888888888889 -6.222222222222222 -0.0007592908035134695 0.0004520311810951977
7.888888888888889 -5.777777777777778 -0.0007230070042005045 0.00048631804475496353
7.888888888888889 -5.333333333333333 -0.0004859436741460008 0.0004833213345593243
7.888888888888889 -4.888888888888889 -0.0007426197260239713 0.0005368020218539401
7.888888888888889 -4.444444444444445 -0.0009706421461896565 0.0005754498703968059
7.888888888888889 -4.0 -0.0016735601849283402 0.0005958411445463416
7.888888888888889 -3.5555555555555554 -0.0009977600359956324 0.0006037479914984557
7.888888888888889 -3.111111111111111 -0.00012480814428742878 0.0006262215786448718
7.888888888888889 -2.666666666666667 -0.0008828424346470923 0.0006613036157398266
7.888888888888889 -2.2222222222222223 -0.001735548907184706 0.0007175034014764331
7.888888888888889 -1.7777777777777777 -0.001497433999261633 0.0007198503613703663
7.888888888888889 -1.3333333333333335 -0.0010354742583306917 0.0007560418711361618
7.888888888888889 -0.8888888888888888 -0.000776919784086367 0.0007828796749054895
7.888888888888889 -0.4444444444444444 -0.00016616644912266504 0.0008005491709768565
7.888888888888889 0.0 -0.0003246729955163676 0.0008616039349557482
7.888888888888889 0.4444444444444444 -0.0011664391654979804 0.0008751228594424755
7.888888888888889 0.8888888888888888 -0.002857874564568482 0.0009026405270141683
7.888888888888889 1.3333333333333335 -0.0004332219990435557 0.0009340185299419382
7.888888888888889 1.7777777777777777 9.525637764965722e-5 0.0009601788215919244
7.888888888888889 2.2222222222222223 -0.0008262510952090317 0.000979307677022735
7.888888888888889 2.666666666666667 -0.0001532841452511089 0.0010098748607402638
7.888888888888889 3.111111111111111 -0.0024269966188654028 0.001037173800804005
7.888888888888889 3.5555555555555554 -0.0001241539756843865 0.0010618562068512275
7.888888888888889 4.0 -0.00024466720584251443 0.001060023402174025
7.888888888888889 4.444444444444445 -0.0002775146674879331 0.0010962732929216455
7.888888888888889 4.888888888888889 -0.002538615694579336 0.0010943500671888968
7.888888888888889 5.333333333333333 -0.002437149270293606 0.0011121796927987125
7.888888888888889 5.777777777777778 -0.0011265157992590893 0.0011340357822075622
7.888888888888889 6.222222222222222 -0.0014340815887983105 0.0011564436466283373
7.888888888888889 6.666666666666667 -0.002129138062543338 0.0011774960616510624
7.888888888888889 7.111111111111111 -0.0014660486036025583 0.00117693407612969
7.888888888888889 7.555555555555555 -0.0006689921984372599 0.001190376377895015
7.888888888888889 8.0 -0.001258144228642887 0.001211232741816254
7.888888888888889 8.444444444444443 -0.0019068441765864533 0.0012113484814611597
7.888888888888889 8.88888888888889 -0.0009812354029662147 0.0012087195930752857
7.888888888888889 9.333333333333332 0.00034014041656732936 0.0012223958061767448
7.888888888888889 9.777777777777779 0.0010173080032607944 0.0012036189816879625
7.888888888888889 10.222222222222221 0.0005638081243492947 0.0012389999085171204
7.888888888888889 10.666666666666668 0.003180058909501668 0.0011912263480562467
7.888888888888889 11.11111111111111 0.0030589134801395712 0.0011939765520107492
7.888888888888889 11.555555555555557 0.00243211206988872 0.0012091868399032842
7.888888888888889 12.0 0.004736955968471541 0.0011772636050510648
7.888888888888889 12.444444444444443 0.005529598599583558 0.0011645826716897465
7.888888888888889 12.88888888888889 0.006608022959268018 0.0011542253786312796
7.888888888888889 13.333333333333332 0.009035229124433948 0.001114732225889447
7.888888888888889 13.777777777777779 0.01138325628237859 0.0011185063491486284
7.888888888888889 14.222222222222221 0.014114096257938264 0.0010898707875784711
7.888888888888889 14.666666666666668 0.015214712442155208 0.0010472506264619043
7.888888888888889 15.11111111111111 0.01603370430585947 0.001027369525654477
7.888888888888889 15.555555555555557 0.016889893920708002 0.0009984662058156585
7.888888888888889 16.0 0.018483129653056863 0.0009430215392491444
7.888888888888889 16.444444444444443 0.016437268563903477 0.0008447657946680767
7.888888888888889 16.88888888888889 0.01341091672972884 0.0007506451417132844
7.888888888888889 17.333333333333336 0.009406424868099856 0.0006045089929703138
7.888888888888889 17.77777777777778 0.006259311841011732 0.00048356403324189596
7.888888888888889 18.22222222222222 0.002085028036428813 0.0002877378586950881
7.888888888888889 18.666666666666664 0.0 0.0
7.888888888888889 19.11111111111111 0.0 0.0
7.888888888888889 19.555555555555557 0.0 0.0
7.888888888888889 20.0 0.0 0.0
7.888888888888889 20.444444444444443 0.0 0.0
7.888888888888889 20.88888888888889 0.0 0.0
7.888888888888889 21.333333333333336 0.0 0.0
7.888888888888889 21.77777777777778 0.0 0.0
8.11111111111111 -21.77777777777778 0.0 0.0
8.11111111111111 -21.333333333333336 0.0 0.0
8.11111111111111 -20.88888888888889 0.0 0.0
8.11111111111111 -20.444444444444443 0.0 0.0
8.11111111111111 -20.0 0.0 0.0
8.11111111111111 -19.555555555555557 0.0 0.0
8.11111111111111 -19.11111111111111 0.0 0.0
8.11111111111111 -18.666666666666664 0.0 0.0
8.11111111111111 -18.22222222222222 0.0 0.0
8.11111111111111 -17.77777777777778 -2.0085138802039925e-5 2.0085138802039925e-5
8.11111111111111 -17.333333333333336 -3.9565720467723056e-5 3.972522053381256e-5
8.11111111111111 -16.88888888888889 -4.0347843277995906e-5 5.6500169959561064e-5
8.11111111111111 -16.444444444444443 2.017955509172541e-5 4.455814241342636e-5
8.11111111111111 -16.0 -3.98377352787791e-5 6.273071825934304e-5
8.11111111111111 -15.555555555555557 -7.864190991630828e-5 7.966998106247082e-5
8.11111111111111 -15.11111111111111 -7.930818978119893e-5 7.941256437942199e-5
8.11111111111111 -14.666666666666668 -0.0002771271181278114 8.870126926739011e-5
8.11111111111111 -14.222222222222221 -5.942600004396518e-5 0.00011054209122050409
8.11111111111111 -13.777777777777779 -0.00023874504273809811 0.00012247681468396937
8.11111111111111 -13.333333333333332 0.00015885868960989773 0.0001193469813061118
8.11111111111111 -12.88888888888889 -7.869784056111605e-5 0.00013466166126443438
8.11111111111111 -12.444444444444443 8.087263847830101e-5 0.0001515750188447095
8.11111111111111 -12.0 -0.0003582215752908685 0.00016625500794951312
8.11111111111111 -11.555555555555557 -0.0001788772808181391 0.00017892254911586598
8.11111111111111 -11.11111111111111 -0.00019901002829709582 0.000188428400473382
8.11111111111111 -10.666666666666668 -0.00011796723210111283 0.00021796712970104627
8.11111111111111 -10.222222222222221 -0.00035436769725347085 0.00024176662359910739
8.11111111111111 -9.777777777777779 -0.00041653193225792785 0.00026243102696887465
8.11111111111111 -9.333333333333332 -8.035761326008052e-5 0.0002634169019862284
8.11111111111111 -8.88888888888889 -0.0004575921037303473 0.0003149153764098334
8.11111111111111 -8.444444444444443 -0.0003556289251259036 0.0003312206048043058
8.11111111111111 -8.0 -0.000423819579040676 0.00034596178868578133
8.11111111111111 -7.555555555555555 -0.0005571855823348269 0.0003842387028220198
8.11111111111111 -7.111111111111111 0.00039551279114092864 0.0003932351600128426
8.11111111111111 -6.666666666666667 -0.00019847522167318517 0.000431751013171862
8.11111111111111 -6.222222222222222 -0.0004233323450557657 0.0004638776640676197
8.11111111111111 -5.777777777777778 -5.6328822544324536e-5 0.0004698423382123063
8.11111111111111 -5.333333333333333 -2.7104419591155508e-5 0.0004920736127245663
8.11111111111111 -4.888888888888889 -0.00057135510990552 0.0004981876747464208
8.11111111111111 -4.444444444444445 -0.0009399715222940969 0.0005652058944382968
8.11111111111111 -4.0 -0.0007161122834072937 0.0005750702481387152
8.11111111111111 -3.5555555555555554 -0.0005056727545280621 0.0005881276634169729
8.11111111111111 -3.111111111111111 0.0003618381085102421 0.0006091207536567159
8.11111111111111 -2.666666666666667 9.166653582326685e-5 0.000656269896121148
8.11111111111111 -2.2222222222222223 -0.0011057511838395517 0.0006916582923635983
8.11111111111111 -1.7777777777777777 -0.0007158970848095571 0.0007216621002400165
8.11111111111111 -1.3333333333333335 -0.0009058049186292547 0.0007289031418839144
8.11111111111111 -0.8888888888888888 0.00033233410696979375 0.0007577200600902095
8.11111111111111 -0.4444444444444444 -0.0008658607661882378 0.000779749536622382
8.11111111111111 0.0 -0.001012790885934589 0.0008150804461834777
8.11111111111111 0.4444444444444444 -0.0033866792066757053 0.0008417435307474553
8.11111111111111 0.8888888888888888 -0.003571491770614734 0.0008747376209000377
8.11111111111111 1.3333333333333335 -0.0015810517884577025 0.0009053243326669118
8.11111111111111 1.7777777777777777 -0.001770671573555948 0.0009112282009984309
8.11111111111111 2.2222222222222223 -0.0019888076082571946 0.0009443970143714685
8.11111111111111 2.666666666666667 -0.001226724977098048 0.0009599608887245824
8.11111111111111 3.111111111111111 -0.0014286638562831004 0.0009956602242478854
8.11111111111111 3.5555555555555554 -0.0020883027019680278 0.001012804440254266
8.11111111111111 4.0 -0.002934700296771557 0.0010205147141303357
8.11111111111111 4.444444444444445 -0.0019125174549695972 0.0010552081638072889
8.11111111111111 4.888888888888889 -0.0014150738615892522 0.0010636864668143828
8.11111111111111 5.333333333333333 -0.0012779361923986833 0.0010830597219293595
8.11111111111111 5.777777777777778 -0.0003541292848925043 0.0011003742323991118
8.11111111111111 6.222222222222222 -0.001590054616681781 0.001113435034056082
8.11111111111111 6.666666666666667 -0.0024794946071087253 0.001126955167924556
8.11111111111111 7.111111111111111 -0.0004655408870628123 0.001147123655078247
8.11111111111111 7.555555555555555 -0.0033783356489420838 0.0011368580059488887
8.11111111111111 8.0 -0.0011592257759333922 0.0011405131966615116
8.11111111111111 8.444444444444443 -0.0012931309995665144 0.0011655609811656352
8.11111111111111 8.88888888888889 0.0009655355947074089 0.0011553180715182794
8.11111111111111 9.333333333333332 0.0013079628838191752 0.001140007257847409
8.11111111111111 9.777777777777779 0.001750016520619684 0.0011573214219522266
8.11111111111111 10.222222222222221 0.00041830113697079017 0.0011642333281990842
8.11111111111111 10.666666666666668 -0.0005886204698625535 0.0011426549741529622
8.11111111111111 11.11111111111111 -0.0010742849847121805 0.0011579021085264265
8.11111111111111 11.555555555555557 0.003514832312051459 0.0011217246740393124
8.11111111111111 12.0 0.0051346529868818635 0.0011201402660276482
8.11111111111111 12.444444444444443 0.005379905682976163 0.0011042126619526882
8.11111111111111 12.88888888888889 0.007206674763793536 0.0010920920506324785
8.11111111111111 13.333333333333332 0.010470496146172502 0.0010774783456211998
8.11111111111111 13.777777777777779 0.009921293846990115 0.0010458166435291405
8.11111111111111 14.222222222222221 0.013166251812666969 0.00100590475921177
8.11111111111111 14.666666666666668 0.013963885828487172 0.0009802064114232247
8.11111111111111 15.11111111111111 0.016309156681422885 0.0009546847733863638
8.11111111111111 15.555555555555557 0.016195747785697812 0.0008984900810135628
8.11111111111111 16.0 0.015897474335160432 0.0008389619679991787
8.11111111111111 16.444444444444443 0.014304803302343638 0.0007693892178057557
8.11111111111111 16.88888888888889 0.01073734324538754 0.000662253593559169
8.11111111111111 17.333333333333336 0.009264680925527617 0.0005666384401138098
8.11111111111111 17.77777777777778 0.004194049156014788 0.00040664072956514744
8.11111111111111 18.22222222222222 0.0011738846313420898 0.00022253125755772668
8.11111111111111 18.666666666666664 0.0 0.0
8.11111111111111 19.11111111111111 0.0 0.0
8.11111111111111 19.555555555555557 0.0 0.0
8.11111111111111 20.0 0.0 0.0
8.11111111111111 20.444444444444443 0.0 0.0
8.11111111111111 20.88888888888889 0.0 0.0
8.11111111111111 21.333333333333336 0.0 0.0
8.11111111111111 21.77777777777778 0.0 0.0
8.333333333333332 -21.77777777777778 0.0 0.0
8.333333333333332 -21.333333333333336 0.0 0.0
8.333333333333332 -20.88888888888889 0.0 0.0
8.333333333333332 -20.444444444444443 0.0 0.0
8.333333333333332 -20.0 0.0 0.0
8.333333333333332 -19.555555555555557 0.0 0.0
8.333333333333332 -19.11111111111111 0.0 0.0
8.333333333333332 -18.666666666666664 0.0 0.0
8.333333333333332 -18.22222222222222 0.0 0.0
8.333333333333332 -17.77777777777778 -1.9412404884382535e-5 1.9412404884382535e-5
8.333333333333332 -17.333333333333336 -3.871956453067243e-5 2.7378869744118707e-5
8.333333333333332 -16.88888888888889 -1.4102710394981713e-7 3.823984631979358e-5
8.333333333333332 -16.444444444444443 -3.869275022504178e-5 2.7360820655934497e-5
8.333333333333332 -16.0 -7.747928738351886e-5 6.0988285994864794e-5
8.333333333333332 -15.555555555555557 -0.00015435432607989013 7.229860820382291e-5
8.333333333333332 -15.11111111111111 -1.8534900106617658e-5 8.844056263661185e-5
8.333333333333332 -14.666666666666668 2.094591496658638e-5 0.0001039769996919825
8.333333333333332 -14.222222222222221 -0.00017340705461792746 0.00010773373383920871
8.333333333333332 -13.777777777777779 -0.0002506030373083377 0.00012095870990543442
8.333333333333332 -13.333333333333332 7.760273011750886e-5 0.00013143961235222962
8.333333333333332 -12.88888888888889 -0.00042638209093572683 0.00013952042866203454
8.333333333333332 -12.444444444444443 -0.00011527077317941135 0.0001394492050252826
8.333333333333332 -12.0 -0.00017330471369903612 0.00016736905795244542
8.333333333333332 -11.555555555555557 -0.00044426896476524105 0.0001695743329371077
8.333333333333332 -11.11111111111111 -0.00028987493723232633 0.00020188652174873295
8.333333333333332 -10.666666666666668 -0.0003109410758806471 0.0002029378724178229
8.333333333333332 -10.222222222222221 -0.00021558681929655183 0.0002409252256756163
8.333333333333332 -9.777777777777779 -7.639168586583862e-5 0.0002271519226378831
8.333333333333332 -9.333333333333332 -0.0009485045520709303 0.0002732752998582337
8.333333333333332 -8.88888888888889 -0.0006763533297926092 0.00028337992551840665
8.333333333333332 -8.444444444444443 -0.0001354674422797234 0.0003331995756161505
8.333333333333332 -8.0 -2.204358334808178e-5 0.0003353962178893163
8.333333333333332 -7.555555555555555 -0.0010264179026451814 0.0003550600164896263
8.333333333333332 -7.111111111111111 -0.0008715393146423149 0.00038848494946011353
8.333333333333332 -6.666666666666667 -9.876850008212004e-5 0.00039770558200295596
8.333333333333332 -6.222222222222222 -0.0002475033531039166 0.00043645886486460726
8.333333333333332 -5.777777777777778 -0.0006604230734353655 0.00046573702385868546
8.333333333333332 -5.333333333333333 -0.0011436055457993202 0.0004860741336828143
8.333333333333332 -4.888888888888889 -0.00019445926440025062 0.00048071046386749126
8.333333333333332 -4.444444444444445 -0.000544365977644251 0.0005258875762060705
8.333333333333332 -4.0 -0.00016442325528463183 0.0005505560691368767
8.333333333333332 -3.5555555555555554 -0.0007726526604990616 0.0006022668331927242
8.333333333333332 -3.111111111111111 -0.000659316135643286 0.000598839990663969
8.333333333333332 -2.666666666666667 -0.0008157123432395418 0.0006267412758708937
8.333333333333332 -2.2222222222222223 -0.0010462588249182123 0.0006459781536815124
8.333333333333332 -1.7777777777777777 -0.0003427420624079245 0.00068596532796756
8.333333333333332 -1.3333333333333335 -0.002940847489043642 0.0007121575745322329
8.333333333333332 -0.8888888888888888 -0.0011665841686286696 0.0007328433040983811
8.333333333333332 -0.4444444444444444 -0.0018629644358737426 0.0007587240217089151
8.333333333333332 0.0 -0.0007181244663940783 0.0007862723794969063
8.333333333333332 0.4444444444444444 -0.0009080569702669182 0.0008078377814733024
8.333333333333332 0.8888888888888888 -0.00019787198534238976 0.0008446447794104525
8.333333333333332 1.3333333333333335 -0.0018149542034438494 0.000868391106672922
8.333333333333332 1.7777777777777777 -0.002961864649192407 0.0008782794056678069
8.333333333333332 2.2222222222222223 -0.0016589039100501028 0.0009010921747997963
8.333333333333332 2.666666666666667 -0.0016189426070763232 0.0009292978124261358
8.333333333333332 3.111111111111111 -0.0016130660922536314 0.0009370548417586561
8.333333333333332 3.5555555555555554 -0.00031474198344674537 0.0009765873720988414
8.333333333333332 4.0 -0.0015206338972787534 0.0010057583735770105
8.333333333333332 4.444444444444445 -0.001479960689119651 0.0009982651283482217
8.333333333333332 4.888888888888889 -0.0008819604850665783 0.0010290244003367858
8.333333333333332 5.333333333333333 -0.0014522122347006552 0.0010433433657665988
8.333333333333332 5.777777777777778 -0.0027811303826028055 0.00105763551357332
8.333333333333332 6.222222222222222 -0.0011345145053580222 0.001063825938036933
8.333333333333332 6.666666666666667 -0.0006472099165028012 0.0010830731039272424
8.333333333333332 7.111111111111111 -0.00021020314959426298 0.0010879756780939733
8.333333333333332 7.555555555555555 -0.0011369221838235164 0.0011036534530681388
8.333333333333332 8.0 -0.000505405956203694 0.0010897565053085271
8.333333333333332 8.444444444444443 0.0011729406279351248 0.0010971323736482345
8.333333333333332 8.88888888888889 -0.0018531167567667126 0.001117147974301043
8.333333333333332 9.333333333333332 -0.000922440773781645 0.0011012851947770441
8.333333333333332 9.777777777777779 0.0005716746657117603 0.0010912165424895928
8.333333333333332 10.222222222222221 0.0008958616316769263 0.001096421368815297
8.333333333333332 10.666666666666668 0.0021330004448899325 0.001100869283669577
8.333333333333332 11.11111111111111 0.004180290114100454 0.0010727596344881636
8.333333333333332 11.555555555555557 0.0034903761215785184 0.0010720665098914188
8.333333333333332 12.0 0.002637538875268888 0.0010603613541516907
8.333333333333332 12.444444444444443 0.004630865951034967 0.0010401792858112865
8.333333333333332 12.88888888888889 0.007956434390391164 0.0010468223937284804
8.333333333333332 13.333333333333332 0.008239762754430693 0.0010218562569653633
8.333333333333332 13.777777777777779 0.011117279086454247 0.000984387666587343
8.333333333333332 14.222222222222221 0.010880460487467306 0.0009477261981758618
8.333333333333332 14.666666666666668 0.01300054237680087 0.0009249113268620815
8.333333333333332 15.11111111111111 0.01533916244807836 0.000883367072076487
8.333333333333332 15.555555555555557 0.014816217823426348 0.0008456855856788434
8.333333333333332 16.0 0.013247472015763756 0.0007769413695387935
8.333333333333332 16.444444444444443 0.011607716498148362 0.0006879333068230795
8.333333333333332 16.88888888888889 0.008736260574338914 0.0005964588855590013
8.333333333333332 17.333333333333336 0.0066533936345864715 0.0004966499486171525
8.333333333333332 17.77777777777778 0.0031193104379439508 0.00034903671941555425
8.333333333333332 18.22222222222222 0.0005412730342082759 0.00015703470542468743
8.333333333333332 18.666666666666664 0.0 0.0
8.333333333333332 19.11111111111111 0.0 0.0
8.333333333333332 19.555555555555557 0.0 0.0
8.333333333333332 20.0 0.0 0.0
8.333333333333332 20.444444444444443 0.0 0.0
8.333333333333332 20.88888888888889 0.0 0.0
8.333333333333332 21.333333333333336 0.0 0.0
8.333333333333332 21.77777777777778 0.0 0.0
8.555555555555555 -21.77777777777778 0.0 0.0
8.555555555555555 -21.333333333333336 0.0 0.0
8.555555555555555 -20.88888888888889 0.0 0.0
8.555555555555555 -20.444444444444443 0.0 0.0
8.555555555555555 -20.0 0.0 0.0
8.555555555555555 -19.555555555555557 0.0 0.0
8.555555555555555 -19.11111111111111 0.0 0.0
8.555555555555555 -18.666666666666664 0.0 0.0
8.555555555555555 -18.22222222222222 0.0 0.0
8.555555555555555 -17.77777777777778 -3.808330138503819e-5 2.6928976014987737e-5
8.555555555555555 -17.333333333333336 -3.738763540999488e-5 2.6437050774158913e-5
8.555555555555555 -16.88888888888889 -5.681509768082999e-5 3.280239658098686e-5
8.555555555555555 -16.444444444444443 -5.631135284156992e-5 4.203186840854897e-5
8.555555555555555 -16.0 -9.524754275651034e-5 5.665562451205568e-5
8.555555555555555 -15.555555555555557 -0.00011333241028587603 6.512940385224897e-5
8.555555555555555 -15.11111111111111 -3.771234746540001e-5 7.546694595790363e-5
8.555555555555555 -14.666666666666668 -5.6986074875428983e-5 7.757646945581993e-5
8.555555555555555 -14.222222222222221 7.163059856764196e-7 9.236733643286123e-5
8.555555555555555 -13.777777777777779 -0.00018879969710369085 0.00010303942028107561
8.555555555555555 -13.333333333333332 -0.0002830783512606199 0.00011764815747436398
8.555555555555555 -12.88888888888889 -7.594136763142856e-5 0.00012208118190462045
8.555555555555555 -12.444444444444443 -0.00011211482260455552 0.00014596924791249693
8.555555555555555 -12.0 -3.7961744145353307e-5 0.00013294283246771145
8.555555555555555 -11.555555555555557 -7.406299002322464e-5 0.00017889643789032069
8.555555555555555 -11.11111111111111 -0.0003205441712990772 0.00020381039064338983
8.555555555555555 -10.666666666666668 -0.0004521753477797514 0.0001900143504609737
8.555555555555555 -10.222222222222221 1.760036575053222e-5 0.0002036923404386969
8.555555555555555 -9.777777777777779 -0.0003015803308105462 0.00024282701514069486
8.555555555555555 -9.333333333333332 0.0001136116288067208 0.00025303815213439734
8.555555555555555 -8.88888888888889 -0.0007741413069708962 0.0002617943533743713
8.555555555555555 -8.444444444444443 -0.0001707448924236758 0.0003112695958955075
8.555555555555555 -8.0 -0.0003400115088614181 0.00031634479439369853
8.555555555555555 -7.555555555555555 -0.0005282882525221277 0.0003502883836688451
8.555555555555555 -7.111111111111111 -5.893130588507224e-5 0.0003528932340367079
8.555555555555555 -6.666666666666667 -0.0005804473578557977 0.00039068653417218213
8.555555555555555 -6.222222222222222 -0.00041257151420135004 0.00038791280872247074
8.555555555555555 -5.777777777777778 -0.0001323773613038924 0.00041804790464771704
8.555555555555555 -5.333333333333333 0.0001518024774768177 0.0004599863254695636
8.555555555555555 -4.888888888888889 0.00021096319323397263 0.00047832008301628136
8.555555555555555 -4.444444444444445 -0.0013983538299572758 0.0004984003997761194
8.555555555555555 -4.0 -0.0005225893858184999 0.0005467012644748993
8.555555555555555 -3.5555555555555554 -0.0005402468617885498 0.0005583416991759095
8.555555555555555 -3.111111111111111 -0.0014303363017010454 0.00057935887968608
8.555555555555555 -2.666666666666667 -0.0011178292900598796 0.0006100052060875726
8.555555555555555 -2.2222222222222223 -8.792613585832622e-7 0.0006236330450380969
8.555555555555555 -1.7777777777777777 -0.0006679729544248098 0.0006606116383306442
8.555555555555555 -1.3333333333333335 -0.0009796298019783343 0.0006708453457271407
8.555555555555555 -0.8888888888888888 -0.0009846695542881792 0.0006962273650297283
8.555555555555555 -0.4444444444444444 -0.0016888038244268768 0.000706241251955808
8.555555555555555 0.0 -0.0015906730036974344 0.0007447587280604487
8.555555555555555 0.4444444444444444 -0.0017544598921814497 0.0007788479608145945
8.555555555555555 0.8888888888888888 -0.0005080711232266139 0.0007922107748694945
8.555555555555555 1.3333333333333335 0.00022172393548584862 0.0008176530388489264
8.555555555555555 1.7777777777777777 -0.0031526072755271566 0.000842455765590554
8.555555555555555 2.2222222222222223 -0.0006724983260732947 0.0008703495955516678
8.555555555555555 2.666666666666667 -0.0010696739302901849 0.0008856706549847759
8.555555555555555 3.111111111111111 -0.003185867357775894 0.0009196851698354803
8.555555555555555 3.5555555555555554 -0.00031624383949833675 0.0009311543235749264
8.555555555555555 4.0 -0.002330717249636163 0.0009493313558956414
8.555555555555555 4.444444444444445 -0.002140900620712783 0.000962638095225309
8.555555555555555 4.888888888888889 -0.0015251491430432976 0.0009726177117602347
8.555555555555555 5.333333333333333 0.0002740398730696156 0.000996826417337392
8.555555555555555 5.777777777777778 -0.00039740035154071544 0.001007238751216021
8.555555555555555 6.222222222222222 -0.002037486260111722 0.0010200004957572532
8.555555555555555 6.666666666666667 -0.002295245786933502 0.0010565759826841367
8.555555555555555 7.111111111111111 -0.0016636668819309934 0.0010610427293247426
8.555555555555555 7.555555555555555 0.000523323609250303 0.0010595794606077533
8.555555555555555 8.0 -0.0006180568687791601 0.0010461570117047657
8.555555555555555 8.444444444444443 -0.0002946593479538755 0.0010363972165484357
8.555555555555555 8.88888888888889 -0.001442627606800132 0.0010525771972701363
8.555555555555555 9.333333333333332 0.0017230689502312274 0.0010571960595155564
8.555555555555555 9.777777777777779 0.0008142691919727104 0.0010586139373386135
8.555555555555555 10.222222222222221 0.0027750225805559204 0.0010443826000275226
8.555555555555555 10.666666666666668 0.002283355334642561 0.0010407332138281304
8.555555555555555 11.11111111111111 0.0024058852529677223 0.0010245577358151121
8.555555555555555 11.555555555555557 0.0050210159156677 0.0010151229553685074
8.555555555555555 12.0 0.005393614349193112 0.0009914562120650597
8.555555555555555 12.444444444444443 0.007016167222878087 0.0010048870193038815
8.555555555555555 12.88888888888889 0.00832534552932128 0.0009559892596760864
8.555555555555555 13.333333333333332 0.00764486681845235 0.0009680910779179444
8.555555555555555 13.777777777777779 0.010114840572807263 0.0009346392265935364
8.555555555555555 14.222222222222221 0.011306164632818668 0.0008949425375297191
8.555555555555555 14.666666666666668 0.012101577614661952 0.0008763553041971809
8.555555555555555 15.11111111111111 0.013746629974435834 0.0008223988310010227
8.555555555555555 15.555555555555557 0.012479812734843783 0.0007674062627131462
8.555555555555555 16.0 0.01190679719753428 0.0006994430872262213
8.555555555555555 16.444444444444443 0.0102299137546789 0.0006334845875755686
8.555555555555555 16.88888888888889 0.008161177429303609 0.0005548824055168069
8.555555555555555 17.333333333333336 0.0049738098198349075 0.00041564391336697964
8.555555555555555 17.77777777777778 0.0014925379103217886 0.00026608372215949406
8.555555555555555 18.22222222222222 7.532172469762151e-5 8.884822146944383e-5
8.555555555555555 18.666666666666664 0.0 0.0
8.555555555555555 19.11111111111111 0.0 0.0
8.555555555555555 19.555555555555557 0.0 0.0
8.555555555555555 20.0 0.0 0.0
8.555555555555555 20.444444444444443 0.0 0.0
8.555555555555555 20.88888888888889 0.0 0.0
8.555555555555555 21.333333333333336 0.0 0.0
8.555555555555555 21.77777777777778 0.0 0.0
8.777777777777779 -21.77777777777778 0.0 0.0
8.777777777777779 -21.333333333333336 0.0 0.0
8.777777777777779 -20.88888888888889 0.0 0.0
8.777777777777779 -20.444444444444443 0.0 0.0
8.777777777777779 -20.0 0.0 0.0
8.777777777777779 -19.555555555555557 0.0 0.0
8.777777777777779 -19.11111111111111 0.0 0.0
8.777777777777779 -18.666666666666664 0.0 0.0
8.777777777777779 -18.22222222222222 0.0 0.0
8.777777777777779 -17.77777777777778 -3.701520661956036e-5 2.6173803941285876e-5
8.777777777777779 -17.333333333333336 -1.856858426438367e-5 1.856858426438367e-5
8.777777777777779 -16.88888888888889 1.880930492847373e-5 4.8822532894275325e-5
8.777777777777779 -16.444444444444443 -5.518362717206126e-5 5.4902930584438843e-5
8.777777777777779 -16.0 -5.47289990168465e-5 4.8354372622205374e-5
8.777777777777779 -15.555555555555557 -1.7953883512447098e-5 4.837799044194884e-5
8.777777777777779 -15.11111111111111 -3.657642488132567e-5 6.878814912344344e-5
8.777777777777779 -14.666666666666668 -0.00014601231865003517 8.995498906226534e-5
8.777777777777779 -14.222222222222221 -5.535327834697604e-5 9.530379367610099e-5
8.777777777777779 -13.777777777777779 -0.00018396605653987104 8.617795523756717e-5
8.777777777777779 -13.333333333333332 -0.0001276917592561086 0.00013114018839213793
8.777777777777779 -12.88888888888889 -0.00012695933224543917 0.0001232589603627237
8.777777777777779 -12.444444444444443 -0.0002751346572141816 0.00012059543181230547
8.777777777777779 -12.0 -0.00033012704880073027 0.00014217451102890041
8.777777777777779 -11.555555555555557 5.630746589258451e-5 0.0001809114263574615
8.777777777777779 -11.11111111111111 -0.0003491262512329205 0.00019320505053789045
8.777777777777779 -10.666666666666668 8.920078814780533e-5 0.00021326248190520872
8.777777777777779 -10.222222222222221 -0.0006038147046723196 0.00022409398545107908
8.777777777777779 -9.777777777777779 -0.0006809968539815687 0.00024852647406891775
8.777777777777779 -9.333333333333332 -0.0005138164155554654 0.0002532257916690828
8.777777777777779 -8.88888888888889 -0.0006439983176127922 0.0002638581304925566
8.777777777777779 -8.444444444444443 -0.0005171567130834926 0.0003005571560795151
8.777777777777779 -8.0 -0.0009520621202910455 0.0003158135174753008
8.777777777777779 -7.555555555555555 -0.0007744138691019683 0.0003305233216923227
8.777777777777779 -7.111111111111111 -0.00047382131621859246 0.00034727846999968903
8.777777777777779 -6.666666666666667 -0.000222906534855126 0.00038342438687469053
8.777777777777779 -6.222222222222222 -0.000642670146158466 0.0004011957993430161
8.777777777777779 -5.777777777777778 -0.000692699113217914 0.00040367056083223896
8.777777777777779 -5.333333333333333 -0.001099065437035189 0.00043276272241358165
8.777777777777779 -4.888888888888889 -0.0011385253738675468 0.0004609088076436491
8.777777777777779 -4.444444444444445 -0.0007076044077551318 0.0004942511747954137
8.777777777777779 -4.0 -0.000938095253710266 0.0005076847654861377
8.777777777777779 -3.5555555555555554 -0.00029415143906949315 0.000543781817819232
8.777777777777779 -3.111111111111111 -0.0011939767345092607 0.0005512836213797345
8.777777777777779 -2.666666666666667 -0.00047033044958114567 0.0005637373700374404
8.777777777777779 -2.2222222222222223 -0.001250884621966344 0.0006001134583104253
8.777777777777779 -1.7777777777777777 -0.000280475819781976 0.000625369900829783
8.777777777777779 -1.3333333333333335 -0.0013179511709585136 0.0006619722509148346
8.777777777777779 -0.8888888888888888 -0.0003110163503917185 0.0006920801582973061
8.777777777777779 -0.4444444444444444 -0.000382712005357486 0.0007004136510153497
8.777777777777779 0.0 -0.0018726554854428307 0.0007283498972615388
8.777777777777779 0.4444444444444444 -0.0021009856873856086 0.0007558701547010628
8.777777777777779 0.8888888888888888 -0.0007766883650294474 0.0007440645485680337
8.777777777777779 1.3333333333333335 -0.002000862259489188 0.0007829520756499159
8.777777777777779 1.7777777777777777 -0.001284802870075325 0.0008211669665598242
8.777777777777779 2.2222222222222223 -0.0014673865966494054 0.0008416968805832957
8.777777777777779 2.666666666666667 -0.0039898592310976715 0.000859450797575074
8.777777777777779 3.111111111111111 -0.0007047102187532396 0.0008578535417797798
8.777777777777779 3.5555555555555554 -0.0006813393475934105 0.0008931466992825522
8.777777777777779 4.0 -0.0026493395565080394 0.0009107391991719231
8.777777777777779 4.444444444444445 -0.0009602019387366552 0.0009206951799860255
8.777777777777779 4.888888888888889 -0.0011440361991748081 0.0009363128268180183
8.777777777777779 5.333333333333333 -0.0007904669109903101 0.0009638730296674151
8.777777777777779 5.777777777777778 -0.002418674725977526 0.000974063685518711
8.777777777777779 6.222222222222222 0.0001631914951119431 0.0009614062540810809
8.777777777777779 6.666666666666667 -0.0013235266115841035 0.0009938633365619883
8.777777777777779 7.111111111111111 0.0006653219382381962 0.00099858414043079
8.777777777777779 7.555555555555555 -0.0015844848988587899 0.0010009889424035588
8.777777777777779 8.0 0.0003938019945295466 0.0010089567272350143
8.777777777777779 8.444444444444443 0.0008695866923412165 0.0010177650296709867
8.777777777777779 8.88888888888889 -0.0019000733978921732 0.0010293086689082945
8.777777777777779 9.333333333333332 7.991868615718118e-5 0.0010198229060543065
8.777777777777779 9.777777777777779 0.0008160138282628075 0.000997271078669974
8.777777777777779 10.222222222222221 0.0021342580568290688 0.0010068944823595869
8.777777777777779 10.666666666666668 0.0020333746367059095 0.0009917746607429662
8.777777777777779 11.11111111111111 0.0027008249410345893 0.0009698668911543032
8.777777777777779 11.555555555555557 0.004408845276490651 0.0009560599593370299
8.777777777777779 12.0 0.0052018393251424344 0.0009398924319201961
8.777777777777779 12.444444444444443 0.006076779642106585 0.0009384483436755243
8.777777777777779 12.88888888888889 0.008894979659730592 0.0009346710720940617
8.777777777777779 13.333333333333332 0.009421692159955364 0.0008837053494962391
8.777777777777779 13.777777777777779 0.010108164349926592 0.000885560742651307
8.777777777777779 14.222222222222221 0.011322275422930853 0.000842465666482438
8.777777777777779 14.666666666666668 0.011712633613482243 0.0008033734972595759
8.777777777777779 15.11111111111111 0.012295154775612806 0.0007633458260571967
8.777777777777779 15.555555555555557 0.011792283194816917 0.0007338317687193087
8.777777777777779 16.0 0.010513627025920291 0.0006546384276477906
8.777777777777779 16.444444444444443 0.008031093932758946 0.0005675221116949352
8.777777777777779 16.88888888888889 0.005972470068625079 0.0004836223200425906
8.777777777777779 17.333333333333336 0.0036584708302090582 0.0003784430326824859
8.777777777777779 17.77777777777778 0.0011933099024152493 0.00023442531531733755
8.777777777777779 18.22222222222222 0.0 0.0
8.777777777777779 18.666666666666664 0.0 0.0
8.777777777777779 19.11111111111111 0.0 0.0
8.777777777777779 19.555555555555557 0.0 0.0
8.777777777777779 20.0 0.0 0.0
8.777777777777779 20.444444444444443 0.0 0.0
8.777777777777779 20.88888888888889 0.0 0.0
8.777777777777779 21.333333333333336 0.0 0.0
8.777777777777779 21.77777777777778 0.0 0.0
9.0 -21.77777777777778 0.0 0.0
9.0 -21.333333333333336 0.0 0.0
9.0 -20.88888888888889 0.0 0.0
9.0 -20.444444444444443 0.0 0.0
9.0 -20.0 0.0 0.0
9.0 -19.555555555555557 0.0 0.0
9.0 -19.11111111111111 0.0 0.0
9.0 -18.666666666666664 0.0 0.0
9.0 -18.22222222222222 0.0 0.0
9.0 -17.77777777777778 0.0 0.0
9.0 -17.333333333333336 0.0 0.0
9.0 -16.88888888888889 -1.8210411305911754e-5 3.108966622910791e-5
9.0 -16.444444444444443 -5.367156137314129e-5 3.098820941117538e-5
9.0 -16.0 -5.398379083055644e-5 3.1168413280647196e-5
9.0 -15.555555555555557 -8.913772722026771e-5 5.359267336693056e-5
9.0 -15.11111111111111 -7.167895960232386e-5 5.044359387719328e-5
9.0 -14.666666666666668 -7.140855018994343e-5 8.394144372851162e-5
9.0 -14.222222222222221 -1.7777587362969307e-5 9.301821511162225e-5
9.0 -13.777777777777779 -0.00014485452810340078 9.829072623549706e-5
9.0 -13.333333333333332 -0.00018025871977524427 0.00010456206489037982
9.0 -12.88888888888889 -0.00014325264798353094 0.00012145618725798731
9.0 -12.444444444444443 -0.000339829712162128 0.00013755306033539608
9.0 -12.0 -0.0002692581537090361 0.0001573290261986176
9.0 -11.555555555555557 -0.000392554927782223 0.00014953802447150772
9.0 -11.11111111111111 -0.0001274412896783038 0.0001708137089496437
9.0 -10.666666666666668 -0.00014275321597963096 0.0001735349792462493
9.0 -10.222222222222221 -0.00039617048120132726 0.00020723660797021884
9.0 -9.777777777777779 -0.0005711093779232464 0.00022076258017013426
9.0 -9.333333333333332 -0.0005913953729230446 0.00024486741938206544
9.0 -8.88888888888889 -0.0006071619580877547 0.00025835010385878157
9.0 -8.444444444444443 -0.0004843820517108436 0.0002893878986384753
9.0 -8.0 -0.0004985703773387141 0.0003038590922802765
9.0 -7.555555555555555 -0.000590496829323815 0.0003127321381324891
9.0 -7.111111111111111 -0.0005711435834404468 0.00033703783435104094
9.0 -6.666666666666667 -0.00032470154845746244 0.0003697303012351648
9.0 -6.222222222222222 -0.0004687212967432506 0.00038582983880424245
9.0 -5.777777777777778 -0.0009504970439538926 0.0003990336074591707
9.0 -5.333333333333333 -0.0003970209930488925 0.00042001860545122364
9.0 -4.888888888888889 -0.0004052826757730047 0.0004582071619735016
9.0 -4.444444444444445 -0.000568370002606615 0.00048391098392881
9.0 -4.0 -0.0012051020191338167 0.0005029772474643421
9.0 -3.5555555555555554 -0.001048931938582769 0.0005074626782138417
9.0 -3.111111111111111 -0.0010782020024533742 0.0005360098205032088
9.0 -2.666666666666667 -0.0007873075662257426 0.0005757291372197337
9.0 -2.2222222222222223 -0.00048637853545276767 0.0005995892303308353
9.0 -1.7777777777777777 -0.00010207623148935144 0.0006049744598037259
9.0 -1.3333333333333335 6.380123640498628e-5 0.0006121415544286202
9.0 -0.8888888888888888 -0.0008940787543257406 0.0006452723684808433
9.0 -0.4444444444444444 -0.0012639199359769163 0.0006703128436199921
9.0 0.0 0.00017866485619393935 0.0006977580349481532
9.0 0.4444444444444444 -0.0016462901221487706 0.00072465978295387
9.0 0.8888888888888888 -0.0015817346520859467 0.0007308461162255885
9.0 1.3333333333333335 -0.0014042082220423642 0.0007726740260474415
9.0 1.7777777777777777 -0.0005811750509872606 0.0007790209268764218
9.0 2.2222222222222223 -0.0011590974650413977 0.0008101025308429972
9.0 2.666666666666667 -0.0012430452150161593 0.0008082635578861348
9.0 3.111111111111111 -0.0018275611805144295 0.0008286697513800093
9.0 3.5555555555555554 -0.0019970435975800974 0.0008654278528987257
9.0 4.0 -0.000701932895173908 0.0008640646836481629
9.0 4.444444444444445 -0.0008477597391543608 0.0008854298686730153
9.0 4.888888888888889 -0.0014299769329710356 0.000891056119614075
9.0 5.333333333333333 -0.002371398213941075 0.0009257117331576073
9.0 5.777777777777778 8.018429028718432e-5 0.0009275652253717511
9.0 6.222222222222222 -0.00023709299700166395 0.0009437341303391197
9.0 6.666666666666667 -0.0007025553218226944 0.0009441474539642791
9.0 7.111111111111111 -0.0013484430319698757 0.0009643133029819095
9.0 7.555555555555555 0.000190450465803481 0.0009441205323978332
9.0 8.0 -0.0002971819881085115 0.0009452424914162982
9.0 8.444444444444443 0.001969191425629566 0.0009646505350855744
9.0 8.88888888888889 0.0008606536177858807 0.0009501726481563675
9.0 9.333333333333332 0.0003924031835576904 0.0009540376524085546
9.0 9.777777777777779 0.0022952217460486496 0.0009485609144493397
9.0 10.222222222222221 0.002160453412491023 0.0009549585728719072
9.0 10.666666666666668 0.001530312613699618 0.0009430437529911859
9.0 11.11111111111111 0.003605055061878076 0.0009255247587251076
9.0 11.555555555555557 0.004523217476933498 0.0009170533937110693
9.0 12.0 0.007097045765482646 0.0009010676723351523
9.0 12.444444444444443 0.007751535553755856 0.000886023917579995
9.0 12.88888888888889 0.00853945536938667 0.0008677289845338052
9.0 13.333333333333332 0.00928327495748174 0.0008372164009910786
9.0 13.777777777777779 0.010630363755394135 0.00083750174668287
9.0 14.222222222222221 0.010483011667641361 0.0007980431087083268
9.0 14.666666666666668 0.010063821051770833 0.0007522367144005475
9.0 15.11111111111111 0.010652176246410303 0.0007189325927387365
9.0 15.555555555555557 0.01022728546204572 0.0006632414171591628
9.0 16.0 0.009047674548125094 0.0005807700124167491
9.0 16.444444444444443 0.007413495387349444 0.0005190689544279603
9.0 16.88888888888889 0.005660870482977414 0.00044813160575100957
9.0 17.333333333333336 0.0024563352434764977 0.00030483104284654005
9.0 17.77777777777778 0.000736566719129162 0.00017312729979197014
9.0 18.22222222222222 0.0 0.0
9.0 18.666666666666664 0.0 0.0
9.0 19.11111111111111 0.0 0.0
9.0 19.555555555555557 0.0 0.0
9.0 20.0 0.0 0.0
9.0 20.444444444444443 0.0 0.0
9.0 20.88888888888889 0.0 0.0
9.0 21.333333333333336 0.0 0.0
9.0 21.77777777777778 0.0 0.0
9.222222222222221 -21.77777777777778 0.0 0.0
9.222222222222221 -21.333333333333336 0.0 0.0
9.222222222222221 -20.88888888888889 0.0 0.0
9.222222222222221 -20.444444444444443 0.0 0.0
9.222222222222221 -20.0 0.0 0.0
9.222222222222221 -19.555555555555557 0.0 0.0
9.222222222222221 -19.11111111111111 0.0 0.0
9.222222222222221 -18.666666666666664 0.0 0.0
9.222222222222221 -18.22222222222222 0.0 0.0
9.222222222222221 -17.77777777777778 0.0 0.0
9.222222222222221 -17.333333333333336 -5.1986846956742004e-5 3.0014625807940175e-5
9.222222222222221 -16.88888888888889 -1.745358299262508e-5 3.046358536931256e-5
9.222222222222221 -16.444444444444443 -5.2203235149202134e-5 3.0140012078364343e-5
9.222222222222221 -16.0 -8.74226137612549e-5 3.909734329598315e-5
9.222222222222221 -15.555555555555557 -5.3127690569155375e-5 5.803727485450189e-5
9.222222222222221 -15.11111111111111 -0.00015713509279510166 8.027923523435745e-5
9.222222222222221 -14.666666666666668 -7.027251398067098e-5 6.051711605334042e-5
9.222222222222221 -14.222222222222221 -0.00015767151881154452 8.018208563786708e-5
9.222222222222221 -13.777777777777779 -0.00013916250649391337 6.995828452316907e-5
9.222222222222221 -13.333333333333332 -0.0001237569235437657 0.00010329975052867788
9.222222222222221 -12.88888888888889 1.6736809845134292e-5 0.0001117085230956357
9.222222222222221 -12.444444444444443 -0.0001571030294265134 0.00010902651991984156
9.222222222222221 -12.0 3.44987665486173e-5 0.00013070477214284
9.222222222222221 -11.555555555555557 -0.0002792947591543388 0.0001441820524919032
9.222222222222221 -11.11111111111111 -1.7356637319320068e-5 0.00016285154443844153
9.222222222222221 -10.666666666666668 -0.00029573948266412096 0.0001889877769859503
9.222222222222221 -10.222222222222221 -0.000505201687578764 0.00020722396272340914
9.222222222222221 -9.777777777777779 -0.00015594496333997714 0.00021612568885264564
9.222222222222221 -9.333333333333332 -0.0003291121671239749 0.00023762941297821534
9.222222222222221 -8.88888888888889 -0.000141126017436069 0.0002483433692313793
9.222222222222221 -8.444444444444443 -0.000312011024992959 0.00026607393339446266
9.222222222222221 -8.0 -0.0005950785088359949 0.0002956972759762295
9.222222222222221 -7.555555555555555 -0.0003323612419171073 0.0003020314725712294
9.222222222222221 -7.111111111111111 -0.0003680251560062364 0.00032461497576056776
9.222222222222221 -6.666666666666667 -0.0006826392844446246 0.0003528051937763817
9.222222222222221 -6.222222222222222 -0.0005061292363338007 0.0003646231504760867
9.222222222222221 -5.777777777777778 -5.153750606858183e-5 0.0003784460871952232
9.222222222222221 -5.333333333333333 0.0001925393569643275 0.0004170285735634162
9.222222222222221 -4.888888888888889 -0.000697182430609284 0.0004227605358360423
9.222222222222221 -4.444444444444445 -0.0016249092477838756 0.00043838665994335926
9.222222222222221 -4.0 -0.0005946368332097936 0.0004706587725598614
9.222222222222221 -3.5555555555555554 -0.0012785461816728718 0.0005008541510268659
9.222222222222221 -3.111111111111111 -0.0009267777711850198 0.0005174842529432811
9.222222222222221 -2.666666666666667 -0.0009281908243191759 0.0005394617141073682
9.222222222222221 -2.2222222222222223 -0.0013354835515330917 0.0005672488777802456
9.222222222222221 -1.7777777777777777 -0.0008065474382086843 0.0005910074021068726
9.222222222222221 -1.3333333333333335 -0.0006387131537449961 0.0006199998292348027
9.222222222222221 -0.8888888888888888 -0.001674440875566145 0.0006459250685031942
9.222222222222221 -0.4444444444444444 -0.0006595699428549743 0.0006570724938919774
9.222222222222221 0.0 -0.0004926702366049682 0.0006610519606440715
9.222222222222221 0.4444444444444444 -0.0008877133712946139 0.0006721339385946657
9.222222222222221 0.8888888888888888 -0.00137377168829765 0.0007239671071168483
9.222222222222221 1.3333333333333335 -0.0009194707960977253 0.0007325721052630752
9.222222222222221 1.7777777777777777 7.117818121317022e-5 0.0007621447044153912
9.222222222222221 2.2222222222222223 -0.001002156309162013 0.0007562114351564712
9.222222222222221 2.666666666666667 -0.0015880082452059071 0.0008070006028952029
9.222222222222221 3.111111111111111 -0.001874474259912655 0.0008187049548657942
9.222222222222221 3.5555555555555554 -0.0019066989061635928 0.0008177780630002561
9.222222222222221 4.0 -0.000403021762410747 0.0008466416290495159
9.222222222222221 4.444444444444445 -0.0020756528414599042 0.0008410228910572107
9.222222222222221 4.888888888888889 0.0014454784705632312 0.0008513080809731226
9.222222222222221 5.333333333333333 -0.0009764910953606993 0.0008835072120702623
9.222222222222221 5.777777777777778 -0.001613877289653931 0.0009029149639978165
9.222222222222221 6.222222222222222 -0.0013929684008938909 0.0009046559391895244
9.222222222222221 6.666666666666667 -3.5836445297686434e-5 0.0008884304963748048
9.222222222222221 7.111111111111111 -8.901526338681506e-5 0.0008948185977899803
9.222222222222221 7.555555555555555 0.000806327563548127 0.0009178834067202137
9.222222222222221 8.0 -0.0009809324798214325 0.0009132794728760052
9.222222222222221 8.444444444444443 -0.00021365827477307786 0.0009198067092250717
9.222222222222221 8.88888888888889 0.0003892273655701704 0.0009039552261479942
9.222222222222221 9.333333333333332 0.001529744637665148 0.0009158600098019726
9.222222222222221 9.777777777777779 0.0018849542288431325 0.0008907582829372893
9.222222222222221 10.222222222222221 0.003778545863068735 0.000904117614933404
9.222222222222221 10.666666666666668 0.0028928297331602465 0.000911237506109753
9.222222222222221 11.11111111111111 0.0041861093698367996 0.0008902890615139612
9.222222222222221 11.555555555555557 0.00505068462557478 0.0008630558291353792
9.222222222222221 12.0 0.004992182656683906 0.0008642130856410294
9.222222222222221 12.444444444444443 0.006875188993762319 0.0008449853836015573
9.222222222222221 12.88888888888889 0.007063936775358577 0.0008288708312890834
9.222222222222221 13.333333333333332 0.007968807533058607 0.0007963568334751805
9.222222222222221 13.777777777777779 0.008717792563410005 0.0007804153740717754
9.222222222222221 14.222222222222221 0.011164056773687802 0.0007400300477498381
9.222222222222221 14.666666666666668 0.010505809899919729 0.0007093560201853406
9.222222222222221 15.11111111111111 0.010826825203710484 0.0006725288464081958
9.222222222222221 15.555555555555557 0.009125701216891872 0.000604380801537732
9.222222222222221 16.0 0.007619209881052984 0.0005500542959864022
9.222222222222221 16.444444444444443 0.006156309478554813 0.0004518191379318255
9.222222222222221 16.88888888888889 0.003762452726533955 0.0003581349618093236
9.222222222222221 17.333333333333336 0.0019750789623673515 0.00027582742288836433
9.222222222222221 17.77777777777778 0.0004033189976072102 0.00011486574394743989
9.222222222222221 18.22222222222222 0.0 0.0
9.222222222222221 18.666666666666664 0.0 0.0
9.222222222222221 19.11111111111111 0.0 0.0
9.222222222222221 19.555555555555557 0.0 0.0
9.222222222222221 20.0 0.0 0.0
9.222222222222221 20.444444444444443 0.0 0.0
9.222222222222221 20.88888888888889 0.0 0.0
9.222222222222221 21.333333333333336 0.0 0.0
9.222222222222221 21.77777777777778 0.0 0.0
9.444444444444445 -21.77777777777778 0.0 0.0
9.444444444444445 -21.333333333333336 0.0 0.0
9.444444444444445 -20.88888888888889 0.0 0.0
9.444444444444445 -20.444444444444443 0.0 0.0
9.444444444444445 -20.0 0.0 0.0
9.444444444444445 -19.555555555555557 0.0 0.0
9.444444444444445 -19.11111111111111 0.0 0.0
9.444444444444445 -18.666666666666664 0.0 0.0
9.444444444444445 -18.22222222222222 0.0 0.0
9.444444444444445 -17.77777777777778 0.0 0.0
9.444444444444445 -17.333333333333336 -1.6994753308184996e-5 2.9419682970722678e-5
9.444444444444445 -16.88888888888889 -3.408974690410099e-5 2.41053966673216e-5
9.444444444444445 -16.444444444444443 -5.158772426968265e-5 3.826623168886402e-5
9.444444444444445 -16.0 -3.413274570787924e-5 5.3906641997727605e-5
9.444444444444445 -15.555555555555557 -9.335778356675601e-8 4.17550768555208e-5
9.444444444444445 -15.11111111111111 1.745838658552506e-5 3.83785230072226e-5
9.444444444444445 -14.666666666666668 -3.148079485598626e-7 9.049283468372725e-5
9.444444444444445 -14.222222222222221 -0.00018797675890807597 7.456643676441721e-5
9.444444444444445 -13.777777777777779 -0.0001365385640421577 6.386902980624925e-5
9.444444444444445 -13.333333333333332 -0.00017059172947035803 0.00010519993068673899
9.444444444444445 -12.88888888888889 -0.0001692524578641723 0.00010236826330887035
9.444444444444445 -12.444444444444443 -0.00020506614024559547 0.0001133186251616997
9.444444444444445 -12.0 -3.2822075368578015e-5 0.00012312394855745857
9.444444444444445 -11.555555555555557 -0.00025554498853465584 0.00015718856794509216
9.444444444444445 -11.11111111111111 -8.553367347933352e-5 0.0001538087364956056
9.444444444444445 -10.666666666666668 -0.0002924402715834897 0.00017167514321553905
9.444444444444445 -10.222222222222221 -0.0002052234573784044 0.00018379161025510642
9.444444444444445 -9.777777777777779 -0.000426506301833088 0.00021379534817298247
9.444444444444445 -9.333333333333332 -0.0009210436862462483 0.00023525354995051538
9.444444444444445 -8.88888888888889 3.2319642022328447e-7 0.00023522677027138292
9.444444444444445 -8.444444444444443 -0.0004745423132752941 0.0002652660177790927
9.444444444444445 -8.0 -0.0005083175030331213 0.000283474235598415
9.444444444444445 -7.555555555555555 -0.0004966367922594658 0.0002971455629087631
9.444444444444445 -7.111111111111111 -0.00018780833898967395 0.00029813250012921256
9.444444444444445 -6.666666666666667 -0.00035602617077680547 0.0003288113052402472
9.444444444444445 -6.222222222222222 -0.001073675522307624 0.0003441111026998078
9.444444444444445 -5.777777777777778 -0.0010894473048333657 0.00036558291340340704
9.444444444444445 -5.333333333333333 0.00020922523772489227 0.0003747377177494931
9.444444444444445 -4.888888888888889 -0.0004496453760885956 0.00041092836314064144
9.444444444444445 -4.444444444444445 -0.0009672756413668453 0.0004505844020623667
9.444444444444445 -4.0 -0.001244347890200691 0.00046833992380195764
9.444444444444445 -3.5555555555555554 0.00047804410013298405 0.0004662190273760716
9.444444444444445 -3.111111111111111 -0.00068585697051702 0.0004896971409160614
9.444444444444445 -2.666666666666667 -0.000518675844575268 0.0005238459804859685
9.444444444444445 -2.2222222222222223 -0.0006674440254105082 0.0005503846164173816
9.444444444444445 -1.7777777777777777 -0.0014609439867550047 0.0005628464661456785
9.444444444444445 -1.3333333333333335 -0.0005113494299216403 0.0005880901478180467
9.444444444444445 -0.8888888888888888 -0.0009007936654013799 0.0006060276383148889
9.444444444444445 -0.4444444444444444 -0.0010355326123507548 0.0006210941002855581
9.444444444444445 0.0 -0.0007453330948115 0.0006407348252942281
9.444444444444445 0.4444444444444444 -0.0010888684929561947 0.000669523741785111
9.444444444444445 0.8888888888888888 -0.0014042621296549449 0.0007065073003340983
9.444444444444445 1.3333333333333335 -0.001000133704172775 0.0007221837657342281
9.444444444444445 1.7777777777777777 -0.0012329264358761727 0.0007184759341468924
9.444444444444445 2.2222222222222223 -0.0017523947267960014 0.0007392238851049289
9.444444444444445 2.666666666666667 -0.0017890202082295051 0.0007489549366565668
9.444444444444445 3.111111111111111 -0.002139008565626338 0.0007712106491796333
9.444444444444445 3.5555555555555554 -0.0007141846891993017 0.0007795241773148455
9.444444444444445 4.0 -0.0003412162500230367 0.0007857816707204164
9.444444444444445 4.444444444444445 -0.00153945660520422 0.0008152187209196512
9.444444444444445 4.888888888888889 -0.0006300652616957567 0.0008231483494248244
9.444444444444445 5.333333333333333 -0.001449624729609785 0.0008400426113314934
9.444444444444445 5.777777777777778 5.215865710168075e-5 0.0008406655426670599
9.444444444444445 6.222222222222222 0.00045797473413779514 0.0008397859785757193
9.444444444444445 6.666666666666667 0.0001898455885350751 0.0008641515240260596
9.444444444444445 7.111111111111111 -0.00033713887977591917 0.0008675597497054288
9.444444444444445 7.555555555555555 -0.0017908496924392671 0.0008687320553948281
9.444444444444445 8.0 6.838589971643284e-5 0.0008652270477614022
9.444444444444445 8.444444444444443 0.0006440725709800934 0.0008672510460147031
9.444444444444445 8.88888888888889 0.001500995937736583 0.000872502698240613
9.444444444444445 9.333333333333332 0.0011752539250962485 0.0008639169246182751
9.444444444444445 9.777777777777779 0.0008595365694591103 0.0008467433763980913
9.444444444444445 10.222222222222221 0.003502802731749593 0.0008458319965658093
9.444444444444445 10.666666666666668 0.004085671091032295 0.0008392697626541837
9.444444444444445 11.11111111111111 0.003982744848363123 0.0008462877883107239
9.444444444444445 11.555555555555557 0.004311977611823652 0.0008058069624019069
9.444444444444445 12.0 0.0053163938051597765 0.0008073212884568521
9.444444444444445 12.444444444444443 0.006259777672425642 0.0007937576483506941
9.444444444444445 12.88888888888889 0.0075694738128644625 0.0007902412743794424
9.444444444444445 13.333333333333332 0.007179939706753584 0.000740274879029193
9.444444444444445 13.777777777777779 0.00788232707402007 0.0007330168598282379
9.444444444444445 14.222222222222221 0.009406044814688697 0.0006986722491765121
9.444444444444445 14.666666666666668 0.008924141772863789 0.0006591904012821937
9.444444444444445 15.11111111111111 0.008223704135928479 0.0006166405550598284
9.444444444444445 15.555555555555557 0.006694439243055565 0.0005522909840527088
9.444444444444445 16.0 0.006347222752105146 0.0004801135446546177
9.444444444444445 16.444444444444443 0.0045380284926071915 0.0004017459715735168
9.444444444444445 16.88888888888889 0.0028345813123936167 0.0003140232470786222
9.444444444444445 17.333333333333336 0.001540027126847951 0.00022415186241915957
9.444444444444445 17.77777777777778 8.553886193020579e-5 7.066869212384216e-5
9.444444444444445 18.22222222222222 0.0 0.0
9.444444444444445 18.666666666666664 0.0 0.0
9.444444444444445 19.11111111111111 0.0 0.0
9.444444444444445 19.555555555555557 0.0 0.0
9.444444444444445 20.0 0.0 0.0
9.444444444444445 20.444444444444443 0.0 0.0
9.444444444444445 20.88888888888889 0.0 0.0
9.444444444444445 21.333333333333336 0.0 0.0
9.444444444444445 21.77777777777778 0.0 0.0
9.666666666666668 -21.77777777777778 0.0 0.0
9.666666666666668 -21.333333333333336 0.0 0.0
9.666666666666668 -20.88888888888889 0.0 0.0
9.666666666666668 -20.444444444444443 0.0 0.0
9.666666666666668 -20.0 0.0 0.0
9.666666666666668 -19.555555555555557 0.0 0.0
9.666666666666668 -19.11111111111111 0.0 0.0
9.666666666666668 -18.666666666666664 0.0 0.0
9.666666666666668 -18.22222222222222 0.0 0.0
9.666666666666668 -17.77777777777778 0.0 0.0
9.666666666666668 -17.333333333333336 -1.6544385538554006e-5 1.6544385538554006e-5
9.666666666666668 -16.88888888888889 -0.00011675511138210261 4.4130045385692315e-5
9.666666666666668 -16.444444444444443 -1.6497279509904034e-5 1.6497279509904034e-5
9.666666666666668 -16.0 1.7101297645745363e-5 3.725107394614216e-5
9.666666666666668 -15.555555555555557 -6.676975275192897e-5 5.2918777559536496e-5
9.666666666666668 -15.11111111111111 -9.965033696602016e-5 6.664641146058033e-5
9.666666666666668 -14.666666666666668 -0.00016657191614249294 6.228779106742039e-5
9.666666666666668 -14.222222222222221 -0.00011715230245048215 7.658782859149403e-5
9.666666666666668 -13.777777777777779 -8.385708005423247e-5 7.64335157535171e-5
9.666666666666668 -13.333333333333332 -0.00010077367410346828 9.448078700034566e-5
9.666666666666668 -12.88888888888889 -9.994596245802836e-5 0.00010564210519032211
9.666666666666668 -12.444444444444443 -0.0002002573076985466 0.00010281726690385186
9.666666666666668 -12.0 -0.0002655501968154071 0.0001311601318798404
9.666666666666668 -11.555555555555557 -0.00011700855863689663 0.0001323180906692789
9.666666666666668 -11.11111111111111 -0.0002831209530803344 0.00016427551623678498
9.666666666666668 -10.666666666666668 -0.0003338765071267174 0.0001699454655533128
9.666666666666668 -10.222222222222221 -0.0002519695704533649 0.00016917419811414216
9.666666666666668 -9.777777777777779 -1.593436786014307e-5 0.00019937985681305455
9.666666666666668 -9.333333333333332 -0.00044982099682996506 0.0002006909422588761
9.666666666666668 -8.88888888888889 -0.00029839448000906825 0.00021755675655711783
9.666666666666668 -8.444444444444443 -0.0003688612920663071 0.0002404379551062853
9.666666666666668 -8.0 -1.4298935176268937e-5 0.0002547009081958203
9.666666666666668 -7.555555555555555 0.0003501753662897571 0.00026829234506555485
9.666666666666668 -7.111111111111111 -0.00023364101773702453 0.0003057010041926279
9.666666666666668 -6.666666666666667 -0.0007038346836523346 0.0003091872443490824
9.666666666666668 -6.222222222222222 -0.0005195040578611072 0.0003356378059426435
9.666666666666668 -5.777777777777778 -0.000783152035219352 0.0003557243857105002
9.666666666666668 -5.333333333333333 -0.0003998400911717502 0.0003815714850819157
9.666666666666668 -4.888888888888889 -0.001101774384012038 0.0004036449194911943
9.666666666666668 -4.444444444444445 -0.0005490169644839037 0.0004194755537549087
9.666666666666668 -4.0 -0.0005245995319175532 0.0004273279925890923
9.666666666666668 -3.5555555555555554 -0.000603697469911386 0.00044414431012404384
9.666666666666668 -3.111111111111111 -0.0004387242669387101 0.00048789327321074015
9.666666666666668 -2.666666666666667 -0.0009014053418681366 0.0004843992795305903
9.666666666666668 -2.2222222222222223 -0.000998233115322818 0.0005171854617832776
9.666666666666668 -1.7777777777777777 -0.0007020100876683782 0.0005500271155199371
9.666666666666668 -1.3333333333333335 -0.00019939821023920456 0.0005714605504090819
9.666666666666668 -0.8888888888888888 -0.0006580583844280782 0.0005772352217150778
9.666666666666668 -0.4444444444444444 -0.0008688502780208778 0.0006112265514603374
9.666666666666668 0.0 -0.0005857919484858157 0.0006273948025927646
9.666666666666668 0.4444444444444444 -0.0009680956323218276 0.0006352697614634005
9.666666666666668 0.8888888888888888 -0.00038022117269238657 0.0006714263182687005
9.666666666666668 1.3333333333333335 0.00016767712079240004 0.0006758960420768169
9.666666666666668 1.7777777777777777 -0.0006834093783876471 0.0006879361244359264
9.666666666666668 2.2222222222222223 -0.0016876437713327246 0.0007181561983817091
9.666666666666668 2.666666666666667 -0.0002464147320919577 0.0007164392092572965
9.666666666666668 3.111111111111111 0.00012428608111942043 0.0007405272394945851
9.666666666666668 3.5555555555555554 -0.0018242038942595038 0.0007660457530586487
9.666666666666668 4.0 -0.0010310116284463838 0.0007641139258181911
9.666666666666668 4.444444444444445 -0.0007208959010516632 0.000774622117343665
9.666666666666668 4.888888888888889 -0.00016669783134526766 0.0007951229905317479
9.666666666666668 5.333333333333333 0.0007940992700065226 0.000813030040616092
9.666666666666668 5.777777777777778 -0.0005934134531362829 0.0008263618069491136
9.666666666666668 6.222222222222222 0.00027670163894182167 0.0008194396100072085
9.666666666666668 6.666666666666667 -0.0010950730239989402 0.0008185333226902419
9.666666666666668 7.111111111111111 0.0005248399688199334 0.0008405865853508877
9.666666666666668 7.555555555555555 0.0008693853104625825 0.0008201859327644114
9.666666666666668 8.0 0.00018412407843019005 0.0008117510083123388
9.666666666666668 8.444444444444443 0.0018431063596660554 0.000843779189420152
9.666666666666668 8.88888888888889 0.0018688770150359372 0.0008339849497810459
9.666666666666668 9.333333333333332 0.001957043652885525 0.0008092353503050604
9.666666666666668 9.777777777777779 0.0029854342333125684 0.0008318840869442657
9.666666666666668 10.222222222222221 0.0035600332481126457 0.0008191338523395817
9.666666666666668 10.666666666666668 0.0034089600610120716 0.0007944192124307039
9.666666666666668 11.11111111111111 0.004819565132962441 0.0007761369255288729
9.666666666666668 11.555555555555557 0.005035603002741074 0.0007722033206030692
9.666666666666668 12.0 0.0052827827923793 0.0007609876570010356
9.666666666666668 12.444444444444443 0.00619952048936194 0.0007348444177270337
9.666666666666668 12.88888888888889 0.006800392390598229 0.0007343860120137508
9.666666666666668 13.333333333333332 0.008366914558951619 0.0007069479856726514
9.666666666666668 13.777777777777779 0.009035269523934745 0.0006752188854611519
9.666666666666668 14.222222222222221 0.008856234454994474 0.0006631514360313251
9.666666666666668 14.666666666666668 0.008433460769628321 0.0006288156344824565
9.666666666666668 15.11111111111111 0.007734309596480866 0.0005719033635126336
9.666666666666668 15.555555555555557 0.0071072381219440504 0.0005072181552057272
9.666666666666668 16.0 0.005186560478920892 0.00043014497158540255
9.666666666666668 16.444444444444443 0.003566104621415272 0.0003472129471399921
9.666666666666668 16.88888888888889 0.0017356397771810896 0.0002830725560083573
9.666666666666668 17.333333333333336 0.000701321813071522 0.00016844680271414748
9.666666666666668 17.77777777777778 0.0 0.0
9.666666666666668 18.22222222222222 0.0 0.0
9.666666666666668 18.666666666666664 0.0 0.0
9.666666666666668 19.11111111111111 0.0 0.0
9.666666666666668 19.555555555555557 0.0 0.0
9.666666666666668 20.0 0.0 0.0
9.666666666666668 20.444444444444443 0.0 0.0
9.666666666666668 20.88888888888889 0.0 0.0
9.666666666666668 21.333333333333336 0.0 0.0
9.666666666666668 21.77777777777778 0.0 0.0
9.88888888888889 -21.77777777777778 0.0 0.0
9.88888888888889 -21.333333333333336 0.0 0.0
9.88888888888889 -20.88888888888889 0.0 0.0
9.88888888888889 -20.444444444444443 0.0 0.0
9.88888888888889 -20.0 0.0 0.0
9.88888888888889 -19.555555555555557 0.0 0.0
9.88888888888889 -19.11111111111111 0.0 0.0
9.88888888888889 -18.666666666666664 0.0 0.0
9.88888888888889 -18.22222222222222 0.0 0.0
9.88888888888889 -17.77777777777778 0.0 0.0
9.88888888888889 -17.333333333333336 -3.267010578402621e-5 2.3101263613177976e-5
9.88888888888889 -16.88888888888889 -4.896596692764361e-5 2.8271283300327713e-5
9.88888888888889 -16.444444444444443 1.6089240248831383e-5 2.810566287831464e-5
9.88888888888889 -16.0 -6.495075135330047e-5 4.5928115257911245e-5
9.88888888888889 -15.555555555555557 -0.00013014285859017655 5.6410295176083415e-5
9.88888888888889 -15.11111111111111 -6.572095413293198e-5 6.536919581401685e-5
9.88888888888889 -14.666666666666668 -4.84684655189605e-5 5.4080502721770155e-5
9.88888888888889 -14.222222222222221 3.246343645113362e-5 4.608226636696873e-5
9.88888888888889 -13.777777777777779 -0.00011439902783654577 7.802221465616439e-5
9.88888888888889 -13.333333333333332 -0.00012997436717515686 7.648031156785218e-5
9.88888888888889 -12.88888888888889 -0.00022719372085042548 9.780852792183805e-5
9.88888888888889 -12.444444444444443 -0.0002432578597480932 0.00012088455117986612
9.88888888888889 -12.0 -0.00013098371463537682 0.00011763670737791344
9.88888888888889 -11.555555555555557 -0.00035760923544873494 0.00012621334377752036
9.88888888888889 -11.11111111111111 -0.0005366929500726913 0.00013332680568605584
9.88888888888889 -10.666666666666668 -0.00021215913210369556 0.0001447937562855467
9.88888888888889 -10.222222222222221 -0.0001964719769736323 0.00019014055154182804
9.88888888888889 -9.777777777777779 -0.00026127222574350045 0.00019799829029976064
9.88888888888889 -9.333333333333332 -0.00037592871938457853 0.0002040917836565309
9.88888888888889 -8.88888888888889 -0.0004232985971839974 0.00021382632494418592
9.88888888888889 -8.444444444444443 -0.0003740713459976327 0.00022900381602696725
9.88888888888889 -8.0 -3.171011780003243e-5 0.0002461955870045296
9.88888888888889 -7.555555555555555 -0.00047374394301730253 0.0002498189217495718
9.88888888888889 -7.111111111111111 -0.0005347167408551632 0.00027221262392851115
9.88888888888889 -6.666666666666667 -0.00039257582787185846 0.00031170791691313926
9.88888888888889 -6.222222222222222 -0.00047164520737651334 0.00033850780726570886
9.88888888888889 -5.777777777777778 -0.0006033248531457452 0.0003586452776933861
9.88888888888889 -5.333333333333333 -0.00029700675868434646 0.00035471949007840996
9.88888888888889 -4.888888888888889 -0.00032881741799477683 0.00039090430071758606
9.88888888888889 -4.444444444444445 -0.0008347785177913154 0.00039966971218742683
9.88888888888889 -4.0 -0.000591020007267297 0.0004287762245567989
9.88888888888889 -3.5555555555555554 -0.0003460188804442673 0.00042528800146076804
9.88888888888889 -3.111111111111111 -0.0009305160254154304 0.0004514291417575049
9.88888888888889 -2.666666666666667 -1.367136933018655e-5 0.00047103913373531403
9.88888888888889 -2.2222222222222223 -0.0014823824851828472 0.0004929682857169016
9.88888888888889 -1.7777777777777777 -0.0008125331672168433 0.0004996931856841462
9.88888888888889 -1.3333333333333335 -0.0005351367881303394 0.0005264699181973452
9.88888888888889 -0.8888888888888888 7.758743279845425e-5 0.0005509838183107208
9.88888888888889 -0.4444444444444444 -0.0006841635463664853 0.0005807836164917115
9.88888888888889 0.0 -0.0012807828746264187 0.0005954045606282376
9.88888888888889 0.4444444444444444 -0.0008004260512410789 0.0006003646077967415
9.88888888888889 0.8888888888888888 -0.0006813027447770027 0.0006388062099526706
9.88888888888889 1.3333333333333335 -0.0011621700496865916 0.0006544448640763212
9.88888888888889 1.7777777777777777 -0.00035589383954119625 0.0006601916579863586
9.88888888888889 2.2222222222222223 -0.0002711607618725359 0.0006921870408146465
9.88888888888889 2.666666666666667 -0.0014392000658531858 0.0007039277174290967
9.88888888888889 3.111111111111111 -0.0003944019270191345 0.0007064753927793508
9.88888888888889 3.5555555555555554 -0.0003554101738177361 0.0007067650284587244
9.88888888888889 4.0 -0.00014081491872799018 0.0007257635711670241
9.88888888888889 4.444444444444445 -0.00031185672109927567 0.0007549376549257657
9.88888888888889 4.888888888888889 -0.0004973721864355135 0.0007681579353390727
9.88888888888889 5.333333333333333 -0.0002579394355730549 0.0007574747516362894
9.88888888888889 5.777777777777778 0.0002111794673271985 0.0007568777708949747
9.88888888888889 6.222222222222222 0.0003689871471698894 0.0007800415003681453
9.88888888888889 6.666666666666667 0.0010031095800357237 0.0007683401390673107
9.88888888888889 7.111111111111111 0.0002271192562649486 0.0007920229859047208
9.88888888888889 7.555555555555555 0.0013028701562735588 0.0007873961714927218
9.88888888888889 8.0 0.00019715964221097616 0.0007893418257949129
9.88888888888889 8.444444444444443 0.0008103574808630097 0.0007978815642289439
9.88888888888889 8.88888888888889 0.001454412114779914 0.0007912784779039472
9.88888888888889 9.333333333333332 0.0008278520063777496 0.0007835312702336609
9.88888888888889 9.777777777777779 0.002809385728761506 0.0007800322787612999
9.88888888888889 10.222222222222221 0.0030018603739210845 0.0007806944734036111
9.88888888888889 10.666666666666668 0.003099034335860226 0.0007635684392749136
9.88888888888889 11.11111111111111 0.004403915048043639 0.0007522798148388019
9.88888888888889 11.555555555555557 0.003960284297927213 0.0007371007141717123
9.88888888888889 12.0 0.005548743822013687 0.0007183674590257703
9.88888888888889 12.444444444444443 0.005881361369967916 0.0007096573146714156
9.88888888888889 12.88888888888889 0.005476605388885048 0.0006851538018870269
9.88888888888889 13.333333333333332 0.007348020448781161 0.0006663420119508997
9.88888888888889 13.777777777777779 0.008106678493292576 0.0006319037880636372
9.88888888888889 14.222222222222221 0.007449350640389523 0.000588867142483983
9.88888888888889 14.666666666666668 0.007578621190611885 0.0005611241180734455
9.88888888888889 15.11111111111111 0.006820490424216558 0.0005223043058948456
9.88888888888889 15.555555555555557 0.006699759338163114 0.0004638931269278723
9.88888888888889 16.0 0.004027812043409433 0.0003957266978468831
9.88888888888889 16.444444444444443 0.0026296151946741887 0.00032075831210151703
9.88888888888889 16.88888888888889 0.0013353944853479122 0.00022816964311077488
9.88888888888889 17.333333333333336 0.00021235495430120074 0.00012741225776290426
9.88888888888889 17.77777777777778 0.0 0.0
9.88888888888889 18.22222222222222 0.0 0.0
9.88888888888889 18.666666666666664 0.0 0.0
9.88888888888889 19.11111111111111 0.0 0.0
9.88888888888889 19.555555555555557 0.0 0.0
9.88888888888889 20.0 0.0 0.0
9.88888888888889 20.444444444444443 0.0 0.0
9.88888888888889 20.88888888888889 0.0 0.0
9.88888888888889 21.333333333333336 0.0 0.0
9.88888888888889 21.77777777777778 0.0 0.0
10.11111111111111 -21.77777777777778 0.0 0.0
10.11111111111111 -21.333333333333336 0.0 0.0
10.11111111111111 -20.88888888888889 0.0 0.0
10.11111111111111 -20.444444444444443 0.0 0.0
10.11111111111111 -20.0 0.0 0.0
10.11111111111111 -19.555555555555557 0.0 0.0
10.11111111111111 -19.11111111111111 0.0 0.0
10.11111111111111 -18.666666666666664 0.0 0.0
10.11111111111111 -18.22222222222222 0.0 0.0
10.11111111111111 -17.77777777777778 0.0 0.0
10.11111111111111 -17.333333333333336 0.0 0.0
10.11111111111111 -16.88888888888889 -7.927047038916873e-5 4.2064480762280994e-5
10.11111111111111 -16.444444444444443 -3.191678104366123e-5 2.2569404431513836e-5
10.11111111111111 -16.0 -3.1479877421199324e-5 3.180198385181086e-5
10.11111111111111 -15.555555555555557 -1.582541507494517e-7 4.5251664590347115e-5
10.11111111111111 -15.11111111111111 -9.566890811402733e-5 4.5083771712918146e-5
10.11111111111111 -14.666666666666668 3.2508377299331814e-5 7.473136607459207e-5
10.11111111111111 -14.222222222222221 1.5648611872610738e-5 7.96641174604558e-5
10.11111111111111 -13.777777777777779 -4.727323113677268e-5 8.281617363929431e-5
10.11111111111111 -13.333333333333332 -9.551273986637482e-5 9.285659939743402e-5
10.11111111111111 -12.88888888888889 -0.00015967669576766043 8.130707073952818e-5
10.11111111111111 -12.444444444444443 -9.461515972166648e-5 0.00010560817957631864
10.11111111111111 -12.0 -0.00015924981083995833 0.00011494548908713194
10.11111111111111 -11.555555555555557 -0.00041379972164791727 0.00013153741185934788
10.11111111111111 -11.11111111111111 -0.0002069006015984227 0.00014359297044282333
10.11111111111111 -10.666666666666668 -3.197254999784059e-5 0.00014409027029061957
10.11111111111111 -10.222222222222221 -0.0001596302926713714 0.00017460780314672688
10.11111111111111 -9.777777777777779 -0.00035017111557750203 0.0001803067241454801
10.11111111111111 -9.333333333333332 -0.0003671623182124233 0.00018917296917533565
10.11111111111111 -8.88888888888889 -0.00044427214773548726 0.00022201545562407
10.11111111111111 -8.444444444444443 -0.00017593902903404916 0.00022375990755696572
10.11111111111111 -8.0 -0.0006385633769184219 0.0002457650522585086
10.11111111111111 -7.555555555555555 -0.0007161794835021725 0.0002554904661741852
10.11111111111111 -7.111111111111111 -0.0006862811967774532 0.0002849488461385794
10.11111111111111 -6.666666666666667 -0.0004932196595900074 0.00029273869358777485
10.11111111111111 -6.222222222222222 -0.0003195032779202738 0.0003268553020597392
10.11111111111111 -5.777777777777778 -0.00023788214319603242 0.0003183912177508334
10.11111111111111 -5.333333333333333 -0.0005921699299660246 0.0003369429935644585
10.11111111111111 -4.888888888888889 0.0001588263094605103 0.00037365405048018
10.11111111111111 -4.444444444444445 -0.0008927741072069416 0.0003759043325922546
10.11111111111111 -4.0 -0.00036805588271057976 0.00039519946112891825
10.11111111111111 -3.5555555555555554 -0.0008099916934528542 0.00041031602251219706
10.11111111111111 -3.111111111111111 -4.479272938176119e-5 0.0004551859855499809
10.11111111111111 -2.666666666666667 0.00014181396799996352 0.00045015626549706645
10.11111111111111 -2.2222222222222223 -0.00035070326492521643 0.0004635565946327766
10.11111111111111 -1.7777777777777777 -0.0011892762027531296 0.0004967812786082208
10.11111111111111 -1.3333333333333335 -3.2136783669417925e-5 0.0005238035129862059
10.11111111111111 -0.8888888888888888 -0.001070060989514031 0.0005528469434702622
10.11111111111111 -0.4444444444444444 -0.0004793168275533106 0.0005613423357069304
10.11111111111111 0.0 -4.8115357858339827e-5 0.0005641811886768236
10.11111111111111 0.4444444444444444 -0.0008272603527572002 0.0005855246885232834
10.11111111111111 0.8888888888888888 -0.0009944283378902547 0.0005998635871275424
10.11111111111111 1.3333333333333335 -0.001005148224894954 0.0006107922824182498
10.11111111111111 1.7777777777777777 -0.0011545502107476952 0.0006467034026146437
10.11111111111111 2.2222222222222223 -0.0011280169932234515 0.0006614572925575916
10.11111111111111 2.666666666666667 -0.0011104667202611249 0.0006621747518929728
10.11111111111111 3.111111111111111 -0.000943774890274028 0.0006754170841881532
10.11111111111111 3.5555555555555554 7.158720276885085e-5 0.0006956531999191635
10.11111111111111 4.0 -0.0011197816365489698 0.000688155673573224
10.11111111111111 4.444444444444445 -0.00040106923439012953 0.0007127259844232892
10.11111111111111 4.888888888888889 -0.00022450035713208357 0.0007138904239819717
10.11111111111111 5.333333333333333 -0.002145982661160326 0.0007420330576264586
10.11111111111111 5.777777777777778 0.0004519828753724719 0.0007412774557392873
10.11111111111111 6.222222222222222 -0.0009478584525878348 0.0007484053432947098
10.11111111111111 6.666666666666667 -0.00047685382418298906 0.0007359136586504878
10.11111111111111 7.111111111111111 -0.0007012235641776494 0.0007572621271023396
10.11111111111111 7.555555555555555 0.00029643871914498526 0.0007622551986393693
10.11111111111111 8.0 0.0011733548409438522 0.0007579070837698843
10.11111111111111 8.444444444444443 0.0006736899396783347 0.0007422157767399468
10.11111111111111 8.88888888888889 0.0003683311392067685 0.0007487853145666867
10.11111111111111 9.333333333333332 0.0022505302560823027 0.0007188565442070001
10.11111111111111 9.777777777777779 0.0028544400010625565 0.0007398582176209247
10.11111111111111 10.222222222222221 0.0034259831296160987 0.000722509815181219
10.11111111111111 10.666666666666668 0.003636715359107254 0.0007241332620189604
10.11111111111111 11.11111111111111 0.0036836834504551073 0.0006951818496590497
10.11111111111111 11.555555555555557 0.004116125912181516 0.0006926793063180408
10.11111111111111 12.0 0.0042091812630213644 0.0006767537445340209
10.11111111111111 12.444444444444443 0.005676578118709651 0.0006649705599232954
10.11111111111111 12.88888888888889 0.006619446937063857 0.0006363177011381195
10.11111111111111 13.333333333333332 0.006579986421529269 0.0006208199460139303
10.11111111111111 13.777777777777779 0.007061481480755015 0.0006037377474675069
10.11111111111111 14.222222222222221 0.007396944335469196 0.0005688220442237507
10.11111111111111 14.666666666666668 0.006608726795105205 0.0005260165730001768
10.11111111111111 15.11111111111111 0.005880825591053834 0.00046830330457586
10.11111111111111 15.555555555555557 0.004065835468689136 0.000412560738001514
10.11111111111111 16.0 0.003412170748552884 0.0003359236144811499
10.11111111111111 16.444444444444443 0.0020849296355942527 0.00026061946962457633
10.11111111111111 16.88888888888889 0.0011178640905875833 0.0001763572281094857
10.11111111111111 17.333333333333336 0.00015913647494714947 5.5200761299470886e-5
10.11111111111111 17.77777777777778 0.0 0.0
10.11111111111111 18.22222222222222 0.0 0.0
10.11111111111111 18.666666666666664 0.0 0.0
10.11111111111111 19.11111111111111 0.0 0.0
10.11111111111111 19.555555555555557 0.0 0.0
10.11111111111111 20.0 0.0 0.0
10.11111111111111 20.444444444444443 0.0 0.0
10.11111111111111 20.88888888888889 0.0 0.0
10.11111111111111 21.333333333333336 0.0 0.0
10.11111111111111 21.77777777777778 0.0 0.0
10.333333333333332 -21.77777777777778 0.0 0.0
10.333333333333332 -21.333333333333336 0.0 0.0
10.333333333333332 -20.88888888888889 0.0 0.0
10.333333333333332 -20.444444444444443 0.0 0.0
10.333333333333332 -20.0 0.0 0.0
10.333333333333332 -19.555555555555557 0.0 0.0
10.333333333333332 -19.11111111111111 0.0 0.0
10.333333333333332 -18.666666666666664 0.0 0.0
10.333333333333332 -18.22222222222222 0.0 0.0
10.333333333333332 -17.77777777777778 0.0 0.0
10.333333333333332 -17.333333333333336 0.0 2.2255926794388873e-5
10.333333333333332 -16.88888888888889 -4.692163785767904e-5 4.152074352598988e-5
10.333333333333332 -16.444444444444443 -3.105533875634698e-5 2.1959817027438134e-5
10.333333333333332 -16.0 -3.1388726026673126e-5 3.128568654104768e-5
10.333333333333332 -15.555555555555557 1.5359158508808462e-5 3.468869423513767e-5
10.333333333333332 -15.11111111111111 -0.00012469210166518764 4.408637065680304e-5
10.333333333333332 -14.666666666666668 -0.0001089790652871441 5.6313548015848766e-5
10.333333333333332 -14.222222222222221 -7.803691813791079e-5 6.424147151039914e-5
10.333333333333332 -13.777777777777779 -0.00010964851221630002 6.436037403147918e-5
10.333333333333332 -13.333333333333332 -0.0001560306953360146 8.22929699197016e-5
10.333333333333332 -12.88888888888889 -0.00012508761026033428 9.877519071876847e-5
10.333333333333332 -12.444444444444443 -0.00015600894164550036 0.00011462252563263566
10.333333333333332 -12.0 -0.0001092822782212887 0.00011783891442965424
10.333333333333332 -11.555555555555557 1.256096125606187e-7 0.0001286364833571057
10.333333333333332 -11.11111111111111 -0.0002951467433813504 0.0001368202772375338
10.333333333333332 -10.666666666666668 0.00011021546081172481 0.00014209117398953597
10.333333333333332 -10.222222222222221 9.307480023671643e-5 0.00015138470310490385
10.333333333333332 -9.777777777777779 -0.0001251599416989845 0.00017223754435634532
10.333333333333332 -9.333333333333332 -0.00010940595507663806 0.00017433558784065784
10.333333333333332 -8.88888888888889 -0.000516664171029676 0.0001892153761974156
10.333333333333332 -8.444444444444443 -0.0003136827625311559 0.00022812067112913334
10.333333333333332 -8.0 -0.0003572945922094718 0.00021887566756621953
10.333333333333332 -7.555555555555555 -9.218133819287426e-5 0.000247538141452278
10.333333333333332 -7.111111111111111 4.447211488064294e-5 0.0002676961192964622
10.333333333333332 -6.666666666666667 -1.3062674895760481e-5 0.000270726068635816
10.333333333333332 -6.222222222222222 -0.0005594991436588646 0.00028330688583873287
10.333333333333332 -5.777777777777778 -0.0005478881446595154 0.0003052959935074299
10.333333333333332 -5.333333333333333 -0.0008721028591283606 0.00032563451989761345
10.333333333333332 -4.888888888888889 0.00021745242995474342 0.0003528908764136421
10.333333333333332 -4.444444444444445 -0.000761157552782895 0.00035441818241436075
10.333333333333332 -4.0 -0.00019265808579692115 0.0003787439211189448
10.333333333333332 -3.5555555555555554 3.1068465338412546e-5 0.00038695000839192897
10.333333333333332 -3.111111111111111 -0.00020323112367670408 0.00040945676748717114
10.333333333333332 -2.666666666666667 6.418176233296217e-5 0.00043338337628743006
10.333333333333332 -2.2222222222222223 -0.0002941538828053621 0.00045712945771668033
10.333333333333332 -1.7777777777777777 -0.0010177531570080794 0.00046270819529868753
10.333333333333332 -1.3333333333333335 -0.0004234713719531892 0.0004814044821083467
10.333333333333332 -0.8888888888888888 -0.0003703170441116514 0.000500536142896262
10.333333333333332 -0.4444444444444444 -0.00048016921016815747 0.0005165463980261774
10.333333333333332 0.0 -0.0006606173502506052 0.0005564470942041132
10.333333333333332 0.4444444444444444 -0.0003598691104022152 0.0005605063100762348
10.333333333333332 0.8888888888888888 -0.0007677671337075082 0.0005800174790760931
10.333333333333332 1.3333333333333335 -0.0010262534498268275 0.0005737560325864653
10.333333333333332 1.7777777777777777 0.00037321725621293017 0.0006152457279166309
10.333333333333332 2.2222222222222223 -0.00035609482132230536 0.0006260147858895015
10.333333333333332 2.666666666666667 -0.0005789265472968275 0.0006371479080278731
10.333333333333332 3.111111111111111 -0.00025324445505238603 0.000637886800298499
10.333333333333332 3.5555555555555554 -3.89477180717677e-5 0.0006616336385830732
10.333333333333332 4.0 -0.0008084389712148045 0.000676246879426105
10.333333333333332 4.444444444444445 -0.0006567951052186794 0.0006776857063990178
10.333333333333332 4.888888888888889 -0.0013890471251064625 0.0006942046289589914
10.333333333333332 5.333333333333333 0.0001396458768684523 0.0007094339304526796
10.333333333333332 5.777777777777778 -0.0004893565086145493 0.0007106052090274383
10.333333333333332 6.222222222222222 -0.0005298793364572628 0.0007072257074582705
10.333333333333332 6.666666666666667 -0.0002310336877863073 0.0007139463727745502
10.333333333333332 7.111111111111111 -0.00014051459286270457 0.0007387773064842348
10.333333333333332 7.555555555555555 0.0013393422571412275 0.0007127029132548966
10.333333333333332 8.0 -8.879425596760306e-5 0.0007277193348948068
10.333333333333332 8.444444444444443 0.0013175700534462896 0.0007154212066438994
10.333333333333332 8.88888888888889 0.0017182071291335105 0.0007096595103828152
10.333333333333332 9.333333333333332 0.0031499554919205306 0.0007138652094370882
10.333333333333332 9.777777777777779 0.003928254951793838 0.0006937810434446253
10.333333333333332 10.222222222222221 0.003372128422218799 0.0007030607669224219
10.333333333333332 10.666666666666668 0.0036626333958203507 0.0006934129095877739
10.333333333333332 11.11111111111111 0.0036512671820385987 0.0006577712276489546
10.333333333333332 11.555555555555557 0.005456794120368519 0.0006455185482622342
10.333333333333332 12.0 0.005803843760921417 0.0006120667806174964
10.333333333333332 12.444444444444443 0.006378878596728893 0.0006361866269017356
10.333333333333332 12.88888888888889 0.005568513179832009 0.0006045475552693677
10.333333333333332 13.333333333333332 0.0062671533687938645 0.0005789475547657342
10.333333333333332 13.777777777777779 0.006767576232971755 0.0005497184106722654
10.333333333333332 14.222222222222221 0.0057593290084302605 0.000500371008552162
10.333333333333332 14.666666666666668 0.005690433602208995 0.00047036932587770237
10.333333333333332 15.11111111111111 0.004525599620907829 0.0004187208476707264
10.333333333333332 15.555555555555557 0.004085175143836153 0.00035979337565874935
10.333333333333332 16.0 0.002352342339705137 0.0003115814256634423
10.333333333333332 16.444444444444443 0.0015621849788378475 0.00022301983060875943
10.333333333333332 16.88888888888889 0.0005459764779731138 0.00017885285661003726
10.333333333333332 17.333333333333336 0.0 0.0
10.333333333333332 17.77777777777778 0.0 0.0
10.333333333333332 18.22222222222222 0.0 0.0
10.333333333333332 18.666666666666664 0.0 0.0
10.333333333333332 19.11111111111111 0.0 0.0
10.333333333333332 19.555555555555557 0.0 0.0
10.333333333333332 20.0 0.0 0.0
10.333333333333332 20.444444444444443 0.0 0.0
10.333333333333332 20.88888888888889 0.0 0.0
10.333333333333332 21.333333333333336 0.0 0.0
10.333333333333332 21.77777777777778 0.0 0.0
10.555555555555555 -21.77777777777778 0.0 0.0
10.555555555555555 -21.333333333333336 0.0 0.0
10.555555555555555 -20.88888888888889 0.0 0.0
10.555555555555555 -20.444444444444443 0.0 0.0
10.555555555555555 -20.0 0.0 0.0
10.555555555555555 -19.555555555555557 0.0 0.0
10.555555555555555 -19.11111111111111 0.0 0.0
10.555555555555555 -18.666666666666664 0.0 0.0
10.555555555555555 -18.22222222222222 0.0 0.0
10.555555555555555 -17.77777777777778 0.0 0.0
10.555555555555555 -17.333333333333336 0.0 0.0
10.555555555555555 -16.88888888888889 0.0 0.0
10.555555555555555 -16.444444444444443 -4.600344622083111e-5 2.65602282905213e-5
10.555555555555555 -16.0 -7.59500479577126e-5 4.0255925339642164e-5
10.555555555555555 -15.555555555555557 -1.3043475140824236e-7 2.148438881003359e-5
10.555555555555555 -15.11111111111111 -7.647051278344372e-5 4.5914938030212385e-5
10.555555555555555 -14.666666666666668 -9.154620716448821e-5 4.820561720531541e-5
10.555555555555555 -14.222222222222221 -0.0001531947795357219 6.479410194568547e-5
10.555555555555555 -13.777777777777779 -9.139939709690002e-5 5.711216067662481e-5
10.555555555555555 -13.333333333333332 3.0400868464785828e-5 6.110704716962085e-5
10.555555555555555 -12.88888888888889 -4.624468911397422e-5 7.935947802050962e-5
10.555555555555555 -12.444444444444443 -3.1118855316964596e-5 8.634377163953905e-5
10.555555555555555 -12.0 -0.00012220184789019233 0.00010569152526716535
10.555555555555555 -11.555555555555557 -7.657206051761738e-5 0.00011115599042826512
10.555555555555555 -11.11111111111111 -7.621146897131348e-5 0.00011318233039079735
10.555555555555555 -10.666666666666668 -0.0001062915605447481 0.00014235144770648517
10.555555555555555 -10.222222222222221 -0.0001374202817837589 0.00015039297807680765
10.555555555555555 -9.777777777777779 -1.2597951805065563e-5 0.0001693427662787609
10.555555555555555 -9.333333333333332 9.119529181779599e-5 0.00016451046983094258
10.555555555555555 -8.88888888888889 -0.00024522150084761057 0.0001989278715786766
10.555555555555555 -8.444444444444443 4.417165722587192e-5 0.00022063702495317742
10.555555555555555 -8.0 -0.00039583658509513586 0.0002222267881260417
10.555555555555555 -7.555555555555555 -0.0003217401363252255 0.00023118369724308685
10.555555555555555 -7.111111111111111 -0.0004898130523525267 0.0002481923732585638
10.555555555555555 -6.666666666666667 -0.00012031819970747335 0.0002624519475007488
10.555555555555555 -6.222222222222222 -0.0008533471455697826 0.00028254447464110926
10.555555555555555 -5.777777777777778 -0.0001958238754815757 0.00029477305567982335
10.555555555555555 -5.333333333333333 -0.00067221853480988 0.00032607055514199815
10.555555555555555 -4.888888888888889 -0.00012146551358802115 0.0003407780889720527
10.555555555555555 -4.444444444444445 -0.0006105312694758013 0.00035355465898608446
10.555555555555555 -4.0 -0.00017079659613973913 0.0003655106636864855
10.555555555555555 -3.5555555555555554 -0.00018251059846470334 0.000384458851952129
10.555555555555555 -3.111111111111111 -0.0008847745060258621 0.0004149031567652056
10.555555555555555 -2.666666666666667 6.09115849435866e-5 0.0004073705921809818
10.555555555555555 -2.2222222222222223 -0.00037997456629792705 0.00041846501588496096
10.555555555555555 -1.7777777777777777 -0.0005611786606605296 0.00045021758045496273
10.555555555555555 -1.3333333333333335 -0.0006927477381661149 0.0004727438841515779
10.555555555555555 -0.8888888888888888 -0.0011782769054497124 0.0004916273230148851
10.555555555555555 -0.4444444444444444 -0.0003987847831817787 0.0005135712637649168
10.555555555555555 0.0 -0.0011278623454812192 0.0005140339972482146
10.555555555555555 0.4444444444444444 -0.00015416772731607258 0.0005359227453180471
10.555555555555555 0.8888888888888888 0.0007451428782915686 0.0005434141472700445
10.555555555555555 1.3333333333333335 -0.0002465032733027039 0.0005618694088428048
10.555555555555555 1.7777777777777777 -0.0009408484400348553 0.0005841859206021505
10.555555555555555 2.2222222222222223 0.00019696159678944875 0.0006019073344187653
10.555555555555555 2.666666666666667 -0.0003772985950384982 0.0006117927701325302
10.555555555555555 3.111111111111111 -0.0007590170085155242 0.0006299736561526365
10.555555555555555 3.5555555555555554 -0.0010835652659574307 0.0006236222524342863
10.555555555555555 4.0 -0.0011390073515891823 0.0006629234040741958
10.555555555555555 4.444444444444445 -0.0008733246407189799 0.0006546904309887793
10.555555555555555 4.888888888888889 -0.00030450397544170914 0.0006524824713200787
10.555555555555555 5.333333333333333 0.0004865874218504699 0.0006755424417783735
10.555555555555555 5.777777777777778 0.00017813569169237785 0.0006675263253779463
10.555555555555555 6.222222222222222 0.00097936992138628 0.0006741092457617003
10.555555555555555 6.666666666666667 -0.00045533867403530973 0.0006899647132461372
10.555555555555555 7.111111111111111 0.0011296403041586944 0.0006648148409770438
10.555555555555555 7.555555555555555 0.000502389886894776 0.0006748495579998125
10.555555555555555 8.0 0.00139204772443416 0.0006816169890455243
10.555555555555555 8.444444444444443 0.0009446813646900322 0.0006794215384131637
10.555555555555555 8.88888888888889 0.0015129568794065558 0.0006601370180467733
10.555555555555555 9.333333333333332 0.002826526555006818 0.0006611954391052827
10.555555555555555 9.777777777777779 0.0032841708930992117 0.0006501664146357477
10.555555555555555 10.222222222222221 0.0030076728870824672 0.0006372126421073588
10.555555555555555 10.666666666666668 0.002486822265549349 0.0006399956495485486
10.555555555555555 11.11111111111111 0.0031265719512890834 0.0006214939563298577
10.555555555555555 11.555555555555557 0.0043042777232454 0.0006061869290859404
10.555555555555555 12.0 0.005922623733098332 0.0006087018710657663
10.555555555555555 12.444444444444443 0.006582321555684457 0.0006093542814587488
10.555555555555555 12.88888888888889 0.005202208781857126 0.0005666132289809937
10.555555555555555 13.333333333333332 0.005071153261320415 0.0005280938247691097
10.555555555555555 13.777777777777779 0.004960184883992999 0.0004902270475874611
10.555555555555555 14.222222222222221 0.005330777563262274 0.00047342277061658653
10.555555555555555 14.666666666666668 0.004930371632378123 0.00043395867902948495
10.555555555555555 15.11111111111111 0.004031543008257178 0.00036831359763836593
10.555555555555555 15.555555555555557 0.0030844352891374487 0.00030692557872144744
10.555555555555555 16.0 0.0019525994681301613 0.00024814163174289157
10.555555555555555 16.444444444444443 0.0011919144441831415 0.0002060473731031746
10.555555555555555 16.88888888888889 0.00018348124251893892 0.00010134874624702443
10.555555555555555 17.333333333333336 0.0 0.0
10.555555555555555 17.77777777777778 0.0 0.0
10.555555555555555 18.22222222222222 0.0 0.0
10.555555555555555 18.666666666666664 0.0 0.0
10.555555555555555 19.11111111111111 0.0 0.0
10.555555555555555 19.555555555555557 0.0 0.0
10.555555555555555 20.0 0.0 0.0
10.555555555555555 20.444444444444443 0.0 0.0
10.555555555555555 20.88888888888889 0.0 0.0
10.555555555555555 21.333333333333336 0.0 0.0
10.555555555555555 21.77777777777778 0.0 0.0
10.777777777777779 -21.77777777777778 0.0 0.0
10.777777777777779 -21.333333333333336 0.0 0.0
10.777777777777779 -20.88888888888889 0.0 0.0
10.777777777777779 -20.444444444444443 0.0 0.0
10.777777777777779 -20.0 0.0 0.0
10.777777777777779 -19.555555555555557 0.0 0.0
10.777777777777779 -19.11111111111111 0.0 0.0
10.777777777777779 -18.666666666666664 0.0 0.0
10.777777777777779 -18.22222222222222 0.0 0.0
10.777777777777779 -17.77777777777778 0.0 0.0
10.777777777777779 -17.333333333333336 0.0 0.0
10.777777777777779 -16.88888888888889 -3.014129398568681e-5 2.131311462635521e-5
10.777777777777779 -16.444444444444443 -1.4888365206309339e-5 1.4888365206309339e-5
10.777777777777779 -16.0 -4.481699440975964e-5 2.5875841709636176e-5
10.777777777777779 -15.555555555555557 -1.4889970459190543e-5 4.517529836056295e-5
10.777777777777779 -15.11111111111111 -0.00011983810763658126 4.744036469258663e-5
10.777777777777779 -14.666666666666668 -7.488184382513954e-5 5.395071960200522e-5
10.777777777777779 -14.222222222222221 -1.5232505909147788e-5 4.950778201401027e-5
10.777777777777779 -13.777777777777779 -0.00010496262797398663 7.159076292863669e-5
10.777777777777779 -13.333333333333332 -4.5709947031381835e-5 6.18346740631312e-5
10.777777777777779 -12.88888888888889 2.987705862679687e-5 7.309132239102595e-5
10.777777777777779 -12.444444444444443 -8.911645856617375e-5 9.458987952109437e-5
10.777777777777779 -12.0 -8.929542193884338e-5 7.334549403764456e-5
10.777777777777779 -11.555555555555557 -5.962381555778445e-5 0.00010135098049681144
10.777777777777779 -11.11111111111111 -0.00029956805766563784 0.00010803598566535748
10.777777777777779 -10.666666666666668 -0.0002551644471835714 0.00013786960618416682
10.777777777777779 -10.222222222222221 -0.00016433953338210321 0.0001393746821264719
10.777777777777779 -9.777777777777779 -0.00028505310076985346 0.00016051010668477144
10.777777777777779 -9.333333333333332 -0.0003438475871458613 0.00017763626052954683
10.777777777777779 -8.88888888888889 -8.977950886398571e-5 0.00019616944185945378
10.777777777777779 -8.444444444444443 -0.00043336699578704264 0.00020775602116841367
10.777777777777779 -8.0 -0.00017766666878825106 0.00021258477470082607
10.777777777777779 -7.555555555555555 -0.0005075817507204526 0.00021029056894031494
10.777777777777779 -7.111111111111111 -4.463109993572432e-5 0.00023502903402548188
10.777777777777779 -6.666666666666667 7.652973057038088e-5 0.0002514376793090764
10.777777777777779 -6.222222222222222 -0.00015032315276295024 0.0002716482900004917
10.777777777777779 -5.777777777777778 -0.0007031053650344402 0.0003074946566522041
10.777777777777779 -5.333333333333333 -0.0001793508622518258 0.0003057722376856597
10.777777777777779 -4.888888888888889 -0.00045025257971016507 0.00031208015012542566
10.777777777777779 -4.444444444444445 -0.0006141103138762149 0.0003299939027961614
10.777777777777779 -4.0 -0.00046446174653939107 0.00035608361826946957
10.777777777777779 -3.5555555555555554 -0.000555100998080445 0.00036412865284561835
10.777777777777779 -3.111111111111111 -0.0005098649307910064 0.0003860619623974902
10.777777777777779 -2.666666666666667 -0.0010495307540070483 0.0003949401793421878
10.777777777777779 -2.2222222222222223 -0.0004947226119979338 0.00040767530761519436
10.777777777777779 -1.7777777777777777 -0.0007892852034541522 0.0004189911606874198
10.777777777777779 -1.3333333333333335 -0.0005274631559868962 0.0004300989870499079
10.777777777777779 -0.8888888888888888 -0.0011698982261886897 0.0004657764927908861
10.777777777777779 -0.4444444444444444 -0.0008378445076751579 0.0004907606403215293
10.777777777777779 0.0 -0.0014183351628888308 0.0005023817422099848
10.777777777777779 0.4444444444444444 -0.00031440837011183334 0.000491337196894068
10.777777777777779 0.8888888888888888 -0.00043111156793640876 0.0005182872623369772
10.777777777777779 1.3333333333333335 -0.001060006927070548 0.0005564587926706758
10.777777777777779 1.7777777777777777 0.0005670842830127156 0.0005520922986496242
10.777777777777779 2.2222222222222223 -0.001271879738052138 0.0005642156292004384
10.777777777777779 2.666666666666667 -0.00022051069141556764 0.0005749275179420668
10.777777777777779 3.111111111111111 -0.0003460960958464618 0.0005968620707499112
10.777777777777779 3.5555555555555554 -0.0013774951911260747 0.0005948269383039006
10.777777777777779 4.0 -0.0005155890371639096 0.0006205432800541725
10.777777777777779 4.444444444444445 0.00048155556363532265 0.0006306801460384044
10.777777777777779 4.888888888888889 -0.0001307498359657797 0.0006235838134069018
10.777777777777779 5.333333333333333 -0.00018497757966681196 0.0006402214205740578
10.777777777777779 5.777777777777778 0.000762453504984715 0.0006417445524897734
10.777777777777779 6.222222222222222 0.00024916192251248906 0.0006373931272990768
10.777777777777779 6.666666666666667 0.0009593098920600807 0.0006436438993996427
10.777777777777779 7.111111111111111 -0.001073276757520043 0.0006378239801161072
10.777777777777779 7.555555555555555 -0.0010596125480241594 0.000650060229937916
10.777777777777779 8.0 0.001865741293496125 0.000639142445633103
10.777777777777779 8.444444444444443 0.002407193094938552 0.0006416505554914762
10.777777777777779 8.88888888888889 0.001121342835333211 0.0006365122086795512
10.777777777777779 9.333333333333332 0.0008357319456149257 0.0006124947391640968
10.777777777777779 9.777777777777779 0.002582937400107716 0.0006297248516187092
10.777777777777779 10.222222222222221 0.0029886409585209808 0.0006248074527237316
10.777777777777779 10.666666666666668 0.003123718528490775 0.0006112200788100832
10.777777777777779 11.11111111111111 0.003937987220278028 0.0005835442001523302
10.777777777777779 11.555555555555557 0.004590375638719776 0.0005775377586582696
10.777777777777779 12.0 0.004541204797397851 0.0005612779576873938
10.777777777777779 12.444444444444443 0.005192902726843682 0.0005404510482365913
10.777777777777779 12.88888888888889 0.00611414939964987 0.0005145093341370434
10.777777777777779 13.333333333333332 0.004377102530582275 0.0004745098549866401
10.777777777777779 13.777777777777779 0.005803672991072478 0.0004807866317544263
10.777777777777779 14.222222222222221 0.004468017226523937 0.00043202753070945764
10.777777777777779 14.666666666666668 0.004651525674121256 0.00040381115981857907
10.777777777777779 15.11111111111111 0.0030363913404930455 0.0003224060659770076
10.777777777777779 15.555555555555557 0.0026905862141101797 0.00029845600676892527
10.777777777777779 16.0 0.0013473772246495217 0.00022198820678431052
10.777777777777779 16.444444444444443 0.0009714058841129453 0.0001617026427211639
10.777777777777779 16.88888888888889 0.00010435867111643878 6.174248580879459e-5
10.777777777777779 17.333333333333336 0.0 0.0
10.777777777777779 17.77777777777778 0.0 0.0
10.777777777777779 18.22222222222222 0.0 0.0
10.777777777777779 18.666666666666664 0.0 0.0
10.777777777777779 19.11111111111111 0.0 0.0
10.777777777777779 19.555555555555557 0.0 0.0
10.777777777777779 20.0 0.0 0.0
10.777777777777779 20.444444444444443 0.0 0.0
10.777777777777779 20.88888888888889 0.0 0.0
10.777777777777779 21.333333333333336 0.0 0.0
10.777777777777779 21.77777777777778 0.0 0.0
11.0 -21.77777777777778 0.0 0.0
11.0 -21.333333333333336 0.0 0.0
11.0 -20.88888888888889 0.0 0.0
11.0 -20.444444444444443 0.0 0.0
11.0 -20.0 0.0 0.0
11.0 -19.555555555555557 0.0 0.0
11.0 -19.11111111111111 0.0 0.0
11.0 -18.666666666666664 0.0 0.0
11.0 -18.22222222222222 0.0 0.0
11.0 -17.77777777777778 0.0 0.0
11.0 -17.333333333333336 0.0 0.0
11.0 -16.88888888888889 0.0 0.0
11.0 -16.444444444444443 -1.4896313409761288e-5 2.5457096147856827e-5
11.0 -16.0 -5.868863745354214e-5 2.9344778183259817e-5
11.0 -15.555555555555557 -5.853791773127072e-5 4.61614549957019e-5
11.0 -15.11111111111111 -2.9283132964719192e-5 3.600454958476295e-5
11.0 -14.666666666666668 -5.861846167223266e-5 6.214268739931554e-5
11.0 -14.222222222222221 -0.0001313566876493079 7.33733403908313e-5
11.0 -13.777777777777779 -8.815103538634899e-5 5.863795197081959e-5
11.0 -13.333333333333332 -0.00014625651144938953 7.477577251553832e-5
11.0 -12.88888888888889 5.446497071698314e-7 7.483948850168346e-5
11.0 -12.444444444444443 -0.00014628751222054846 7.752146890732674e-5
11.0 -12.0 4.303261391207099e-5 9.385989893134887e-5
11.0 -11.555555555555557 -2.925830158531616e-5 0.00011355007939360163
11.0 -11.11111111111111 -0.0002339748160914728 0.00011904886463414087
11.0 -10.666666666666668 -0.00016097157451611753 0.00011249273404532566
11.0 -10.222222222222221 -0.00016057746567378387 0.00013034026995434054
11.0 -9.777777777777779 3.0244899979690527e-5 0.00013261162912902926
11.0 -9.333333333333332 -0.0004544117575449999 0.0001570269579195125
11.0 -8.88888888888889 -0.0003975315078091697 0.0001738962954991751
11.0 -8.444444444444443 -0.0004527100107730645 0.0001947734576429493
11.0 -8.0 -0.0002502827797928081 0.00019821944421422383
11.0 -7.555555555555555 -0.00010482791173687646 0.0002147122517801543
11.0 -7.111111111111111 -0.0003819446385341876 0.00022509307771395262
11.0 -6.666666666666667 -0.0007176926519921635 0.0002623785587192487
11.0 -6.222222222222222 -6.100907974262128e-5 0.0002685540999545037
11.0 -5.777777777777778 -0.0004666328354783447 0.00026368339555877455
11.0 -5.333333333333333 -0.0002776332062857769 0.00028078509588663503
11.0 -4.888888888888889 1.5937780022719277e-5 0.0003198908496455068
11.0 -4.444444444444445 -0.0007320009722829982 0.0003258157119714017
11.0 -4.0 -0.0002933283313298108 0.00032085839988067294
11.0 -3.5555555555555554 -0.0007752999539981244 0.00035191574011547293
11.0 -3.111111111111111 -0.0007167499185703108 0.000364634451079641
11.0 -2.666666666666667 -0.00020297817259583656 0.00037872658958517833
11.0 -2.2222222222222223 -4.458062703577185e-5 0.000397682196043735
11.0 -1.7777777777777777 0.00011862053439103915 0.00040451899428920656
11.0 -1.3333333333333335 3.443236017456098e-5 0.0004289673440793024
11.0 -0.8888888888888888 -0.0010546777406917728 0.0004710180044305484
11.0 -0.4444444444444444 -0.0005964813879935252 0.0004598136927865403
11.0 0.0 -0.0006295802013378759 0.00048401563343197134
11.0 0.4444444444444444 -0.000540363519097065 0.0004898667626573376
11.0 0.8888888888888888 -0.0003215580958330111 0.0004925748425271306
11.0 1.3333333333333335 -0.00016033923469314416 0.000528454613629038
11.0 1.7777777777777777 -0.0005081350895454638 0.0005248204569887734
11.0 2.2222222222222223 -0.00013787304875436478 0.0005413607625375456
11.0 2.666666666666667 -0.0010848971512079147 0.0005535869875999057
11.0 3.111111111111111 0.00015905150672017592 0.0005683821544457721
11.0 3.5555555555555554 -1.3361683078738288e-5 0.0005817600239094888
11.0 4.0 0.0010549707155751093 0.0005832238043277222
11.0 4.444444444444445 0.0003046522807721382 0.0005860143623584897
11.0 4.888888888888889 -0.00035511918080716816 0.0005885633042662472
11.0 5.333333333333333 0.00181449802837964 0.0005941366136938041
11.0 5.777777777777778 0.000996971841829547 0.0006008938530364242
11.0 6.222222222222222 0.0006208211092474297 0.0005987095871866822
11.0 6.666666666666667 0.0006272690909199428 0.0006217352497434751
11.0 7.111111111111111 0.0006250114317400065 0.0006092123482608032
11.0 7.555555555555555 0.0012647052242863394 0.0006122671492910494
11.0 8.0 0.0014744672806967292 0.0006232006050490152
11.0 8.444444444444443 0.002105383306377016 0.0006167448712884905
11.0 8.88888888888889 0.0021129730880710107 0.0006020809704457492
11.0 9.333333333333332 0.002607556886742452 0.0005864276464754744
11.0 9.777777777777779 0.0025533888773043223 0.0005890025656216772
11.0 10.222222222222221 0.0025372082602299114 0.0005869059320251092
11.0 10.666666666666668 0.0029621165982784948 0.0005585906556764814
11.0 11.11111111111111 0.0041040198784019835 0.0005683504318597222
11.0 11.555555555555557 0.004162772986692086 0.0005469884830843362
11.0 12.0 0.0037835234331957137 0.0005092480127983914
11.0 12.444444444444443 0.004486571278960158 0.0005147279866714076
11.0 12.88888888888889 0.004150530082070112 0.0004848123472118688
11.0 13.333333333333332 0.00517089461463453 0.00047013807222873633
11.0 13.777777777777779 0.004295594423453156 0.00042453045882933325
11.0 14.222222222222221 0.0042909668350778205 0.0003975195786764087
11.0 14.666666666666668 0.0036627865997301734 0.0003498616508318754
11.0 15.11111111111111 0.0032232940158417865 0.00032634559348128356
11.0 15.555555555555557 0.002064027483484881 0.0002592222587366221
11.0 16.0 0.0009097033309532569 0.00019886072720405243
11.0 16.444444444444443 0.00039629464962807014 0.00012700889727534955
11.0 16.88888888888889 0.0 0.0
11.0 17.333333333333336 0.0 0.0
11.0 17.77777777777778 0.0 0.0
11.0 18.22222222222222 0.0 0.0
11.0 18.666666666666664 0.0 0.0
11.0 19.11111111111111 0.0 0.0
11.0 19.555555555555557 0.0 0.0
11.0 20.0 0.0 0.0
11.0 20.444444444444443 0.0 0.0
11.0 20.88888888888889 0.0 0.0
11.0 21.333333333333336 0.0 0.0
11.0 21.77777777777778 0.0 0.0
11.222222222222221 -21.77777777777778 0.0 0.0
11.222222222222221 -21.333333333333336 0.0 0.0
11.222222222222221 -20.88888888888889 0.0 0.0
11.222222222222221 -20.444444444444443 0.0 0.0
11.222222222222221 -20.0 0.0 0.0
11.222222222222221 -19.555555555555557 0.0 0.0
11.222222222222221 -19.11111111111111 0.0 0.0
11.222222222222221 -18.666666666666664 0.0 0.0
11.222222222222221 -18.22222222222222 0.0 0.0
11.222222222222221 -17.77777777777778 0.0 0.0
11.222222222222221 -17.333333333333336 0.0 0.0
11.222222222222221 -16.88888888888889 0.0 0.0
11.222222222222221 -16.444444444444443 0.0 0.0
11.222222222222221 -16.0 -1.4367251809246418e-5 2.4852277993653882e-5
11.222222222222221 -15.555555555555557 -2.8447920544699845e-5 3.522603444860361e-5
11.222222222222221 -15.11111111111111 -2.8851881729701932e-5 3.529251945044575e-5
11.222222222222221 -14.666666666666668 -4.309114178883351e-5 3.796051936299229e-5
11.222222222222221 -14.222222222222221 4.34046343021767e-5 6.256301200630095e-5
11.222222222222221 -13.777777777777779 2.836878374691787e-5 6.439887538244038e-5
11.222222222222221 -13.333333333333332 -0.0001866799487701897 7.73747348533936e-5
11.222222222222221 -12.88888888888889 -0.0001140689289392851 7.301271895736192e-5
11.222222222222221 -12.444444444444443 -0.00015793336051780137 7.990070484993202e-5
11.222222222222221 -12.0 -7.207622676575033e-5 9.864096264941372e-5
11.222222222222221 -11.555555555555557 -0.0001862597507335274 8.2503925508409e-5
11.222222222222221 -11.11111111111111 -0.00015780654468817456 9.617261733353677e-5
11.222222222222221 -10.666666666666668 -0.0003302614336159247 0.00012439839961209326
11.222222222222221 -10.222222222222221 -0.0002875038256616459 0.00012860065816098807
11.222222222222221 -9.777777777777779 -0.00012888306359485155 0.00014424101752647883
11.222222222222221 -9.333333333333332 -5.8088914119232075e-5 0.00016004924368168214
11.222222222222221 -8.88888888888889 -0.0004165440334347575 0.00017167299344597915
11.222222222222221 -8.444444444444443 -0.00018655240008196567 0.00018571614332834935
11.222222222222221 -8.0 -0.0004602150935359177 0.00018373095010773574
11.222222222222221 -7.555555555555555 -0.0003740241465859627 0.00021689618984652273
11.222222222222221 -7.111111111111111 7.323019531841127e-5 0.00021995313275842564
11.222222222222221 -6.666666666666667 -0.000459170466255011 0.00023075587952328544
11.222222222222221 -6.222222222222222 -0.00027243411839116845 0.00024167797963756314
11.222222222222221 -5.777777777777778 0.0001261857285782674 0.0002626374797326144
11.222222222222221 -5.333333333333333 -0.0004589814406895054 0.000274770523948354
11.222222222222221 -4.888888888888889 -0.0004863742465334437 0.00030065311624542925
11.222222222222221 -4.444444444444445 1.5650704074668004e-5 0.0002954432653554287
11.222222222222221 -4.0 -0.0004607135098452348 0.0003138950969118228
11.222222222222221 -3.5555555555555554 -0.0001290956980618828 0.0003359704288132703
11.222222222222221 -3.111111111111111 -0.000677883492718423 0.0003314955305081569
11.222222222222221 -2.666666666666667 -0.0009048708048276431 0.00036067608869775095
11.222222222222221 -2.2222222222222223 -0.0004009233689224685 0.00038412245240167914
11.222222222222221 -1.7777777777777777 -6.244230160411408e-5 0.00040558092929952275
11.222222222222221 -1.3333333333333335 -3.05752241708101e-5 0.0004051403137434955
11.222222222222221 -0.8888888888888888 -0.00112979862235642 0.0004246716283939263
11.222222222222221 -0.4444444444444444 -0.0006297786224772358 0.00043093359574225375
11.222222222222221 0.0 -0.00016073950312455097 0.0004543526579155706
11.222222222222221 0.4444444444444444 -0.0005873318365196169 0.000466498919091407
11.222222222222221 0.8888888888888888 -0.00031141711933676164 0.0004832932202425132
11.222222222222221 1.3333333333333335 4.5796979062362616e-5 0.0004978033031549148
11.222222222222221 1.7777777777777777 -0.00044354847012269147 0.0004984951795573291
11.222222222222221 2.2222222222222223 -0.0009188761074082963 0.0005326530180633707
11.222222222222221 2.666666666666667 -0.0010619655949574403 0.0005353506716394015
11.222222222222221 3.111111111111111 0.0005867046907508534 0.0005429171048903749
11.222222222222221 3.5555555555555554 0.00020369357270260525 0.0005525738597374875
11.222222222222221 4.0 0.00021824929479347547 0.0005547250699593079
11.222222222222221 4.444444444444445 0.000473000346985049 0.0005709950027900655
11.222222222222221 4.888888888888889 0.0005429590091663656 0.0005758395755439559
11.222222222222221 5.333333333333333 -0.00045448772484222037 0.0005704785794561869
11.222222222222221 5.777777777777778 0.0007002691910902427 0.0005655944862433006
11.222222222222221 6.222222222222222 0.0008195651724787351 0.0005930629813459667
11.222222222222221 6.666666666666667 0.000578095816344512 0.0005695795568515127
11.222222222222221 7.111111111111111 0.00026335367028835246 0.0005703159295545998
11.222222222222221 7.555555555555555 0.0014366093512771128 0.0005850664957284835
11.222222222222221 8.0 0.0012819341827499681 0.0005969214074169458
11.222222222222221 8.444444444444443 0.0009953325384514167 0.0005900805925175194
11.222222222222221 8.88888888888889 0.0014061560150053685 0.000588611382657992
11.222222222222221 9.333333333333332 0.00238167056935103 0.0005681769634926824
11.222222222222221 9.777777777777779 0.0017066475203115006 0.0005595551214368692
11.222222222222221 10.222222222222221 0.0024427343227786573 0.0005618437884506362
11.222222222222221 10.666666666666668 0.0031579396762210265 0.0005337597016519456
11.222222222222221 11.11111111111111 0.0037698553535404134 0.0005399208503760463
11.222222222222221 11.555555555555557 0.002988672807792152 0.0004922116035440187
11.222222222222221 12.0 0.003442846278744506 0.00048099469821290443
11.222222222222221 12.444444444444443 0.004497710000312041 0.00045718303770347945
11.222222222222221 12.88888888888889 0.0037488365803150297 0.0004465934987770822
11.222222222222221 13.333333333333332 0.004437070322578886 0.00043250209836535755
11.222222222222221 13.777777777777779 0.004668704501012507 0.0003967516377229351
11.222222222222221 14.222222222222221 0.0032327258272716844 0.00035681355235448847
11.222222222222221 14.666666666666668 0.0027445127901251708 0.0003132462063827486
11.222222222222221 15.11111111111111 0.0016808060381885133 0.0002604522371877643
11.222222222222221 15.555555555555557 0.0016092368757873036 0.0002208056341001867
11.222222222222221 16.0 0.00074753346083774 0.00015596038070256273
11.222222222222221 16.444444444444443 0.00015833844506181973 9.421674911931551e-5
11.222222222222221 16.88888888888889 0.0 0.0
11.222222222222221 17.333333333333336 0.0 0.0
11.222222222222221 17.77777777777778 0.0 0.0
11.222222222222221 18.22222222222222 0.0 0.0
11.222222222222221 18.666666666666664 0.0 0.0
11.222222222222221 19.11111111111111 0.0 0.0
11.222222222222221 19.555555555555557 0.0 0.0
11.222222222222221 20.0 0.0 0.0
11.222222222222221 20.444444444444443 0.0 0.0
11.222222222222221 20.88888888888889 0.0 0.0
11.222222222222221 21.333333333333336 0.0 0.0
11.222222222222221 21.77777777777778 0.0 0.0
11.444444444444445 -21.77777777777778 0.0 0.0
11.444444444444445 -21.333333333333336 0.0 0.0
11.444444444444445 -20.88888888888889 0.0 0.0
11.444444444444445 -20.444444444444443 0.0 0.0
11.444444444444445 -20.0 0.0 0.0
11.444444444444445 -19.555555555555557 0.0 0.0
11.444444444444445 -19.11111111111111 0.0 0.0
11.444444444444445 -18.666666666666664 0.0 0.0
11.444444444444445 -18.22222222222222 0.0 0.0
11.444444444444445 -17.77777777777778 0.0 0.0
11.444444444444445 -17.333333333333336 0.0 0.0
11.444444444444445 -16.88888888888889 0.0 0.0
11.444444444444445 -16.444444444444443 -2.8275005525229816e-5 1.9993767706922047e-5
11.444444444444445 -16.0 -7.037672093096619e-5 3.147426470745947e-5
11.444444444444445 -15.555555555555557 -2.7986987002224454e-5 1.978978927791048e-5
11.444444444444445 -15.11111111111111 -9.849196775634811e-5 4.679891522303779e-5
11.444444444444445 -14.666666666666668 -0.00014039665685014775 4.8666374822269154e-5
11.444444444444445 -14.222222222222221 -4.250344925685866e-5 5.0959622017645905e-5
11.444444444444445 -13.777777777777779 5.644175768171551e-5 4.4456007367086585e-5
11.444444444444445 -13.333333333333332 2.76517282611105e-5 7.449615562457604e-5
11.444444444444445 -12.88888888888889 -9.829007042526636e-5 6.757824823429114e-5
11.444444444444445 -12.444444444444443 5.626655162700843e-5 7.460337080672904e-5
11.444444444444445 -12.0 -9.850760503469926e-5 8.336273652490456e-5
11.444444444444445 -11.555555555555557 -1.4167152574422523e-5 8.571182316507706e-5
11.444444444444445 -11.11111111111111 -7.059851148288334e-5 0.00011529988373375337
11.444444444444445 -10.666666666666668 7.043048633905952e-5 9.85269558298972e-5
11.444444444444445 -10.222222222222221 -0.00032346101812509386 0.00012199734659163876
11.444444444444445 -9.777777777777779 -0.0001826495378151362 0.00014010618342022376
11.444444444444445 -9.333333333333332 -7.06592567451547e-5 0.00014712232387597396
11.444444444444445 -8.88888888888889 -0.00029491451705727104 0.00016359347651097143
11.444444444444445 -8.444444444444443 -0.00018460261969237556 0.0001752418282757642
11.444444444444445 -8.0 -0.00045148901094651416 0.00017595882923348286
11.444444444444445 -7.555555555555555 2.737606973712696e-5 0.00018662356598634535
11.444444444444445 -7.111111111111111 2.962094794263223e-5 0.0002116205234025982
11.444444444444445 -6.666666666666667 -0.0006903797361515405 0.00023267149220643663
11.444444444444445 -6.222222222222222 -0.00019841729788372623 0.00023242422611105353
11.444444444444445 -5.777777777777778 -0.0003225743773647877 0.00025482142834076663
11.444444444444445 -5.333333333333333 -0.0004514104787001527 0.00025422495577881774
11.444444444444445 -4.888888888888889 0.00010031052869914503 0.00026834030957590776
11.444444444444445 -4.444444444444445 -0.00012505987658314004 0.0002923323396158965
11.444444444444445 -4.0 -0.000351777961934897 0.0003051375519996996
11.444444444444445 -3.5555555555555554 -0.0004351623248300205 0.00033401728769001166
11.444444444444445 -3.111111111111111 -0.0004191339517350251 0.0003154987489992981
11.444444444444445 -2.666666666666667 -0.000464062965789663 0.0003513734322980591
11.444444444444445 -2.2222222222222223 -0.0010554776345070424 0.0003564596788198844
11.444444444444445 -1.7777777777777777 -0.0003519928993730237 0.000377545049981534
11.444444444444445 -1.3333333333333335 -0.0005234031118214114 0.00038396915191469703
11.444444444444445 -0.8888888888888888 -0.001071698257411493 0.0004071589730823783
11.444444444444445 -0.4444444444444444 -0.00011377987932855174 0.00041400327112080525
11.444444444444445 0.0 -0.0004371563980086691 0.0004387202518150982
11.444444444444445 0.4444444444444444 2.5517980187408752e-6 0.0004363212197698241
11.444444444444445 0.8888888888888888 -0.00040683823327468307 0.000445130533284339
11.444444444444445 1.3333333333333335 0.00026663070500544943 0.00047188964685272017
11.444444444444445 1.7777777777777777 -0.0005766508559006493 0.00048265340428191815
11.444444444444445 2.2222222222222223 -0.0005470426947191561 0.0004952540881952721
11.444444444444445 2.666666666666667 -0.0008578368354875313 0.0005142418285914779
11.444444444444445 3.111111111111111 -7.010610783742185e-5 0.0005140902756524323
11.444444444444445 3.5555555555555554 0.0005369898065191894 0.0005189743275277589
11.444444444444445 4.0 0.00016730147552661233 0.0005276584400985319
11.444444444444445 4.444444444444445 -0.0008284760349515093 0.0005233514128094939
11.444444444444445 4.888888888888889 0.0011419165305302213 0.0005331057906224247
11.444444444444445 5.333333333333333 0.0007459566347140928 0.0005293388734840239
11.444444444444445 5.777777777777778 0.0002672196347872148 0.0005353385669087247
11.444444444444445 6.222222222222222 0.00045740795408940644 0.000552445849607084
11.444444444444445 6.666666666666667 0.0009125694341807116 0.0005518277217650535
11.444444444444445 7.111111111111111 0.0018300271708605546 0.0005572947188077882
11.444444444444445 7.555555555555555 0.0009705829032696382 0.0005621144802265345
11.444444444444445 8.0 0.001929541275410099 0.0005499030503215774
11.444444444444445 8.444444444444443 0.0015336369239243005 0.0005514134335341858
11.444444444444445 8.88888888888889 0.0015204992342936186 0.0005300451481389335
11.444444444444445 9.333333333333332 0.002295101496504789 0.0005267681850187478
11.444444444444445 9.777777777777779 0.00206978865045571 0.0005252937002534851
11.444444444444445 10.222222222222221 0.002646153865804639 0.0005173571610975486
11.444444444444445 10.666666666666668 0.003475470540099666 0.0005126586642678596
11.444444444444445 11.11111111111111 0.0032844890054772053 0.0005002607152573028
11.444444444444445 11.555555555555557 0.0032507363412103874 0.0004830092492049642
11.444444444444445 12.0 0.004224291876682732 0.0004549326175586119
11.444444444444445 12.444444444444443 0.004096108325327893 0.0004505265939232269
11.444444444444445 12.88888888888889 0.004352762357681404 0.0004074380101348236
11.444444444444445 13.333333333333332 0.0035321531987446684 0.00039796172633152043
11.444444444444445 13.777777777777779 0.00353479102645282 0.0003464467171227064
11.444444444444445 14.222222222222221 0.0030141610160301317 0.00032549595515286167
11.444444444444445 14.666666666666668 0.002241622566765022 0.00028498077600732643
11.444444444444445 15.11111111111111 0.0017901449131402301 0.00022509847901758267
11.444444444444445 15.555555555555557 0.001141319523002825 0.00019465782094569976
11.444444444444445 16.0 0.0005346622604513832 0.00010727358514468996
11.444444444444445 16.444444444444443 5.6248129181814945e-5 5.664352662514365e-5
11.444444444444445 16.88888888888889 0.0 0.0
11.444444444444445 17.333333333333336 0.0 0.0
11.444444444444445 17.77777777777778 0.0 0.0
11.444444444444445 18.22222222222222 0.0 0.0
11.444444444444445 18.666666666666664 0.0 0.0
11.444444444444445 19.11111111111111 0.0 0.0
11.444444444444445 19.555555555555557 0.0 0.0
11.444444444444445 20.0 0.0 0.0
11.444444444444445 20.444444444444443 0.0 0.0
11.444444444444445 20.88888888888889 0.0 0.0
11.444444444444445 21.333333333333336 0.0 0.0
11.444444444444445 21.77777777777778 0.0 0.0
11.666666666666668 -21.77777777777778 0.0 0.0
11.666666666666668 -21.333333333333336 0.0 0.0
11.666666666666668 -20.88888888888889 0.0 0.0
11.666666666666668 -20.444444444444443 0.0 0.0
11.666666666666668 -20.0 0.0 0.0
11.666666666666668 -19.555555555555557 0.0 0.0
11.666666666666668 -19.11111111111111 0.0 0.0
11.666666666666668 -18.666666666666664 0.0 0.0
11.666666666666668 -18.22222222222222 0.0 0.0
11.666666666666668 -17.77777777777778 0.0 0.0
11.666666666666668 -17.333333333333336 0.0 0.0
11.666666666666668 -16.88888888888889 0.0 0.0
11.666666666666668 -16.444444444444443 0.0 0.0
11.666666666666668 -16.0 -8.289848587270591e-5 3.384356946249009e-5
11.666666666666668 -15.555555555555557 -5.552724987538795e-5 3.39510274486e-5
11.666666666666668 -15.11111111111111 1.0027373908010055e-7 1.956170715256297e-5
11.666666666666668 -14.666666666666668 -8.306786956160764e-5 4.383349069910136e-5
11.666666666666668 -14.222222222222221 -6.90401537599236e-5 4.1296593797021115e-5
11.666666666666668 -13.777777777777779 -8.32981717113169e-5 5.180633598026404e-5
11.666666666666668 -13.333333333333332 -6.88349038245312e-5 5.687660721787405e-5
11.666666666666668 -12.88888888888889 -0.00011026146386913778 7.047280532836412e-5
11.666666666666668 -12.444444444444443 -0.00013844673558115856 8.059761550599494e-5
11.666666666666668 -12.0 1.4511980035676273e-5 8.182569811090433e-5
11.666666666666668 -11.555555555555557 -9.63139560492562e-5 8.841828607121317e-5
11.666666666666668 -11.11111111111111 -0.0001666720950386511 0.00010510817350407845
11.666666666666668 -10.666666666666668 -0.000276920696776304 0.00011393126451229553
11.666666666666668 -10.222222222222221 2.8209216769106832e-5 0.00011886632454662331
11.666666666666668 -9.777777777777779 -0.00012474808360133597 0.00014288859473390192
11.666666666666668 -9.333333333333332 6.925098045539725e-5 0.00015082420903180763
11.666666666666668 -8.88888888888889 -0.00024943899672717393 0.00016458239664642575
11.666666666666668 -8.444444444444443 1.3085831634353353e-5 0.00016985490276624508
11.666666666666668 -8.0 -0.0003184616861823506 0.00017083563490220553
11.666666666666668 -7.555555555555555 -0.0004286102182763734 0.00020431349720438971
11.666666666666668 -7.111111111111111 -0.000276152164691687 0.00020297620627775836
11.666666666666668 -6.666666666666667 0.00011118746942655313 0.00020568160198006078
11.666666666666668 -6.222222222222222 -0.00028947737343432205 0.0002267423292019909
11.666666666666668 -5.777777777777778 0.00013962469570700508 0.00024075998847544205
11.666666666666668 -5.333333333333333 -0.00018104188379685837 0.00025442304642022746
11.666666666666668 -4.888888888888889 0.000525135243772259 0.0002650525300354887
11.666666666666668 -4.444444444444445 -0.00010931137885505178 0.00027707513005153004
11.666666666666668 -4.0 -0.00042928484966774284 0.0002874680149224844
11.666666666666668 -3.5555555555555554 -0.0005119896360834 0.00030557311936714297
11.666666666666668 -3.111111111111111 -0.0005642526846531734 0.0003253960696442111
11.666666666666668 -2.666666666666667 -0.0004723542079957894 0.0003411928011220829
11.666666666666668 -2.2222222222222223 0.0005497155969602608 0.00035422669047511596
11.666666666666668 -1.7777777777777777 -0.0004285633452797634 0.00037029077435915173
11.666666666666668 -1.3333333333333335 -0.00012526283650880605 0.0003830708205857892
11.666666666666668 -0.8888888888888888 -0.00028845773788348694 0.000400091556106877
11.666666666666668 -0.4444444444444444 -0.00010897439776160118 0.00040982363547250076
11.666666666666668 0.0 -0.000597851419602471 0.00042778589285318404
11.666666666666668 0.4444444444444444 -0.000511856454029245 0.0004291515050348095
11.666666666666668 0.8888888888888888 -0.0004235408857683048 0.000424756006173451
11.666666666666668 1.3333333333333335 -0.0004259539415171997 0.00044731368817929574
11.666666666666668 1.7777777777777777 -0.00016479744025259585 0.0004563709730695627
11.666666666666668 2.2222222222222223 -0.00019652570156387906 0.0004670962170816392
11.666666666666668 2.666666666666667 -0.0002748582905117066 0.00048055666349114124
11.666666666666668 3.111111111111111 -0.0007308773136819797 0.00049169738161486
11.666666666666668 3.5555555555555554 -0.0007788503726860583 0.0005039378276171145
11.666666666666668 4.0 -0.0010055591567419014 0.0005039342806333352
11.666666666666668 4.444444444444445 0.0001514065055474619 0.0005088811883106678
11.666666666666668 4.888888888888889 0.000166708312756766 0.0005209791530985006
11.666666666666668 5.333333333333333 -0.00032705004969077933 0.0005267664091519788
11.666666666666668 5.777777777777778 0.0009497829891314188 0.0005257771788778316
11.666666666666668 6.222222222222222 2.221256829203603e-5 0.0005216730339610603
11.666666666666668 6.666666666666667 0.0008843122444189425 0.0005160816768243952
11.666666666666668 7.111111111111111 0.0004694809253876642 0.0005111928660255937
11.666666666666668 7.555555555555555 0.001310305074969274 0.0005231899527285247
11.666666666666668 8.0 0.0011463714172971684 0.0005159842313403588
11.666666666666668 8.444444444444443 0.0028047782892507245 0.0005149158553482128
11.666666666666668 8.88888888888889 0.001600515107117976 0.0005128395244659727
11.666666666666668 9.333333333333332 0.0021818056374492793 0.0004956613879526813
11.666666666666668 9.777777777777779 0.0023233183602229344 0.0004934353845135572
11.666666666666668 10.222222222222221 0.002958416693865058 0.0004924697644316196
11.666666666666668 10.666666666666668 0.0023346396422674874 0.0004625421116594412
11.666666666666668 11.11111111111111 0.0034536118051665863 0.000452190127424484
11.666666666666668 11.555555555555557 0.003053116296287688 0.0004452505349489363
11.666666666666668 12.0 0.003028704356026622 0.0004132704980466133
11.666666666666668 12.444444444444443 0.003813734771536933 0.00040890459299608634
11.666666666666668 12.88888888888889 0.003926227604542711 0.0003951383235141684
11.666666666666668 13.333333333333332 0.0035777626401321087 0.0003653089283708066
11.666666666666668 13.777777777777779 0.0032050854144917845 0.0003197639652826939
11.666666666666668 14.222222222222221 0.0025149080870552295 0.0002694868621890635
11.666666666666668 14.666666666666668 0.0023089883785309662 0.0002648206083606817
11.666666666666668 15.11111111111111 0.0014797375893312024 0.00020633760024266844
11.666666666666668 15.555555555555557 0.0006915028846471761 0.0001515427071395782
11.666666666666668 16.0 0.00024965226748694644 0.00010169801854784623
11.666666666666668 16.444444444444443 0.0 0.0
11.666666666666668 16.88888888888889 0.0 0.0
11.666666666666668 17.333333333333336 0.0 0.0
11.666666666666668 17.77777777777778 0.0 0.0
11.666666666666668 18.22222222222222 0.0 0.0
11.666666666666668 18.666666666666664 0.0 0.0
11.666666666666668 19.11111111111111 0.0 0.0
11.666666666666668 19.555555555555557 0.0 0.0
11.666666666666668 20.0 0.0 0.0
11.666666666666668 20.444444444444443 0.0 0.0
11.666666666666668 20.88888888888889 0.0 0.0
11.666666666666668 21.333333333333336 0.0 0.0
11.666666666666668 21.77777777777778 0.0 0.0
11.88888888888889 -21.77777777777778 0.0 0.0
11.88888888888889 -21.333333333333336 0.0 0.0
11.88888888888889 -20.88888888888889 0.0 0.0
11.88888888888889 -20.444444444444443 0.0 0.0
11.88888888888889 -20.0 0.0 0.0
11.88888888888889 -19.555555555555557 0.0 0.0
11.88888888888889 -19.11111111111111 0.0 0.0
11.88888888888889 -18.666666666666664 0.0 0.0
11.88888888888889 -18.22222222222222 0.0 0.0
11.88888888888889 -17.77777777777778 0.0 0.0
11.88888888888889 -17.333333333333336 0.0 0.0
11.88888888888889 -16.88888888888889 0.0 0.0
11.88888888888889 -16.444444444444443 0.0 0.0
11.88888888888889 -16.0 -1.3429255785225255e-5 2.3471238937924235e-5
11.88888888888889 -15.555555555555557 -4.070802144594804e-5 2.3503216269407715e-5
11.88888888888889 -15.11111111111111 -1.3463959261876209e-5 1.3463959261876209e-5
11.88888888888889 -14.666666666666668 -4.067098208258638e-5 4.880713258030315e-5
11.88888888888889 -14.222222222222221 -9.493355361063156e-5 5.909725750368442e-5
11.88888888888889 -13.777777777777779 -4.277576578246554e-7 4.2802885048048996e-5
11.88888888888889 -13.333333333333332 -9.548375478267437e-5 4.89742730330276e-5
11.88888888888889 -12.88888888888889 -8.14772936481222e-5 5.740817412408005e-5
11.88888888888889 -12.444444444444443 -0.00012177895705720645 6.774933768162891e-5
11.88888888888889 -12.0 -5.4230669581555906e-5 8.140733724289488e-5
11.88888888888889 -11.555555555555557 -0.00012235672241128688 8.470566062128365e-5
11.88888888888889 -11.11111111111111 -0.0001221285698060241 8.25644021476987e-5
11.88888888888889 -10.666666666666668 -0.00017678363304389518 0.00010930478642137375
11.88888888888889 -10.222222222222221 6.817949153342953e-5 0.00011239575102000432
11.88888888888889 -9.777777777777779 -6.772572075603514e-5 0.00011596959066578983
11.88888888888889 -9.333333333333332 -8.11380213275087e-5 0.00013970175422001565
11.88888888888889 -8.88888888888889 8.129058592880095e-5 0.00013950552603053087
11.88888888888889 -8.444444444444443 -0.00023026350230152348 0.00016557184855243515
11.88888888888889 -8.0 -0.00024581335810695837 0.0001648955983428022
11.88888888888889 -7.555555555555555 -0.00029792585727107546 0.00018678153830995584
11.88888888888889 -7.111111111111111 -0.0003934029903524295 0.000191270239919753
11.88888888888889 -6.666666666666667 4.0256090607150216e-5 0.0002156330542779388
11.88888888888889 -6.222222222222222 -0.00013707975823203238 0.00021333730238344914
11.88888888888889 -5.777777777777778 -0.0005266827563633925 0.00023969319477026412
11.88888888888889 -5.333333333333333 -0.00020316553704268755 0.0002398430063406865
11.88888888888889 -4.888888888888889 -0.00025782941234825195 0.00025177634551869926
11.88888888888889 -4.444444444444445 -0.00027019948998138364 0.00027237382762436516
11.88888888888889 -4.0 -0.0002834949223444964 0.0002866607767056878
11.88888888888889 -3.5555555555555554 0.00012146565439741126 0.0002985082246374166
11.88888888888889 -3.111111111111111 -0.0003898678330245514 0.0002997919384677882
11.88888888888889 -2.666666666666667 0.00013653475556875492 0.00031450252717209827
11.88888888888889 -2.2222222222222223 -0.0002460963673572294 0.00033246900132283567
11.88888888888889 -1.7777777777777777 -0.0007368832674200064 0.0003642114670533809
11.88888888888889 -1.3333333333333335 -0.0009886184719467912 0.0003639879173239918
11.88888888888889 -0.8888888888888888 -7.96251295620136e-5 0.0003747296898777542
11.88888888888889 -0.4444444444444444 -0.0006879046640460406 0.0003769760890174503
11.88888888888889 0.0 0.00039181297745744594 0.0003943658916979137
11.88888888888889 0.4444444444444444 -0.0005431444635269069 0.00040072883152679245
11.88888888888889 0.8888888888888888 -6.474505033551881e-5 0.0004184917593687712
11.88888888888889 1.3333333333333335 5.2900115803594936e-5 0.00043120851808362514
11.88888888888889 1.7777777777777777 -0.0017729672464490665 0.0004416291467061944
11.88888888888889 2.2222222222222223 -0.00048762255181014917 0.00044386015805141557
11.88888888888889 2.666666666666667 -0.0001634944097665195 0.00045604243968597614
11.88888888888889 3.111111111111111 1.0979879923666863e-5 0.00046061367272325077
11.88888888888889 3.5555555555555554 0.0004736769547665242 0.00046153679119053157
11.88888888888889 4.0 0.00031462622179327074 0.0004605845773214369
11.88888888888889 4.444444444444445 0.0004285799357696045 0.0004947335268452655
11.88888888888889 4.888888888888889 0.0007680123099441718 0.0004710492654852934
11.88888888888889 5.333333333333333 0.00025925436813110003 0.000487719505837117
11.88888888888889 5.777777777777778 0.0005932535353069203 0.0005020754921498357
11.88888888888889 6.222222222222222 0.0007829006463622048 0.000507553477466812
11.88888888888889 6.666666666666667 0.0002666176611974129 0.0005006735654868704
11.88888888888889 7.111111111111111 0.0006903454944415864 0.0005034360252263515
11.88888888888889 7.555555555555555 0.001501818764116329 0.000504954461183573
11.88888888888889 8.0 0.0016692316207966855 0.00048022903713863287
11.88888888888889 8.444444444444443 0.002297340481518766 0.0004898392425860999
11.88888888888889 8.88888888888889 0.002521628105149927 0.00045803919660916817
11.88888888888889 9.333333333333332 0.0024387345317094375 0.00047237904844508766
11.88888888888889 9.777777777777779 0.002874221088321896 0.00046007996365956714
11.88888888888889 10.222222222222221 0.0032118916857678276 0.0004554744693473423
11.88888888888889 10.666666666666668 0.0025498437027007006 0.0004325886856929699
11.88888888888889 11.11111111111111 0.0036334318789845842 0.00043275593359395507
11.88888888888889 11.555555555555557 0.0028454669816552714 0.00041441714191967
11.88888888888889 12.0 0.0037828820823493895 0.0003798858984623538
11.88888888888889 12.444444444444443 0.0035669044812492857 0.0003828914182755629
11.88888888888889 12.88888888888889 0.0035505128034797368 0.00034335357583200926
11.88888888888889 13.333333333333332 0.002995603787234551 0.0003106795583517907
11.88888888888889 13.777777777777779 0.002438866156216054 0.00027973884489303674
11.88888888888889 14.222222222222221 0.0018185194475211289 0.0002623294288141163
11.88888888888889 14.666666666666668 0.0016802889533434344 0.00021619634427179368
11.88888888888889 15.11111111111111 0.0005560383902591181 0.00016773061400449926
11.88888888888889 15.555555555555557 0.0006382012688466924 0.0001491303744846377
11.88888888888889 16.0 0.00013559256831821006 6.365690208546008e-5
11.88888888888889 16.444444444444443 0.0 0.0
11.88888888888889 16.88888888888889 0.0 0.0
11.88888888888889 17.333333333333336 0.0 0.0
11.88888888888889 17.77777777777778 0.0 0.0
11.88888888888889 18.22222222222222 0.0 0.0
11.88888888888889 18.666666666666664 0.0 0.0
11.88888888888889 19.11111111111111 0.0 0.0
11.88888888888889 19.555555555555557 0.0 0.0
11.88888888888889 20.0 0.0 0.0
11.88888888888889 20.444444444444443 0.0 0.0
11.88888888888889 20.88888888888889 0.0 0.0
11.88888888888889 21.333333333333336 0.0 0.0
11.88888888888889 21.77777777777778 0.0 0.0
12.11111111111111 -21.77777777777778 0.0 0.0
12.11111111111111 -21.333333333333336 0.0 0.0
12.11111111111111 -20.88888888888889 0.0 0.0
12.11111111111111 -20.444444444444443 0.0 0.0
12.11111111111111 -20.0 0.0 0.0
12.11111111111111 -19.555555555555557 0.0 0.0
12.11111111111111 -19.11111111111111 0.0 0.0
12.11111111111111 -18.666666666666664 0.0 0.0
12.11111111111111 -18.22222222222222 0.0 0.0
12.11111111111111 -17.77777777777778 0.0 0.0
12.11111111111111 -17.333333333333336 0.0 0.0
12.11111111111111 -16.88888888888889 0.0 0.0
12.11111111111111 -16.444444444444443 0.0 0.0
12.11111111111111 -16.0 0.0 0.0
12.11111111111111 -15.555555555555557 -2.693386480376031e-5 2.6674938348387794e-5
12.11111111111111 -15.11111111111111 -2.6700829427847597e-5 2.6763416651456298e-5
12.11111111111111 -14.666666666666668 -1.3289642485358604e-5 1.3289642485358604e-5
12.11111111111111 -14.222222222222221 -2.6813402248726043e-5 4.972935938457274e-5
12.11111111111111 -13.777777777777779 -8.017240395303441e-5 4.607607568305919e-5
12.11111111111111 -13.333333333333332 -3.984550349138555e-5 5.1570905432241006e-5
12.11111111111111 -12.88888888888889 -1.2575610580244584e-7 5.320174306213366e-5
12.11111111111111 -12.444444444444443 -0.00018672290380359813 6.52078031326716e-5
12.11111111111111 -12.0 -5.352910995441056e-5 7.972038581291154e-5
12.11111111111111 -11.555555555555557 3.984043601227105e-5 7.418430360998071e-5
12.11111111111111 -11.11111111111111 -0.00022626438350918353 8.924723624652672e-5
12.11111111111111 -10.666666666666668 -0.00010733914429843908 9.034372137349898e-5
12.11111111111111 -10.222222222222221 -9.332587442710347e-5 0.00010058158644406458
12.11111111111111 -9.777777777777779 -0.00019938387300460947 0.00011538628694818494
12.11111111111111 -9.333333333333332 -0.00019948913130886267 0.00012849669348124248
12.11111111111111 -8.88888888888889 -0.0002667733636129811 0.0001343454060541753
12.11111111111111 -8.444444444444443 -0.00028084208566962917 0.0001464240061333419
12.11111111111111 -8.0 -0.00030599991694334265 0.00014771587659951341
12.11111111111111 -7.555555555555555 -0.00023915133812966937 0.00016623357974731936
12.11111111111111 -7.111111111111111 -0.0002671247691475138 0.00017963612296659052
12.11111111111111 -6.666666666666667 -6.711996142586536e-5 0.00020223160865141373
12.11111111111111 -6.222222222222222 -0.00026544695940721743 0.000209438185215067
12.11111111111111 -5.777777777777778 -0.0009590996956898663 0.00020774516223340855
12.11111111111111 -5.333333333333333 -0.00035815805108001784 0.0002353065248568983
12.11111111111111 -4.888888888888889 -0.00018792582643124 0.00024822076804865447
12.11111111111111 -4.444444444444445 -0.0003576286672289382 0.0002576669416112662
12.11111111111111 -4.0 -0.0001997010564947143 0.0002650482665773633
12.11111111111111 -3.5555555555555554 0.00011954501758956894 0.000280699470842378
12.11111111111111 -3.111111111111111 -0.00047967488358638735 0.000289855162029588
12.11111111111111 -2.666666666666667 0.00021032072512236106 0.0003028095493770425
12.11111111111111 -2.2222222222222223 0.0001463932100492136 0.000323568812983138
12.11111111111111 -1.7777777777777777 -0.00044095619395468516 0.0003279800974238731
12.11111111111111 -1.3333333333333335 9.462544467637092e-5 0.00034268141817424903
12.11111111111111 -0.8888888888888888 -1.4477408667497506e-5 0.0003527814955388449
12.11111111111111 -0.4444444444444444 8.957497559835775e-7 0.0003697189264217323
12.11111111111111 0.0 5.335553463510043e-5 0.0003668146180600546
12.11111111111111 0.4444444444444444 -0.00026449819931541004 0.0003791895088472591
12.11111111111111 0.8888888888888888 0.000213980833720305 0.0004000171850041038
12.11111111111111 1.3333333333333335 -0.00014610888158288993 0.00039925341031742654
12.11111111111111 1.7777777777777777 -0.00036348968021569366 0.0004170247045553119
12.11111111111111 2.2222222222222223 0.0006833850059834289 0.0004301640941625964
12.11111111111111 2.666666666666667 -0.00021187090453614018 0.00043621209192884323
12.11111111111111 3.111111111111111 -0.00022672049051746004 0.00043559690747405777
12.11111111111111 3.5555555555555554 1.7638445752902044e-5 0.00043957861392466825
12.11111111111111 4.0 -0.0002659321471900406 0.0004602598494689111
12.11111111111111 4.444444444444445 -0.0007605109294663452 0.00046919480642598234
12.11111111111111 4.888888888888889 0.00038301806344954336 0.0004680271224253424
12.11111111111111 5.333333333333333 -0.0001721815081045983 0.00046548492664355605
12.11111111111111 5.777777777777778 0.0009700483769341878 0.00047067578346153126
12.11111111111111 6.222222222222222 0.0005443970511864833 0.000468739455275837
12.11111111111111 6.666666666666667 0.0015686065881323802 0.0004737456875835773
12.11111111111111 7.111111111111111 0.000972151548541282 0.00045645476159392726
12.11111111111111 7.555555555555555 0.000970212269169527 0.0004538344389225232
12.11111111111111 8.0 0.002085217010397847 0.00046847876417680314
12.11111111111111 8.444444444444443 0.001673835691401972 0.0004621749738145735
12.11111111111111 8.88888888888889 0.00106215979693938 0.0004455131157529052
12.11111111111111 9.333333333333332 0.0017009510899786795 0.0004547569865202565
12.11111111111111 9.777777777777779 0.002224039465295689 0.00043807548514134166
12.11111111111111 10.222222222222221 0.0027704483539789443 0.0004309263478803838
12.11111111111111 10.666666666666668 0.00251906195448935 0.0004168512786277353
12.11111111111111 11.11111111111111 0.003500096753494623 0.0003932320590982445
12.11111111111111 11.555555555555557 0.0022491466614615978 0.0003877801085977411
12.11111111111111 12.0 0.0026092776676289358 0.00035768818225856837
12.11111111111111 12.444444444444443 0.002620958957655741 0.00034433270555336604
12.11111111111111 12.88888888888889 0.0026454192467310796 0.00033418486131318355
12.11111111111111 13.333333333333332 0.002196798662849309 0.0002966806431107308
12.11111111111111 13.777777777777779 0.0017169402123385852 0.00024872855217226075
12.11111111111111 14.222222222222221 0.0017547830447274331 0.000230386428035732
12.11111111111111 14.666666666666668 0.0009051501318821971 0.00018927043231630546
12.11111111111111 15.11111111111111 0.0007301610295985806 0.00015571737089341715
12.11111111111111 15.555555555555557 0.00037215657093771166 0.0001031036046241956
12.11111111111111 16.0 4.011360866738338e-5 2.9777058977166883e-5
12.11111111111111 16.444444444444443 0.0 0.0
12.11111111111111 16.88888888888889 0.0 0.0
12.11111111111111 17.333333333333336 0.0 0.0
12.11111111111111 17.77777777777778 0.0 0.0
12.11111111111111 18.22222222222222 0.0 0.0
12.11111111111111 18.666666666666664 0.0 0.0
12.11111111111111 19.11111111111111 0.0 0.0
12.11111111111111 19.555555555555557 0.0 0.0
12.11111111111111 20.0 0.0 0.0
12.11111111111111 20.444444444444443 0.0 0.0
12.11111111111111 20.88888888888889 0.0 0.0
12.11111111111111 21.333333333333336 0.0 0.0
12.11111111111111 21.77777777777778 0.0 0.0
12.333333333333332 -21.77777777777778 0.0 0.0
12.333333333333332 -21.333333333333336 0.0 0.0
12.333333333333332 -20.88888888888889 0.0 0.0
12.333333333333332 -20.444444444444443 0.0 0.0
12.333333333333332 -20.0 0.0 0.0
12.333333333333332 -19.555555555555557 0.0 0.0
12.333333333333332 -19.11111111111111 0.0 0.0
12.333333333333332 -18.666666666666664 0.0 0.0
12.333333333333332 -18.22222222222222 0.0 0.0
12.333333333333332 -17.77777777777778 0.0 0.0
12.333333333333332 -17.333333333333336 0.0 0.0
12.333333333333332 -16.88888888888889 0.0 0.0
12.333333333333332 -16.444444444444443 0.0 0.0
12.333333333333332 -16.0 0.0 0.0
12.333333333333332 -15.555555555555557 -1.3165434121095173e-5 2.273877418485731e-5
12.333333333333332 -15.11111111111111 -2.6001761964068956e-5 2.6067230727720044e-5
12.333333333333332 -14.666666666666668 -5.1958363536679654e-5 3.196433158841916e-5
12.333333333333332 -14.222222222222221 -1.2893673822174249e-5 2.9273506691751435e-5
12.333333333333332 -13.777777777777779 -2.6045298188791773e-5 4.530934186087475e-5
12.333333333333332 -13.333333333333332 -0.00010478139508331837 5.22130795428601e-5
12.333333333333332 -12.88888888888889 3.954522151578879e-5 5.399956218822924e-5
12.333333333333332 -12.444444444444443 -0.00018246139828518362 7.402028704492167e-5
12.333333333333332 -12.0 -6.543844800229781e-5 8.18114163172943e-5
12.333333333333332 -11.555555555555557 -6.548248810566878e-5 7.49165277737362e-5
12.333333333333332 -11.11111111111111 -0.00011781740301471181 9.519406529740497e-5
12.333333333333332 -10.666666666666668 -0.0002616780171825319 8.666277203930784e-5
12.333333333333332 -10.222222222222221 -0.0002084208246330217 0.00010785752838885998
12.333333333333332 -9.777777777777779 2.5523455530725346e-5 0.00010613215392668992
12.333333333333332 -9.333333333333332 -0.00011732691468202437 0.00012745839552474297
12.333333333333332 -8.88888888888889 -0.0001314073517219636 0.00012263045257602804
12.333333333333332 -8.444444444444443 0.00013070491476730226 0.0001320070645192027
12.333333333333332 -8.0 -0.0002483868913564629 0.0001339601814894063
12.333333333333332 -7.555555555555555 3.973335445094398e-5 0.00015509801474955046
12.333333333333332 -7.111111111111111 -0.0002089378300317263 0.0001723565410915716
12.333333333333332 -6.666666666666667 -0.0001708666282460502 0.0001747468521879266
12.333333333333332 -6.222222222222222 -0.00039126130179454504 0.0001893219514462971
12.333333333333332 -5.777777777777778 -0.0001054007800713422 0.0002023192576293664
12.333333333333332 -5.333333333333333 -0.0001312755438771791 0.00020588982655944332
12.333333333333332 -4.888888888888889 -7.869477186196738e-5 0.00022929503177897425
12.333333333333332 -4.444444444444445 -0.0004560018490671876 0.00024205512934208213
12.333333333333332 -4.0 5.275777059128979e-5 0.00026590830782701705
12.333333333333332 -3.5555555555555554 -0.0006181850754089829 0.0002662404938849088
12.333333333333332 -3.111111111111111 -0.00022175382536369722 0.00026805951735543054
12.333333333333332 -2.666666666666667 -0.0005738856451919117 0.0002873915094762568
12.333333333333332 -2.2222222222222223 -0.0001322852745378616 0.00030457897224507596
12.333333333333332 -1.7777777777777777 -0.0003401135131078121 0.00031037428363760855
12.333333333333332 -1.3333333333333335 -0.00041868585574684596 0.0003124515087938667
12.333333333333332 -0.8888888888888888 0.0002082304121647759 0.00033821245607153677
12.333333333333332 -0.4444444444444444 0.0001295346214993662 0.000353674678004089
12.333333333333332 0.0 -2.5207176929641813e-5 0.00035997008126688085
12.333333333333332 0.4444444444444444 -0.0006166242160803369 0.00036603328407279836
12.333333333333332 0.8888888888888888 0.00019414000836809849 0.00037625682520273297
12.333333333333332 1.3333333333333335 0.00020706359340128745 0.00038279406116609166
12.333333333333332 1.7777777777777777 -0.0001824531589911808 0.0003832066137799319
12.333333333333332 2.2222222222222223 0.0003777466610624292 0.0004038664973122958
12.333333333333332 2.666666666666667 0.00043068717210227234 0.0004153882621492734
12.333333333333332 3.111111111111111 -0.00011843830650791393 0.00040567122343794775
12.333333333333332 3.5555555555555554 4.0010459277998945e-5 0.0004095817342621444
12.333333333333332 4.0 0.0003403453392037867 0.00044467300504841305
12.333333333333332 4.444444444444445 -0.00019617809369110842 0.0004311842668880312
12.333333333333332 4.888888888888889 0.0003894602549518142 0.0004423564494708632
12.333333333333332 5.333333333333333 0.0009443925411225883 0.0004382172182089646
12.333333333333332 5.777777777777778 0.0008492068086390399 0.00043402475807687935
12.333333333333332 6.222222222222222 0.00040545804568334874 0.0004437689703744498
12.333333333333332 6.666666666666667 0.001539358535236083 0.00044212746289054057
12.333333333333332 7.111111111111111 0.001579829197289269 0.00044479425415532096
12.333333333333332 7.555555555555555 0.0007188588459325527 0.00044231755917616735
12.333333333333332 8.0 0.0019573544553148675 0.0004354109456977775
12.333333333333332 8.444444444444443 0.0012797148159954435 0.0004226287266222942
12.333333333333332 8.88888888888889 0.0018700107316464406 0.0004227433241510106
12.333333333333332 9.333333333333332 0.0019358697041493805 0.0004231017761811577
12.333333333333332 9.777777777777779 0.0018580990494980092 0.00040281749417638674
12.333333333333332 10.222222222222221 0.0029252775357583184 0.00040295774701363873
12.333333333333332 10.666666666666668 0.00260159476689799 0.0003874880433474806
12.333333333333332 11.11111111111111 0.0025712265378672523 0.0003571456327881648
12.333333333333332 11.555555555555557 0.0024822201498208305 0.00034086015408514613
12.333333333333332 12.0 0.0021822847574660916 0.0003370707856299766
12.333333333333332 12.444444444444443 0.002312502649073758 0.00031930954597824806
12.333333333333332 12.88888888888889 0.002718382702932346 0.0002941122902626464
12.333333333333332 13.333333333333332 0.001869552194667106 0.00027315260277156734
12.333333333333332 13.777777777777779 0.0020897578323462993 0.0002395815921307408
12.333333333333332 14.222222222222221 0.0014519390672404905 0.00019418671354763304
12.333333333333332 14.666666666666668 0.0006131447478010538 0.00015287550292291045
12.333333333333332 15.11111111111111 0.0005099253827218442 0.0001206027040480481
12.333333333333332 15.555555555555557 0.00026228331068384165 8.671797249716569e-5
12.333333333333332 16.0 0.0 0.0
12.333333333333332 16.444444444444443 0.0 0.0
12.333333333333332 16.88888888888889 0.0 0.0
12.333333333333332 17.333333333333336 0.0 0.0
12.333333333333332 17.77777777777778 0.0 0.0
12.333333333333332 18.22222222222222 0.0 0.0
12.333333333333332 18.666666666666664 0.0 0.0
12.333333333333332 19.11111111111111 0.0 0.0
12.333333333333332 19.555555555555557 0.0 0.0
12.333333333333332 20.0 0.0 0.0
12.333333333333332 20.444444444444443 0.0 0.0
12.333333333333332 20.88888888888889 0.0 0.0
12.333333333333332 21.333333333333336 0.0 0.0
12.333333333333332 21.77777777777778 0.0 0.0
12.555555555555555 -21.77777777777778 0.0 0.0
12.555555555555555 -21.333333333333336 0.0 0.0
12.555555555555555 -20.88888888888889 0.0 0.0
12.555555555555555 -20.444444444444443 0.0 0.0
12.555555555555555 -20.0 0.0 0.0
12.555555555555555 -19.555555555555557 0.0 0.0
12.555555555555555 -19.11111111111111 0.0 0.0
12.555555555555555 -18.666666666666664 0.0 0.0
12.555555555555555 -18.22222222222222 0.0 0.0
12.555555555555555 -17.77777777777778 0.0 0.0
12.555555555555555 -17.333333333333336 0.0 0.0
12.555555555555555 -16.88888888888889 0.0 0.0
12.555555555555555 -16.444444444444443 0.0 0.0
12.555555555555555 -16.0 0.0 0.0
12.555555555555555 -15.555555555555557 -5.1218449477839934e-5 2.5609372665365772e-5
12.555555555555555 -15.11111111111111 -2.5647111971035143e-5 3.134709620925076e-5
12.555555555555555 -14.666666666666668 -1.2838670430175693e-5 3.393277383610221e-5
12.555555555555555 -14.222222222222221 -6.417562111239206e-5 3.3899926818422195e-5
12.555555555555555 -13.777777777777779 -5.134780410235463e-5 3.621248751202432e-5
12.555555555555555 -13.333333333333332 -3.832574742868199e-5 3.389322307234489e-5
12.555555555555555 -12.88888888888889 -6.46606394057391e-5 6.411838664445335e-5
12.555555555555555 -12.444444444444443 2.2509930776924422e-7 4.816522963094542e-5
12.555555555555555 -12.0 -0.00016695758089566368 6.923004731236152e-5
12.555555555555555 -11.555555555555557 -0.00011529540291854574 7.374649918080961e-5
12.555555555555555 -11.11111111111111 -3.8732355218064464e-5 7.822885223019662e-5
12.555555555555555 -10.666666666666668 -0.0001672298033800852 7.599962554698426e-5
12.555555555555555 -10.222222222222221 -0.00011469567293533557 8.014889034028254e-5
12.555555555555555 -9.777777777777779 -0.0002180280514182906 0.0001019491258942024
12.555555555555555 -9.333333333333332 -7.704620620882127e-5 0.0001057643938057671
12.555555555555555 -8.88888888888889 -0.0002314872763120431 0.00013346998161613654
12.555555555555555 -8.444444444444443 0.0001665091311281169 0.00014461997660693442
12.555555555555555 -8.0 -0.00043652759688564906 0.00013819331926307287
12.555555555555555 -7.555555555555555 -0.0004366225542558587 0.0001430127440044988
12.555555555555555 -7.111111111111111 -0.00019392659659655165 0.00017174205002236248
12.555555555555555 -6.666666666666667 -0.0003588084093657079 0.00017394787970096616
12.555555555555555 -6.222222222222222 -0.00024419897330014344 0.00018566694311570334
12.555555555555555 -5.777777777777778 -0.00011504450203686487 0.00019671086951649196
12.555555555555555 -5.333333333333333 -0.0003467650778644605 0.0002034227903634259
12.555555555555555 -4.888888888888889 0.00015415151029950648 0.00021553800680581685
12.555555555555555 -4.444444444444445 -9.287817918634743e-5 0.00023135995977647424
12.555555555555555 -4.0 -0.0003578867415489472 0.00022889107508866817
12.555555555555555 -3.5555555555555554 2.589534203571691e-5 0.00024759419174893364
12.555555555555555 -3.111111111111111 -0.0005769883960379921 0.00025445101740595644
12.555555555555555 -2.666666666666667 -0.00048514036325499087 0.00027045412623178647
12.555555555555555 -2.2222222222222223 -0.0006293809713930551 0.0002856508181753296
12.555555555555555 -1.7777777777777777 -5.1742268290586796e-5 0.0002937951454802069
12.555555555555555 -1.3333333333333335 -0.00012954938469088856 0.00031328062552170126
12.555555555555555 -0.8888888888888888 -0.0007171303691791259 0.0003262748355638737
12.555555555555555 -0.4444444444444444 -8.958432899889126e-5 0.0003393497311802875
12.555555555555555 0.0 -2.0951703655937477e-7 0.0003410634133161215
12.555555555555555 0.4444444444444444 -0.00025824978438729535 0.00034440707944880514
12.555555555555555 0.8888888888888888 -0.00019180770921489363 0.00035281919100275515
12.555555555555555 1.3333333333333335 -0.0005380057991384548 0.0003903041046048594
12.555555555555555 1.7777777777777777 -0.00043743002513506844 0.00037809031055089753
12.555555555555555 2.2222222222222223 8.604705847535306e-5 0.0003740880594647697
12.555555555555555 2.666666666666667 0.00014068560682194088 0.00039331605425680906
12.555555555555555 3.111111111111111 0.00019321001244118076 0.00037974075236617245
12.555555555555555 3.5555555555555554 0.00021875365795967646 0.00039084932171120566
12.555555555555555 4.0 0.0010788821905228982 0.0003964796084183867
12.555555555555555 4.444444444444445 0.0002126917145955949 0.00042002367212106947
12.555555555555555 4.888888888888889 0.00015441255281051913 0.00041044246571533393
12.555555555555555 5.333333333333333 0.001232133889581455 0.00042474514289846663
12.555555555555555 5.777777777777778 0.0002648749795225469 0.0004244004377457541
12.555555555555555 6.222222222222222 0.0016665965235388067 0.0004159193878881612
12.555555555555555 6.666666666666667 0.0002936989932156776 0.00042275793359471727
12.555555555555555 7.111111111111111 0.0014094008553560678 0.00040660362354402713
12.555555555555555 7.555555555555555 0.0016952518920412417 0.0004139638038935157
12.555555555555555 8.0 0.001020024451290209 0.00041314483899877654
12.555555555555555 8.444444444444443 0.001515034772125949 0.00038304341557491304
12.555555555555555 8.88888888888889 0.0019911317980235784 0.00039502151509718903
12.555555555555555 9.333333333333332 0.0018350271898689779 0.00039032523112443953
12.555555555555555 9.777777777777779 0.0025167711508299264 0.0003888397383031863
12.555555555555555 10.222222222222221 0.001721187499307434 0.0003566873947878019
12.555555555555555 10.666666666666668 0.002323840974839183 0.0003465648760210191
12.555555555555555 11.11111111111111 0.001940850413890837 0.000331976352231317
12.555555555555555 11.555555555555557 0.0022723479920237475 0.0003189716339912137
12.555555555555555 12.0 0.0024657776973286273 0.0003217532922301156
12.555555555555555 12.444444444444443 0.0024921207768429862 0.00030109865274094736
12.555555555555555 12.88888888888889 0.0015802056968973364 0.0002582297117823795
12.555555555555555 13.333333333333332 0.0020037302308031314 0.0002441688140289255
12.555555555555555 13.777777777777779 0.0013874612101097427 0.00021103332358897922
12.555555555555555 14.222222222222221 0.0007843515320611632 0.00016394544913025672
12.555555555555555 14.666666666666668 0.0006159095356741588 0.00013588839523044274
12.555555555555555 15.11111111111111 0.00015376721443221904 8.697938475560174e-5
12.555555555555555 15.555555555555557 7.72684825520581e-5 4.459619473656575e-5
12.555555555555555 16.0 0.0 0.0
12.555555555555555 16.444444444444443 0.0 0.0
12.555555555555555 16.88888888888889 0.0 0.0
12.555555555555555 17.333333333333336 0.0 0.0
12.555555555555555 17.77777777777778 0.0 0.0
12.555555555555555 18.22222222222222 0.0 0.0
12.555555555555555 18.666666666666664 0.0 0.0
12.555555555555555 19.11111111111111 0.0 0.0
12.555555555555555 19.555555555555557 0.0 0.0
12.555555555555555 20.0 0.0 0.0
12.555555555555555 20.444444444444443 0.0 0.0
12.555555555555555 20.88888888888889 0.0 0.0
12.555555555555555 21.333333333333336 0.0 0.0
12.555555555555555 21.77777777777778 0.0 0.0
12.777777777777779 -21.77777777777778 0.0 0.0
12.777777777777779 -21.333333333333336 0.0 0.0
12.777777777777779 -20.88888888888889 0.0 0.0
12.777777777777779 -20.444444444444443 0.0 0.0
12.777777777777779 -20.0 0.0 0.0
12.777777777777779 -19.555555555555557 0.0 0.0
12.777777777777779 -19.11111111111111 0.0 0.0
12.777777777777779 -18.666666666666664 0.0 0.0
12.777777777777779 -18.22222222222222 0.0 0.0
12.777777777777779 -17.77777777777778 0.0 0.0
12.777777777777779 -17.333333333333336 0.0 0.0
12.777777777777779 -16.88888888888889 0.0 0.0
12.777777777777779 -16.444444444444443 0.0 0.0
12.777777777777779 -16.0 0.0 0.0
12.777777777777779 -15.555555555555557 0.0 0.0
12.777777777777779 -15.11111111111111 1.267120673615838e-5 1.267120673615838e-5
12.777777777777779 -14.666666666666668 -3.797553704968589e-5 2.1925265684272435e-5
12.777777777777779 -14.222222222222221 -5.037676109096806e-5 4.003748233990177e-5
12.777777777777779 -13.777777777777779 2.508834369813758e-5 3.566562296896307e-5
12.777777777777779 -13.333333333333332 -2.5175339925749775e-5 3.5663393247974325e-5
12.777777777777779 -12.88888888888889 -1.3169022454792097e-5 5.2048950070804425e-5
12.777777777777779 -12.444444444444443 -5.06830992937443e-5 5.3519086594948694e-5
12.777777777777779 -12.0 -3.761382366462839e-5 6.0414223677976445e-5
12.777777777777779 -11.555555555555557 -0.0002142558612175563 6.555641222418615e-5
12.777777777777779 -11.11111111111111 -1.985912317406075e-7 7.128289099411456e-5
12.777777777777779 -10.666666666666668 -0.00011410355043719402 8.085620121533855e-5
12.777777777777779 -10.222222222222221 3.8086681553551634e-5 8.64404009959541e-5
12.777777777777779 -9.777777777777779 -0.0003915619660602382 0.0001017134822171612
12.777777777777779 -9.333333333333332 -3.70501552528672e-5 0.00011353646009561031
12.777777777777779 -8.88888888888889 -0.00021488865077822611 0.0001268686174550935
12.777777777777779 -8.444444444444443 -0.00030309534570495796 0.00011842296334399916
12.777777777777779 -8.0 -0.00013772617891298725 0.00011886349017457894
12.777777777777779 -7.555555555555555 -0.00013908415427191584 0.00014869468150311178
12.777777777777779 -7.111111111111111 -0.0001774554567398781 0.00016252833459927456
12.777777777777779 -6.666666666666667 -0.00019166290119123147 0.00015495700550748168
12.777777777777779 -6.222222222222222 -0.0001003963779287487 0.00016828668973919577
12.777777777777779 -5.777777777777778 7.565697658524017e-5 0.00018013799449690226
12.777777777777779 -5.333333333333333 -0.00046771157845832225 0.00020695386018569024
12.777777777777779 -4.888888888888889 -0.00026520954581701846 0.00019820037169570126
12.777777777777779 -4.444444444444445 -0.0003536107239315644 0.00021624992827752249
12.777777777777779 -4.0 -0.00031551529400031416 0.00022731018583608856
12.777777777777779 -3.5555555555555554 -0.00010162569428258989 0.0002381442284836829
12.777777777777779 -3.111111111111111 -0.0002925541219367571 0.00023297744750189054
12.777777777777779 -2.666666666666667 0.0001373050780663236 0.0002606305839360204
12.777777777777779 -2.2222222222222223 -2.589168318612206e-5 0.0002779673151074261
12.777777777777779 -1.7777777777777777 -0.00036837441858758406 0.0002923219367408971
12.777777777777779 -1.3333333333333335 -0.00011168521013611258 0.0002918487680101611
12.777777777777779 -0.8888888888888888 -0.0003422870765167968 0.0003050415788395578
12.777777777777779 -0.4444444444444444 -0.00031435421959414786 0.0003148872419005649
12.777777777777779 0.0 -0.0001264493112943442 0.00032759089504063953
12.777777777777779 0.4444444444444444 0.0003384512376694026 0.00033437229910648154
12.777777777777779 0.8888888888888888 -0.00022632566358261611 0.00032745988790630566
12.777777777777779 1.3333333333333335 0.00013953397959033968 0.0003443544105603278
12.777777777777779 1.7777777777777777 -0.0002521236030477584 0.000353632980152948
12.777777777777779 2.2222222222222223 0.00011098579120924109 0.00035311488479703937
12.777777777777779 2.666666666666667 0.0002688562210861347 0.00036702223410435954
12.777777777777779 3.111111111111111 8.720654544587327e-5 0.0003811192505194601
12.777777777777779 3.5555555555555554 0.0005682590878353072 0.0003832792238208291
12.777777777777779 4.0 0.0004257069189418507 0.00039210190472874847
12.777777777777779 4.444444444444445 -7.717979219214575e-5 0.0003976854471288045
12.777777777777779 4.888888888888889 0.0003410943765166526 0.0003958709698352374
12.777777777777779 5.333333333333333 0.0002500653600351384 0.0004061032429286406
12.777777777777779 5.777777777777778 0.001349988845068289 0.00039786357861180895
12.777777777777779 6.222222222222222 0.0012865844475024187 0.0004027899700364816
12.777777777777779 6.666666666666667 0.0007947970669609214 0.00039099383523972923
12.777777777777779 7.111111111111111 0.0007709945109007329 0.00039604931715570083
12.777777777777779 7.555555555555555 0.0017303098436827163 0.0003830610438708824
12.777777777777779 8.0 0.0008858542305248854 0.00038139957556902976
12.777777777777779 8.444444444444443 0.001059480526329611 0.0003780590565133719
12.777777777777779 8.88888888888889 0.00185429991109856 0.0003525947504783706
12.777777777777779 9.333333333333332 0.0017918710056756054 0.0003690448651899848
12.777777777777779 9.777777777777779 0.00146242667823071 0.0003495127272263051
12.777777777777779 10.222222222222221 0.001991328180145783 0.0003337896538476875
12.777777777777779 10.666666666666668 0.0027767232581585007 0.00033283360874459747
12.777777777777779 11.11111111111111 0.0020530950678394055 0.0003114586952296578
12.777777777777779 11.555555555555557 0.00201861557382424 0.00030481776124674373
12.777777777777779 12.0 0.0020180396250873696 0.0002847690779581811
12.777777777777779 12.444444444444443 0.0014903491154115163 0.00026158065094790867
12.777777777777779 12.88888888888889 0.0012249171668745602 0.00024036314839805375
12.777777777777779 13.333333333333332 0.001436857034860461 0.00020562735446529864
12.777777777777779 13.777777777777779 0.0008699637145492173 0.00018591674642286004
12.777777777777779 14.222222222222221 0.0007056578284200967 0.0001605784420742979
12.777777777777779 14.666666666666668 0.00039121581838332686 0.0001268968148406998
12.777777777777779 15.11111111111111 0.00017703507654634934 7.575608300929216e-5
12.777777777777779 15.555555555555557 2.5389732699669217e-5 1.7953256139984093e-5
12.777777777777779 16.0 0.0 0.0
12.777777777777779 16.444444444444443 0.0 0.0
12.777777777777779 16.88888888888889 0.0 0.0
12.777777777777779 17.333333333333336 0.0 0.0
12.777777777777779 17.77777777777778 0.0 0.0
12.777777777777779 18.22222222222222 0.0 0.0
12.777777777777779 18.666666666666664 0.0 0.0
12.777777777777779 19.11111111111111 0.0 0.0
12.777777777777779 19.555555555555557 0.0 0.0
12.777777777777779 20.0 0.0 0.0
12.777777777777779 20.444444444444443 0.0 0.0
12.777777777777779 20.88888888888889 0.0 0.0
12.777777777777779 21.333333333333336 0.0 0.0
12.777777777777779 21.77777777777778 0.0 0.0
13.0 -21.77777777777778 0.0 0.0
13.0 -21.333333333333336 0.0 0.0
13.0 -20.88888888888889 0.0 0.0
13.0 -20.444444444444443 0.0 0.0
13.0 -20.0 0.0 0.0
13.0 -19.555555555555557 0.0 0.0
13.0 -19.11111111111111 0.0 0.0
13.0 -18.666666666666664 0.0 0.0
13.0 -18.22222222222222 0.0 0.0
13.0 -17.77777777777778 0.0 0.0
13.0 -17.333333333333336 0.0 0.0
13.0 -16.88888888888889 0.0 0.0
13.0 -16.444444444444443 0.0 0.0
13.0 -16.0 0.0 0.0
13.0 -15.555555555555557 0.0 0.0
13.0 -15.11111111111111 -1.2470145726636827e-5 1.2470145726636827e-5
13.0 -14.666666666666668 -3.701673291506742e-5 2.1371654875591542e-5
13.0 -14.222222222222221 -4.942430706101509e-5 2.4712214661303517e-5
13.0 -13.777777777777779 3.7145830258594315e-5 3.7101111568695535e-5
13.0 -13.333333333333332 -6.180847124867154e-5 4.114722820127678e-5
13.0 -12.88888888888889 -4.9727013292930565e-5 4.649932257576965e-5
13.0 -12.444444444444443 -0.00013595510932260608 5.6737851602494505e-5
13.0 -12.0 2.408831564627165e-5 4.6392244770083724e-5
13.0 -11.555555555555557 4.989429043950859e-5 6.316036719971723e-5
13.0 -11.11111111111111 -2.4289300057010255e-5 7.243480094066614e-5
13.0 -10.666666666666668 -0.0001611113858296782 8.133425538865597e-5
13.0 -10.222222222222221 -6.24805639764763e-5 8.673961915160988e-5
13.0 -9.777777777777779 -3.6440094105997006e-5 9.666420760387553e-5
13.0 -9.333333333333332 -0.0001609710384923907 0.00011147180445815419
13.0 -8.88888888888889 1.3086827509639884e-5 0.00011292964825773676
13.0 -8.444444444444443 -0.0001617399799099884 0.0001247292126350858
13.0 -8.0 -6.269860112702922e-5 0.00013164196157353504
13.0 -7.555555555555555 -1.1091393145471454e-5 0.00013404947048362942
13.0 -7.111111111111111 4.888013937918617e-5 0.00014359316287040495
13.0 -6.666666666666667 -0.00020928750411334648 0.0001601435773420136
13.0 -6.222222222222222 -2.4662399525192035e-5 0.0001681421295103995
13.0 -5.777777777777778 -0.0005345203352333876 0.00018603237560112378
13.0 -5.333333333333333 0.00021097377668117693 0.00019657705812588748
13.0 -4.888888888888889 -9.934181879177915e-5 0.00019843055283867418
13.0 -4.444444444444445 -0.00027353930198856463 0.00021180595941206712
13.0 -4.0 -0.0009559008385920292 0.00023303964454660212
13.0 -3.5555555555555554 -0.0002473661729179342 0.00021329518430514863
13.0 -3.111111111111111 -2.497275921305095e-5 0.00023981130192425416
13.0 -2.666666666666667 -0.00016408345494847547 0.0002469340675441512
13.0 -2.2222222222222223 -0.0002964621571017865 0.0002492228121879877
13.0 -1.7777777777777777 -0.0001611053716307552 0.0002627834878757459
13.0 -1.3333333333333335 -0.00035873378276963044 0.00027364025423606304
13.0 -0.8888888888888888 -0.00033420281208776175 0.00029567935269576796
13.0 -0.4444444444444444 0.00022388461570990796 0.0003067401031699386
13.0 0.0 0.0003100243960497689 0.00031279191522087894
13.0 0.4444444444444444 -0.00011235954143050514 0.0002989108801968613
13.0 0.8888888888888888 6.178852404225847e-5 0.00031531486907186175
13.0 1.3333333333333335 -0.00012648161184496777 0.0003343208761214037
13.0 1.7777777777777777 8.659896797408423e-5 0.0003305073000930673
13.0 2.2222222222222223 -0.0001999298927457646 0.0003545933264670818
13.0 2.666666666666667 -9.458780056009105e-5 0.0003652358247599027
13.0 3.111111111111111 0.0005096845710661106 0.0003525025633855993
13.0 3.5555555555555554 -0.00022565471210999743 0.0003670592386913973
13.0 4.0 -5.1042531301732885e-5 0.0003673156496031244
13.0 4.444444444444445 0.0012155030121079975 0.00036564705557551465
13.0 4.888888888888889 0.00045639881339268513 0.0003640860392266652
13.0 5.333333333333333 0.0005081895160948701 0.0003721644085190822
13.0 5.777777777777778 0.0007081200653000227 0.00036920964156417327
13.0 6.222222222222222 0.0006726563634294313 0.00035815084264627687
13.0 6.666666666666667 0.0011406701418669033 0.0003541551272248819
13.0 7.111111111111111 0.001427372774473612 0.00036722345147789827
13.0 7.555555555555555 0.0010044851432789808 0.00036599572339595185
13.0 8.0 0.0009818401883759647 0.0003490753232990593
13.0 8.444444444444443 0.0014715133361254357 0.0003687768120155275
13.0 8.88888888888889 0.001163727090744922 0.00035632497977027667
13.0 9.333333333333332 0.0020685726520246416 0.0003281831713694614
13.0 9.777777777777779 0.0014623769933060733 0.00031816593657544895
13.0 10.222222222222221 0.002098656698531385 0.000305974543768049
13.0 10.666666666666668 0.0021074701394508473 0.0003062049325076771
13.0 11.11111111111111 0.0023313728551444773 0.0002913941179682339
13.0 11.555555555555557 0.0016484968595159035 0.0002690984403843448
13.0 12.0 0.0015734634630311113 0.0002656716031483779
13.0 12.444444444444443 0.0018350048676901063 0.0002364393107788679
13.0 12.88888888888889 0.0013513430801172653 0.00020940290523170632
13.0 13.333333333333332 0.0009307931606455579 0.00019264760574642047
13.0 13.777777777777779 0.0007323302821174902 0.00014937421751322954
13.0 14.222222222222221 0.0006331249116152896 0.00013987656015816176
13.0 14.666666666666668 0.00030985821948940526 0.00010152041794151026
13.0 15.11111111111111 2.4567835905686965e-5 4.967018717307625e-5
13.0 15.555555555555557 0.0 0.0
13.0 16.0 0.0 0.0
13.0 16.444444444444443 0.0 0.0
13.0 16.88888888888889 0.0 0.0
13.0 17.333333333333336 0.0 0.0
13.0 17.77777777777778 0.0 0.0
13.0 18.22222222222222 0.0 0.0
13.0 18.666666666666664 0.0 0.0
13.0 19.11111111111111 0.0 0.0
13.0 19.555555555555557 0.0 0.0
13.0 20.0 0.0 0.0
13.0 20.444444444444443 0.0 0.0
13.0 20.88888888888889 0.0 0.0
13.0 21.333333333333336 0.0 0.0
13.0 21.77777777777778 0.0 0.0
13.222222222222221 -21.77777777777778 0.0 0.0
13.222222222222221 -21.333333333333336 0.0 0.0
13.222222222222221 -20.88888888888889 0.0 0.0
13.222222222222221 -20.444444444444443 0.0 0.0
13.222222222222221 -20.0 0.0 0.0
13.222222222222221 -19.555555555555557 0.0 0.0
13.222222222222221 -19.11111111111111 0.0 0.0
13.222222222222221 -18.666666666666664 0.0 0.0
13.222222222222221 -18.22222222222222 0.0 0.0
13.222222222222221 -17.77777777777778 0.0 0.0
13.222222222222221 -17.333333333333336 0.0 0.0
13.222222222222221 -16.88888888888889 0.0 0.0
13.222222222222221 -16.444444444444443 0.0 0.0
13.222222222222221 -16.0 0.0 0.0
13.222222222222221 -15.555555555555557 0.0 0.0
13.222222222222221 -15.11111111111111 0.0 0.0
13.222222222222221 -14.666666666666668 -1.2231681757856595e-5 1.2231681757856595e-5
13.222222222222221 -14.222222222222221 -1.2238791595494802e-5 2.1077294833083686e-5
13.222222222222221 -13.777777777777779 -3.660870337443809e-5 2.1136243848852954e-5
13.222222222222221 -13.333333333333332 -6.0869344349681645e-5 4.047708368656183e-5
13.222222222222221 -12.88888888888889 3.659462499417021e-5 2.7357186948777567e-5
13.222222222222221 -12.444444444444443 1.2060365110426726e-5 4.0504025664104634e-5
13.222222222222221 -12.0 -7.332060461824322e-5 4.8875110323747115e-5
13.222222222222221 -11.555555555555557 1.2088484199334334e-5 5.300007084784367e-5
13.222222222222221 -11.11111111111111 -0.00015823335683666859 6.56693139717942e-5
13.222222222222221 -10.666666666666668 3.6472178495106004e-5 6.334327547488663e-5
13.222222222222221 -10.222222222222221 -0.00020699563504985278 8.172285688252234e-5
13.222222222222221 -9.777777777777779 -8.484814962819761e-5 8.878209461772402e-5
13.222222222222221 -9.333333333333332 -4.9076220587543676e-5 9.909590086602544e-5
13.222222222222221 -8.88888888888889 -8.538355263044364e-5 9.667167342705973e-5
13.222222222222221 -8.444444444444443 -0.00010984658071458854 9.977478106620214e-5
13.222222222222221 -8.0 -0.00023237273121579161 0.00012250361412722983
13.222222222222221 -7.555555555555555 3.5830426933091054e-5 0.0001295143674715981
13.222222222222221 -7.111111111111111 -9.82932197504542e-5 0.0001400099019775484
13.222222222222221 -6.666666666666667 -7.379488137339422e-5 0.0001400287052223257
13.222222222222221 -6.222222222222222 -0.0002697330587262796 0.00016616993481405435
13.222222222222221 -5.777777777777778 -0.0004518285866194071 0.00016850360303271463
13.222222222222221 -5.333333333333333 -0.0003033945666757788 0.00016757439237004095
13.222222222222221 -4.888888888888889 -0.0002931701356251158 0.00018720591701707647
13.222222222222221 -4.444444444444445 -0.0004860094248390659 0.00019352917849427067
13.222222222222221 -4.0 -1.1812060781419284e-5 0.00020281037321646505
13.222222222222221 -3.5555555555555554 -0.00013404042050621214 0.00021976177162487742
13.222222222222221 -3.111111111111111 -0.00042562938886976236 0.0002309108529034067
13.222222222222221 -2.666666666666667 -0.00047610585399691176 0.00024768162407284974
13.222222222222221 -2.2222222222222223 -0.000415219350249499 0.0002521687591839086
13.222222222222221 -1.7777777777777777 2.3482395443068708e-5 0.0002461611532137635
13.222222222222221 -1.3333333333333335 -0.0005115980785133414 0.0002703406531664497
13.222222222222221 -0.8888888888888888 -0.000306509575351978 0.00028569085000436015
13.222222222222221 -0.4444444444444444 -0.0007307204620651641 0.0002956953723174249
13.222222222222221 0.0 0.00023259840468592234 0.0002891636536446442
13.222222222222221 0.4444444444444444 1.2724781729109436e-5 0.00030523624955728257
13.222222222222221 0.8888888888888888 0.00033949721244602813 0.00031324966332069675
13.222222222222221 1.3333333333333335 1.117329144859545e-5 0.0003204791813015848
13.222222222222221 1.7777777777777777 0.0005974278096277174 0.0003157829923230238
13.222222222222221 2.2222222222222223 -0.000218159081419436 0.0003224534966546568
13.222222222222221 2.666666666666667 4.8319830001742746e-5 0.0003342973902731712
13.222222222222221 3.111111111111111 -4.9697949757696326e-5 0.00034164195247618717
13.222222222222221 3.5555555555555554 0.00035195920403805533 0.00033347482303421977
13.222222222222221 4.0 0.00017119941772868175 0.00034480484561551456
13.222222222222221 4.444444444444445 0.0005849685695207767 0.00033732498709772096
13.222222222222221 4.888888888888889 0.0002568611150543983 0.00034014212155973785
13.222222222222221 5.333333333333333 0.000986699677077712 0.00035728624640774513
13.222222222222221 5.777777777777778 0.0003158089464763791 0.00035582547664895077
13.222222222222221 6.222222222222222 0.0005223471287615313 0.0003410389184126547
13.222222222222221 6.666666666666667 0.0011066607373909313 0.0003445871388010465
13.222222222222221 7.111111111111111 0.0008181432114426182 0.00034926075214056673
13.222222222222221 7.555555555555555 0.001304588533799213 0.00032994311897917923
13.222222222222221 8.0 0.0006687716256331187 0.0003318226206054235
13.222222222222221 8.444444444444443 0.0011907823438719416 0.0003399156453034688
13.222222222222221 8.88888888888889 0.0008991176328263534 0.0003045317694918303
13.222222222222221 9.333333333333332 0.0013047868873623766 0.00031205014551894186
13.222222222222221 9.777777777777779 0.0016089836860220894 0.00031070537744886783
13.222222222222221 10.222222222222221 0.0015005219231917439 0.00029939745638039194
13.222222222222221 10.666666666666668 0.0015961488176361059 0.0002770972822093518
13.222222222222221 11.11111111111111 0.0018162952008140168 0.0002618123801235854
13.222222222222221 11.555555555555557 0.001671799021245553 0.0002543310500725699
13.222222222222221 12.0 0.00227700059510667 0.0002541788392931172
13.222222222222221 12.444444444444443 0.001609144190442157 0.00021460818097696592
13.222222222222221 12.88888888888889 0.0009745679644312626 0.00018729861567887612
13.222222222222221 13.333333333333332 0.0010013136837000987 0.00015912127314176493
13.222222222222221 13.777777777777779 0.0005485714680770385 0.00013732733570289546
13.222222222222221 14.222222222222221 0.0003045389310332431 9.375646553822517e-5
13.222222222222221 14.666666666666668 0.00021989431077351274 6.908991598378649e-5
13.222222222222221 15.11111111111111 3.6445232278274564e-5 4.392240830581372e-5
13.222222222222221 15.555555555555557 0.0 0.0
13.222222222222221 16.0 0.0 0.0
13.222222222222221 16.444444444444443 0.0 0.0
13.222222222222221 16.88888888888889 0.0 0.0
13.222222222222221 17.333333333333336 0.0 0.0
13.222222222222221 17.77777777777778 0.0 0.0
13.222222222222221 18.22222222222222 0.0 0.0
13.222222222222221 18.666666666666664 0.0 0.0
13.222222222222221 19.11111111111111 0.0 0.0
13.222222222222221 19.555555555555557 0.0 0.0
13.222222222222221 20.0 0.0 0.0
13.222222222222221 20.444444444444443 0.0 0.0
13.222222222222221 20.88888888888889 0.0 0.0
13.222222222222221 21.333333333333336 0.0 0.0
13.222222222222221 21.77777777777778 0.0 0.0
13.444444444444445 -21.77777777777778 0.0 0.0
13.444444444444445 -21.333333333333336 0.0 0.0
13.444444444444445 -20.88888888888889 0.0 0.0
13.444444444444445 -20.444444444444443 0.0 0.0
13.444444444444445 -20.0 0.0 0.0
13.444444444444445 -19.555555555555557 0.0 0.0
13.444444444444445 -19.11111111111111 0.0 0.0
13.444444444444445 -18.666666666666664 0.0 0.0
13.444444444444445 -18.22222222222222 0.0 0.0
13.444444444444445 -17.77777777777778 0.0 0.0
13.444444444444445 -17.333333333333336 0.0 0.0
13.444444444444445 -16.88888888888889 0.0 0.0
13.444444444444445 -16.444444444444443 0.0 0.0
13.444444444444445 -16.0 0.0 0.0
13.444444444444445 -15.555555555555557 0.0 0.0
13.444444444444445 -15.11111111111111 0.0 0.0
13.444444444444445 -14.666666666666668 -1.1966310445870695e-5 1.1966310445870695e-5
13.444444444444445 -14.222222222222221 -7.195000495649783e-5 2.937363555155836e-5
13.444444444444445 -13.777777777777779 -4.8139743849372154e-5 2.407020957711933e-5
13.444444444444445 -13.333333333333332 -1.1886575547887841e-5 2.688443809429208e-5
13.444444444444445 -12.88888888888889 -4.808434301712959e-5 3.799253031803373e-5
13.444444444444445 -12.444444444444443 -1.198789628880726e-5 3.598706520052876e-5
13.444444444444445 -12.0 -2.3815303581826506e-7 4.78618593827027e-5
13.444444444444445 -11.555555555555557 -0.00014377881040251477 6.564931705168201e-5
13.444444444444445 -11.11111111111111 1.6411173801596917e-7 5.883598950707411e-5
13.444444444444445 -10.666666666666668 -0.00011946140568749537 6.341080953289474e-5
13.444444444444445 -10.222222222222221 -7.177238117950016e-5 8.137623595801519e-5
13.444444444444445 -9.777777777777779 4.769242524380617e-5 9.735418827725693e-5
13.444444444444445 -9.333333333333332 -0.00010750284717684776 8.551176923671568e-5
13.444444444444445 -8.88888888888889 -9.595334323973048e-5 0.00010315618467852769
13.444444444444445 -8.444444444444443 -0.00014447599335530852 0.00010037430408445389
13.444444444444445 -8.0 -0.00025145337694222646 0.00010518582823819528
13.444444444444445 -7.555555555555555 9.58256589276526e-5 0.00011363570023141557
13.444444444444445 -7.111111111111111 -0.00024027601195875166 0.00013977638230417653
13.444444444444445 -6.666666666666667 -0.00024002001334924727 0.0001366853006124433
13.444444444444445 -6.222222222222222 -1.16562331679877e-5 0.00015400748821868993
13.444444444444445 -5.777777777777778 -0.00024047268230251533 0.00017191852838726584
13.444444444444445 -5.333333333333333 -1.399967265296733e-5 0.00017243352058324445
13.444444444444445 -4.888888888888889 0.00023961520775757933 0.0001769087877455705
13.444444444444445 -4.444444444444445 -0.00023922613123048987 0.0001802761776388576
13.444444444444445 -4.0 -7.071521522604513e-5 0.00019980640521144425
13.444444444444445 -3.5555555555555554 -0.0004547238073050295 0.00020274386397170572
13.444444444444445 -3.111111111111111 -0.00018009132787986677 0.00021811026514757277
13.444444444444445 -2.666666666666667 -0.00024120508597280765 0.00021843046854273324
13.444444444444445 -2.2222222222222223 0.0001076351589191942 0.00023697358643379911
13.444444444444445 -1.7777777777777777 -7.038751390528896e-5 0.00024267775104060225
13.444444444444445 -1.3333333333333335 -0.00014336002807897421 0.0002509750331693149
13.444444444444445 -0.8888888888888888 0.00011903169768080577 0.0002599713794910853
13.444444444444445 -0.4444444444444444 -0.0006095351717356926 0.0002757531649014866
13.444444444444445 0.0 -0.0002262125667223264 0.0002693727767128032
13.444444444444445 0.4444444444444444 -0.0006479405140078886 0.00028621293271171124
13.444444444444445 0.8888888888888888 -0.00011875931400781357 0.00028223254211194625
13.444444444444445 1.3333333333333335 -8.718282228380902e-5 0.00028604807912463865
13.444444444444445 1.7777777777777777 -0.00037212650078903743 0.00031111356879213884
13.444444444444445 2.2222222222222223 0.0005736659447967947 0.0003216366000098751
13.444444444444445 2.666666666666667 -2.3187378566095318e-5 0.0003031744927778003
13.444444444444445 3.111111111111111 -8.363310574525153e-5 0.0003188407962955181
13.444444444444445 3.5555555555555554 0.00017873175605024946 0.0003168814776465556
13.444444444444445 4.0 0.0008273385810153922 0.00032095195762025955
13.444444444444445 4.444444444444445 0.00037274973073156534 0.0003245627930137767
13.444444444444445 4.888888888888889 0.0004316873775091725 0.00033393513760156674
13.444444444444445 5.333333333333333 0.0008500778513607244 0.0003337991809230522
13.444444444444445 5.777777777777778 0.0005148249436289908 0.0003298249316185813
13.444444444444445 6.222222222222222 0.0005286831853511891 0.00032614733848327813
13.444444444444445 6.666666666666667 0.0007433713472959544 0.000317591980760569
13.444444444444445 7.111111111111111 0.0013898987304418807 0.00032267138752024903
13.444444444444445 7.555555555555555 0.0014012919784970068 0.0003241055679618213
13.444444444444445 8.0 0.0019458890731316569 0.00031352930103518
13.444444444444445 8.444444444444443 0.0012097644019384006 0.0003036617100661306
13.444444444444445 8.88888888888889 0.001811239135577412 0.00029887931732583325
13.444444444444445 9.333333333333332 0.0017014002329880963 0.0002863133396998349
13.444444444444445 9.777777777777779 0.0017137714610189069 0.00028653861039042367
13.444444444444445 10.222222222222221 0.001487613651405397 0.00027122051193136446
13.444444444444445 10.666666666666668 0.001796618811362821 0.00025427376023082676
13.444444444444445 11.11111111111111 0.0014623275757130706 0.00025545773041742907
13.444444444444445 11.555555555555557 0.0012350714417630076 0.00021682853238531904
13.444444444444445 12.0 0.0014504423521773293 0.0002187880134888664
13.444444444444445 12.444444444444443 0.0008633698587674159 0.00018326519857169858
13.444444444444445 12.88888888888889 0.0008986509510522112 0.00016894577147442781
13.444444444444445 13.333333333333332 0.0005041151597793541 0.00013987046711237864
13.444444444444445 13.777777777777779 0.00039577484705734554 0.00011808030843155065
13.444444444444445 14.222222222222221 0.00022786094077426953 8.733482233619624e-5
13.444444444444445 14.666666666666668 3.585597750979791e-5 4.949622757146464e-5
13.444444444444445 15.11111111111111 0.0 0.0
13.444444444444445 15.555555555555557 0.0 0.0
13.444444444444445 16.0 0.0 0.0
13.444444444444445 16.444444444444443 0.0 0.0
13.444444444444445 16.88888888888889 0.0 0.0
13.444444444444445 17.333333333333336 0.0 0.0
13.444444444444445 17.77777777777778 0.0 0.0
13.444444444444445 18.22222222222222 0.0 0.0
13.444444444444445 18.666666666666664 0.0 0.0
13.444444444444445 19.11111111111111 0.0 0.0
13.444444444444445 19.555555555555557 0.0 0.0
13.444444444444445 20.0 0.0 0.0
13.444444444444445 20.444444444444443 0.0 0.0
13.444444444444445 20.88888888888889 0.0 0.0
13.444444444444445 21.333333333333336 0.0 0.0
13.444444444444445 21.77777777777778 0.0 0.0
13.666666666666668 -21.77777777777778 0.0 0.0
13.666666666666668 -21.333333333333336 0.0 0.0
13.666666666666668 -20.88888888888889 0.0 0.0
13.666666666666668 -20.444444444444443 0.0 0.0
13.666666666666668 -20.0 0.0 0.0
13.666666666666668 -19.555555555555557 0.0 0.0
13.666666666666668 -19.11111111111111 0.0 0.0
13.666666666666668 -18.666666666666664 0.0 0.0
13.666666666666668 -18.22222222222222 0.0 0.0
13.666666666666668 -17.77777777777778 0.0 0.0
13.666666666666668 -17.333333333333336 0.0 0.0
13.666666666666668 -16.88888888888889 0.0 0.0
13.666666666666668 -16.444444444444443 0.0 0.0
13.666666666666668 -16.0 0.0 0.0
13.666666666666668 -15.555555555555557 0.0 0.0
13.666666666666668 -15.11111111111111 0.0 0.0
13.666666666666668 -14.666666666666668 -1.1812606306620268e-5 1.1812606306620268e-5
13.666666666666668 -14.222222222222221 -3.530360617973225e-5 3.116034756216363e-5
13.666666666666668 -13.777777777777779 8.95943832171617e-8 1.6704395382212347e-5
13.666666666666668 -13.333333333333332 -7.06925113700372e-5 2.886036938396984e-5
13.666666666666668 -12.88888888888889 -2.329471134945315e-5 3.333715879404421e-5
13.666666666666668 -12.444444444444443 -4.740026234811313e-5 4.727603356538089e-5
13.666666666666668 -12.0 1.2062529141715823e-5 3.920359034987519e-5
13.666666666666668 -11.555555555555557 -2.319183433056758e-5 4.708140293106601e-5
13.666666666666668 -11.11111111111111 -7.011991647808202e-5 4.0693519374235614e-5
13.666666666666668 -10.666666666666668 -0.0001300907645618625 6.98481224908075e-5
13.666666666666668 -10.222222222222221 -5.9283593322857975e-5 6.567209397085797e-5
13.666666666666668 -9.777777777777779 -0.00013001277916415837 7.55693280113666e-5
13.666666666666668 -9.333333333333332 -0.00015317221005766438 8.413099500341567e-5
13.666666666666668 -8.88888888888889 -0.0002120758721138661 9.430911641473718e-5
13.666666666666668 -8.444444444444443 5.907785944830075e-5 0.00011492592412851743
13.666666666666668 -8.0 -8.146219346455681e-5 0.00010742376849697365
13.666666666666668 -7.555555555555555 -0.00025937841015632936 0.000117879813573232
13.666666666666668 -7.111111111111111 -0.00025980302500059444 0.00012486696910061817
13.666666666666668 -6.666666666666667 -0.00017733594924937196 0.00013608590977012982
13.666666666666668 -6.222222222222222 -1.2544919418291854e-5 0.0001348855277140285
13.666666666666668 -5.777777777777778 -0.00014083592813602416 0.00016682510243104667
13.666666666666668 -5.333333333333333 -0.0003066936755436194 0.0001519481454393008
13.666666666666668 -4.888888888888889 -0.00036629984123367067 0.00014781771923520464
13.666666666666668 -4.444444444444445 -0.0003058197583384239 0.00018259578024247102
13.666666666666668 -4.0 -0.0003053668704635358 0.00018935028682916745
13.666666666666668 -3.5555555555555554 -1.2431077179188023e-5 0.0001920126501979303
13.666666666666668 -3.111111111111111 0.0001304916046119037 0.0002093766503252612
13.666666666666668 -2.666666666666667 -0.00024661050698028536 0.00020125996218941567
13.666666666666668 -2.2222222222222223 -0.0003175433563210056 0.000217803448119638
13.666666666666668 -1.7777777777777777 -0.00012970733012052343 0.00022898306166777455
13.666666666666668 -1.3333333333333335 0.0001776285448831031 0.0002366549042512959
13.666666666666668 -0.8888888888888888 -0.00018902210470716815 0.00023922344796834132
13.666666666666668 -0.4444444444444444 2.263606699723846e-5 0.00023869653661833318
13.666666666666668 0.0 -5.8599764097748655e-5 0.0002516194747496318
13.666666666666668 0.4444444444444444 -0.0002347225005128822 0.00027392862405174116
13.666666666666668 0.8888888888888888 -0.0003284940166813766 0.000277537300462468
13.666666666666668 1.3333333333333335 -0.00044909296077888934 0.00028649708517545955
13.666666666666668 1.7777777777777777 0.00025949009677526664 0.00028057534158645566
13.666666666666668 2.2222222222222223 -6.872715957930846e-5 0.00028046828859303513
13.666666666666668 2.666666666666667 0.00042381364617624 0.0002868214720531128
13.666666666666668 3.111111111111111 0.0003653901411998991 0.0002952144211901079
13.666666666666668 3.5555555555555554 0.0003405253446367544 0.0003063680208021482
13.666666666666668 4.0 0.00044973990608834606 0.0003033613116968023
13.666666666666668 4.444444444444445 0.00018718179301172613 0.0003043000450093557
13.666666666666668 4.888888888888889 0.0002578273080508527 0.00031591552678399403
13.666666666666668 5.333333333333333 0.0003085632797620063 0.000304805893856311
13.666666666666668 5.777777777777778 0.0003513285614051546 0.0003111238672592072
13.666666666666668 6.222222222222222 0.0005073442980184317 0.00030466564990832954
13.666666666666668 6.666666666666667 0.00038841967055325727 0.0002939989839330834
13.666666666666668 7.111111111111111 0.000400882004601066 0.00030562743551426413
13.666666666666668 7.555555555555555 0.0006875005526310628 0.00030064672092491184
13.666666666666668 8.0 0.0009100254669714091 0.00030870417356517827
13.666666666666668 8.444444444444443 0.0011207378891237834 0.0002933611435977931
13.666666666666668 8.88888888888889 0.0007096917346494559 0.0002642319700973803
13.666666666666668 9.333333333333332 0.0010250107250893052 0.0002682679085189104
13.666666666666668 9.777777777777779 0.0010967302845475962 0.0002504368385784357
13.666666666666668 10.222222222222221 0.001224206629813521 0.0002568307125623481
13.666666666666668 10.666666666666668 0.0013326380832967086 0.00024023148945937224
13.666666666666668 11.11111111111111 0.0012394507723268553 0.0002303062015289301
13.666666666666668 11.555555555555557 0.0012969076571727148 0.00020829102007655185
13.666666666666668 12.0 0.0013680489446419458 0.0001923191517410421
13.666666666666668 12.444444444444443 0.0007442325365188277 0.00018155734381438787
13.666666666666668 12.88888888888889 0.0007201873811907676 0.00014690239991186767
13.666666666666668 13.333333333333332 0.00044760372993998853 0.00011897563701645916
13.666666666666668 13.777777777777779 0.0002009201471820588 0.00010348031587221154
13.666666666666668 14.222222222222221 0.000271085095533171 7.167656262651848e-5
13.666666666666668 14.666666666666668 3.5308612980832984e-5 3.129275285457458e-5
13.666666666666668 15.11111111111111 0.0 0.0
13.666666666666668 15.555555555555557 0.0 0.0
13.666666666666668 16.0 0.0 0.0
13.666666666666668 16.444444444444443 0.0 0.0
13.666666666666668 16.88888888888889 0.0 0.0
13.666666666666668 17.333333333333336 0.0 0.0
13.666666666666668 17.77777777777778 0.0 0.0
13.666666666666668 18.22222222222222 0.0 0.0
13.666666666666668 18.666666666666664 0.0 0.0
13.666666666666668 19.11111111111111 0.0 0.0
13.666666666666668 19.555555555555557 0.0 0.0
13.666666666666668 20.0 0.0 0.0
13.666666666666668 20.444444444444443 0.0 0.0
13.666666666666668 20.88888888888889 0.0 0.0
13.666666666666668 21.333333333333336 0.0 0.0
13.666666666666668 21.77777777777778 0.0 0.0
13.88888888888889 -21.77777777777778 0.0 0.0
13.88888888888889 -21.333333333333336 0.0 0.0
13.88888888888889 -20.88888888888889 0.0 0.0
13.88888888888889 -20.444444444444443 0.0 0.0
13.88888888888889 -20.0 0.0 0.0
13.88888888888889 -19.555555555555557 0.0 0.0
13.88888888888889 -19.11111111111111 0.0 0.0
13.88888888888889 -18.666666666666664 0.0 0.0
13.88888888888889 -18.22222222222222 0.0 0.0
13.88888888888889 -17.77777777777778 0.0 0.0
13.88888888888889 -17.333333333333336 0.0 0.0
13.88888888888889 -16.88888888888889 0.0 0.0
13.88888888888889 -16.444444444444443 0.0 0.0
13.88888888888889 -16.0 0.0 0.0
13.88888888888889 -15.555555555555557 0.0 0.0
13.88888888888889 -15.11111111111111 0.0 0.0
13.88888888888889 -14.666666666666668 0.0 0.0
13.88888888888889 -14.222222222222221 -1.1577291242181592e-5 1.1577291242181592e-5
13.88888888888889 -13.777777777777779 -3.4775101705828836e-5 2.007780600273476e-5
13.88888888888889 -13.333333333333332 -1.1560358906065738e-5 3.466543494934801e-5
13.88888888888889 -12.88888888888889 -2.306337608697996e-5 4.6477661366723054e-5
13.88888888888889 -12.444444444444443 -4.65740580730324e-5 4.034925626751845e-5
13.88888888888889 -12.0 -9.283617152172371e-5 4.334821173702634e-5
13.88888888888889 -11.555555555555557 -5.806742882514727e-5 5.0491803972663564e-5
13.88888888888889 -11.11111111111111 -8.107898227810591e-5 5.803823346963839e-5
13.88888888888889 -10.666666666666668 -0.00010457866174256255 5.8066635361707713e-5
13.88888888888889 -10.222222222222221 -8.134103243724802e-5 6.875300722356132e-5
13.88888888888889 -9.777777777777779 1.1496426678179674e-5 7.599278777102802e-5
13.88888888888889 -9.333333333333332 -0.00017363480391982607 7.955372054949696e-5
13.88888888888889 -8.88888888888889 -4.594851230517848e-5 9.131292245874399e-5
13.88888888888889 -8.444444444444443 -5.853017498100546e-5 9.501717995060872e-5
13.88888888888889 -8.0 -0.0001156337433417341 9.563260668314407e-5
13.88888888888889 -7.555555555555555 -6.955363812603914e-5 0.00010248058972077081
13.88888888888889 -7.111111111111111 -0.00029072596965888425 0.00011997722313032913
13.88888888888889 -6.666666666666667 -0.00017267012369690917 0.0001255011290203595
13.88888888888889 -6.222222222222222 -0.0001499840274167532 0.0001386506779295912
13.88888888888889 -5.777777777777778 -0.00016219265203789115 0.00013733734070311626
13.88888888888889 -5.333333333333333 -0.00032411393161804335 0.00014016776639814575
13.88888888888889 -4.888888888888889 -0.0005799162678117783 0.00016155551402310145
13.88888888888889 -4.444444444444445 -0.00016245555028327494 0.00016418375644148357
13.88888888888889 -4.0 3.886938494141642e-7 0.00018206757759326947
13.88888888888889 -3.5555555555555554 8.23022632892419e-5 0.00018461676405391215
13.88888888888889 -3.111111111111111 0.0001391893245623027 0.00018771668639043566
13.88888888888889 -2.666666666666667 -0.00012751081948560798 0.00019734558934044532
13.88888888888889 -2.2222222222222223 -0.00019785026572859783 0.00020986758834930097
13.88888888888889 -1.7777777777777777 0.00010388897100595474 0.00021302154616798414
13.88888888888889 -1.3333333333333335 -0.00037185551847815135 0.00022912616908034615
13.88888888888889 -0.8888888888888888 -6.865640966692885e-5 0.0002121097193047699
13.88888888888889 -0.4444444444444444 0.00025529512803085377 0.0002350134509243075
13.88888888888889 0.0 3.531090594412118e-5 0.00024184054305026865
13.88888888888889 0.4444444444444444 -0.0006148007897905517 0.00025291600557212593
13.88888888888889 0.8888888888888888 -0.00036101306347241215 0.00025183808062725866
13.88888888888889 1.3333333333333335 0.0004990875851025329 0.00027226584459098325
13.88888888888889 1.7777777777777777 -0.0005694571561166916 0.0002778351090500372
13.88888888888889 2.2222222222222223 -0.00011555991038394993 0.00026965475862365817
13.88888888888889 2.666666666666667 -0.00016108333674935392 0.0002866478394553962
13.88888888888889 3.111111111111111 3.384049618780154e-5 0.0002830503624375823
13.88888888888889 3.5555555555555554 0.0007193224867217526 0.00027911764157420365
13.88888888888889 4.0 -0.00015098874173558816 0.00028680897498396807
13.88888888888889 4.444444444444445 9.43765630240989e-5 0.0002943648294654706
13.88888888888889 4.888888888888889 0.000648141124253068 0.00028706551199437266
13.88888888888889 5.333333333333333 0.0008011012315157455 0.00029286385883502136
13.88888888888889 5.777777777777778 0.0007196701917819305 0.0002890283898782757
13.88888888888889 6.222222222222222 0.0007770257248968261 0.00027871598611644237
13.88888888888889 6.666666666666667 0.0005906572796646455 0.0002970934733809992
13.88888888888889 7.111111111111111 0.0010650399982861346 0.0002726205020573084
13.88888888888889 7.555555555555555 0.0007422933370143825 0.00026709861586538675
13.88888888888889 8.0 0.0013567338892054453 0.00028309508574153055
13.88888888888889 8.444444444444443 0.0011725643120095133 0.0002772765719427539
13.88888888888889 8.88888888888889 0.0011709972916375863 0.00026073891771062824
13.88888888888889 9.333333333333332 0.0012410753536799817 0.00025968571988187525
13.88888888888889 9.777777777777779 0.0014146481491803299 0.00024661015713775525
13.88888888888889 10.222222222222221 0.0011621375503105703 0.00022621747476244357
13.88888888888889 10.666666666666668 0.0013353559374828026 0.00022477036015866505
13.88888888888889 11.11111111111111 0.0009740450141756169 0.000190540921827871
13.88888888888889 11.555555555555557 0.0009407599545256033 0.00018609625461865276
13.88888888888889 12.0 0.0006162172279401138 0.00016460698716585777
13.88888888888889 12.444444444444443 0.0006030274481724582 0.0001512210158620378
13.88888888888889 12.88888888888889 0.00031299540092759645 0.0001287822588393297
13.88888888888889 13.333333333333332 0.0003134776645159439 0.00010578041965652358
13.88888888888889 13.777777777777779 0.0002787342389923684 7.338959767829744e-5
13.88888888888889 14.222222222222221 2.3247391187973158e-5 2.8369515010175018e-5
13.88888888888889 14.666666666666668 0.0 0.0
13.88888888888889 15.11111111111111 0.0 0.0
13.88888888888889 15.555555555555557 0.0 0.0
13.88888888888889 16.0 0.0 0.0
13.88888888888889 16.444444444444443 0.0 0.0
13.88888888888889 16.88888888888889 0.0 0.0
13.88888888888889 17.333333333333336 0.0 0.0
13.88888888888889 17.77777777777778 0.0 0.0
13.88888888888889 18.22222222222222 0.0 0.0
13.88888888888889 18.666666666666664 0.0 0.0
13.88888888888889 19.11111111111111 0.0 0.0
13.88888888888889 19.555555555555557 0.0 0.0
13.88888888888889 20.0 0.0 0.0
13.88888888888889 20.444444444444443 0.0 0.0
13.88888888888889 20.88888888888889 0.0 0.0
13.88888888888889 21.333333333333336 0.0 0.0
13.88888888888889 21.77777777777778 0.0 0.0
14.11111111111111 -21.77777777777778 0.0 0.0
14.11111111111111 -21.333333333333336 0.0 0.0
14.11111111111111 -20.88888888888889 0.0 0.0
14.11111111111111 -20.444444444444443 0.0 0.0
14.11111111111111 -20.0 0.0 0.0
14.11111111111111 -19.555555555555557 0.0 0.0
14.11111111111111 -19.11111111111111 0.0 0.0
14.11111111111111 -18.666666666666664 0.0 0.0
14.11111111111111 -18.22222222222222 0.0 0.0
14.11111111111111 -17.77777777777778 0.0 0.0
14.11111111111111 -17.333333333333336 0.0 0.0
14.11111111111111 -16.88888888888889 0.0 0.0
14.11111111111111 -16.444444444444443 0.0 0.0
14.11111111111111 -16.0 0.0 0.0
14.11111111111111 -15.555555555555557 0.0 0.0
14.11111111111111 -15.11111111111111 0.0 0.0
14.11111111111111 -14.666666666666668 0.0 0.0
14.11111111111111 -14.222222222222221 -1.1447084050148154e-5 1.1447084050148154e-5
14.11111111111111 -13.777777777777779 8.647811245218647e-9 3.238157105045928e-5
14.11111111111111 -13.333333333333332 -2.271346909413984e-5 3.231116897508561e-5
14.11111111111111 -12.88888888888889 -3.427973823150496e-5 2.5469255572705685e-5
14.11111111111111 -12.444444444444443 -2.2832405746931477e-5 2.8015606050156202e-5
14.11111111111111 -12.0 -2.2749653899446074e-5 3.224796741829369e-5
14.11111111111111 -11.555555555555557 -4.524086969788087e-5 4.8389558089398385e-5
14.11111111111111 -11.11111111111111 -0.00010295607144567576 4.4315119101112915e-5
14.11111111111111 -10.666666666666668 -0.0001598280097213467 6.658412303356021e-5
14.11111111111111 -10.222222222222221 -3.402683452510252e-5 5.462191562383838e-5
14.11111111111111 -9.777777777777779 -0.00011400447510124688 8.073469443117034e-5
14.11111111111111 -9.333333333333332 -9.189351721314541e-5 8.993830474110344e-5
14.11111111111111 -8.88888888888889 -9.181154371151936e-5 8.553493100753896e-5
14.11111111111111 -8.444444444444443 -0.00025084972769643635 8.383525796807515e-5
14.11111111111111 -8.0 -2.3665675445836193e-5 9.692300210235015e-5
14.11111111111111 -7.555555555555555 -7.956168267371924e-5 0.00010282564559531862
14.11111111111111 -7.111111111111111 -0.00035489957166283365 0.00010900310522613171
14.11111111111111 -6.666666666666667 -3.43900625680261e-5 0.00012127366775629396
14.11111111111111 -6.222222222222222 -5.7383991252312785e-5 0.0001136260122799701
14.11111111111111 -5.777777777777778 -6.812373843597362e-5 0.0001435646752497271
14.11111111111111 -5.333333333333333 3.531542276249287e-5 0.00014216655912858622
14.11111111111111 -4.888888888888889 0.00013749234064730487 0.00014991413151195488
14.11111111111111 -4.444444444444445 -0.00020469189073753813 0.00014625815337398004
14.11111111111111 -4.0 -0.00022862840200035814 0.00017554430202726425
14.11111111111111 -3.5555555555555554 -0.00017091880946731798 0.00016673582094774988
14.11111111111111 -3.111111111111111 -5.5994851310141975e-5 0.0001809230788454786
14.11111111111111 -2.666666666666667 -0.00019481612722218442 0.00019615816732160567
14.11111111111111 -2.2222222222222223 0.00022896512194593008 0.00019918465382982043
14.11111111111111 -1.7777777777777777 0.00011426428266340237 0.0002003749926014993
14.11111111111111 -1.3333333333333335 -0.00025148342324769117 0.0002261298325673717
14.11111111111111 -0.8888888888888888 3.622800645417607e-5 0.00022416249990578837
14.11111111111111 -0.4444444444444444 0.00021794820188696717 0.00021817058857001543
14.11111111111111 0.0 5.595403040342002e-5 0.00023391676436773184
14.11111111111111 0.4444444444444444 -5.665231570531655e-5 0.0002337345728509823
14.11111111111111 0.8888888888888888 5.644106942689855e-5 0.0002383481865090791
14.11111111111111 1.3333333333333335 -1.0921899524257807e-5 0.0002556459058507638
14.11111111111111 1.7777777777777777 0.0003658772031940496 0.00025335351590944575
14.11111111111111 2.2222222222222223 1.073832370145049e-6 0.00026032057939902824
14.11111111111111 2.666666666666667 0.0005926883394887909 0.00027980998810039676
14.11111111111111 3.111111111111111 0.00023865014168059683 0.00027010660397373804
14.11111111111111 3.5555555555555554 0.00010227543252886539 0.000260708525712479
14.11111111111111 4.0 0.0001716460253095165 0.0002734454337699952
14.11111111111111 4.444444444444445 0.0005265493205373084 0.00026537013469955155
14.11111111111111 4.888888888888889 0.0004551940703384206 0.00027650977048564423
14.11111111111111 5.333333333333333 0.0006285673080238918 0.000270496030107023
14.11111111111111 5.777777777777778 0.0004886004679181718 0.0002719044242760073
14.11111111111111 6.222222222222222 0.0006263013890530567 0.00027105846078012794
14.11111111111111 6.666666666666667 0.0004221878414109774 0.00027336083892779003
14.11111111111111 7.111111111111111 0.0012574128795722677 0.0002649250208921926
14.11111111111111 7.555555555555555 0.0009244204504441536 0.0002617609452491667
14.11111111111111 8.0 0.0014721860489448405 0.00025354943531470995
14.11111111111111 8.444444444444443 0.0007640265121328909 0.0002502986423611067
14.11111111111111 8.88888888888889 0.001486230828561543 0.0002557544620261776
14.11111111111111 9.333333333333332 0.0011205814705544737 0.0002301958489773073
14.11111111111111 9.777777777777779 0.0009832119547244975 0.0002255930865592044
14.11111111111111 10.222222222222221 0.0009931574004073893 0.00020655651105223945
14.11111111111111 10.666666666666668 0.0005371356731958604 0.00020141180283664306
14.11111111111111 11.11111111111111 0.0013147265750021089 0.00019295627464272755
14.11111111111111 11.555555555555557 0.000981453614951048 0.00017542378572357192
14.11111111111111 12.0 0.0005708960124059408 0.0001497230941375609
14.11111111111111 12.444444444444443 0.0005257563014306334 0.00014087009685210644
14.11111111111111 12.88888888888889 0.00035342318755827355 0.00010653736962430194
14.11111111111111 13.333333333333332 9.144702523069247e-5 8.06409436047602e-5
14.11111111111111 13.777777777777779 8.014249102457078e-5 5.710663700842257e-5
14.11111111111111 14.222222222222221 2.298192710742087e-5 3.6214772664163624e-5
14.11111111111111 14.666666666666668 0.0 0.0
14.11111111111111 15.11111111111111 0.0 0.0
14.11111111111111 15.555555555555557 0.0 0.0
14.11111111111111 16.0 0.0 0.0
14.11111111111111 16.444444444444443 0.0 0.0
14.11111111111111 16.88888888888889 0.0 0.0
14.11111111111111 17.333333333333336 0.0 0.0
14.11111111111111 17.77777777777778 0.0 0.0
14.11111111111111 18.22222222222222 0.0 0.0
14.11111111111111 18.666666666666664 0.0 0.0
14.11111111111111 19.11111111111111 0.0 0.0
14.11111111111111 19.555555555555557 0.0 0.0
14.11111111111111 20.0 0.0 0.0
14.11111111111111 20.444444444444443 0.0 0.0
14.11111111111111 20.88888888888889 0.0 0.0
14.11111111111111 21.333333333333336 0.0 0.0
14.11111111111111 21.77777777777778 0.0 0.0
14.333333333333332 -21.77777777777778 0.0 0.0
14.333333333333332 -21.333333333333336 0.0 0.0
14.333333333333332 -20.88888888888889 0.0 0.0
14.333333333333332 -20.444444444444443 0.0 0.0
14.333333333333332 -20.0 0.0 0.0
14.333333333333332 -19.555555555555557 0.0 0.0
14.333333333333332 -19.11111111111111 0.0 0.0
14.333333333333332 -18.666666666666664 0.0 0.0
14.333333333333332 -18.22222222222222 0.0 0.0
14.333333333333332 -17.77777777777778 0.0 0.0
14.333333333333332 -17.333333333333336 0.0 0.0
14.333333333333332 -16.88888888888889 0.0 0.0
14.333333333333332 -16.444444444444443 0.0 0.0
14.333333333333332 -16.0 0.0 0.0
14.333333333333332 -15.555555555555557 0.0 0.0
14.333333333333332 -15.11111111111111 0.0 0.0
14.333333333333332 -14.666666666666668 0.0 0.0
14.333333333333332 -14.222222222222221 0.0 0.0
14.333333333333332 -13.777777777777779 -3.368234971656229e-5 2.9710576381512565e-5
14.333333333333332 -13.333333333333332 -5.6472093632224855e-5 3.387809264513738e-5
14.333333333333332 -12.88888888888889 1.1266879449002102e-5 1.9462596626241322e-5
14.333333333333332 -12.444444444444443 -1.1252605802177128e-5 2.515355086129332e-5
14.333333333333332 -12.0 -4.4742307691412076e-5 2.7464525121732268e-5
14.333333333333332 -11.555555555555557 -5.627761841322425e-5 4.6315545236711235e-5
14.333333333333332 -11.11111111111111 -0.00012332538511012942 4.048781841381374e-5
14.333333333333332 -10.666666666666668 -1.1342772152086354e-5 5.391902995333556e-5
14.333333333333332 -10.222222222222221 -5.234348722392706e-7 6.750986756471342e-5
14.333333333333332 -9.777777777777779 -0.0001462481966725719 6.463195567630728e-5
14.333333333333332 -9.333333333333332 -8.961875126910305e-5 7.781692211609446e-5
14.333333333333332 -8.88888888888889 -0.00021346396426644675 8.630974517103969e-5
14.333333333333332 -8.444444444444443 -4.468552460154309e-5 7.793827923936983e-5
14.333333333333332 -8.0 1.1063236410471776e-5 8.337822564347874e-5
14.333333333333332 -7.555555555555555 -0.0001236670146619269 9.994930701817319e-5
14.333333333333332 -7.111111111111111 3.247678145356259e-7 9.404416935106316e-5
14.333333333333332 -6.666666666666667 -0.00011287906662725624 0.00010792281244296378
14.333333333333332 -6.222222222222222 -0.00023570186238317022 0.00012456678208878094
14.333333333333332 -5.777777777777778 -0.00012283801095712185 0.00011303090550599317
14.333333333333332 -5.333333333333333 -7.85331450333329e-5 0.00012364064296132844
14.333333333333332 -4.888888888888889 -7.862275174703755e-5 0.00013444505258558345
14.333333333333332 -4.444444444444445 -0.0001571657011575731 0.00014985575220493653
14.333333333333332 -4.0 -6.758414962491139e-5 0.00016297235616927815
14.333333333333332 -3.5555555555555554 -0.0004729353299901956 0.0001688727449333435
14.333333333333332 -3.111111111111111 -5.737763162759307e-5 0.00015777848266804496
14.333333333333332 -2.666666666666667 1.0353387575902532e-6 0.00017852500566208198
14.333333333333332 -2.2222222222222223 3.4243250015566454e-5 0.00019179868150183827
14.333333333333332 -1.7777777777777777 -0.0004839422088366453 0.00018505688045314514
14.333333333333332 -1.3333333333333335 -9.362173413346054e-8 0.00019790834514076414
14.333333333333332 -0.8888888888888888 -2.220417671504373e-5 0.00022028062404877175
14.333333333333332 -0.4444444444444444 4.331621625914279e-5 0.00021093383026690138
14.333333333333332 0.0 -0.00012477143805601822 0.00022230915065095828
14.333333333333332 0.4444444444444444 -5.596184889459323e-5 0.00021946336145485388
14.333333333333332 0.8888888888888888 5.7174703997250894e-5 0.0002345459359683681
14.333333333333332 1.3333333333333335 -2.4466170774175426e-5 0.00024013037262011095
14.333333333333332 1.7777777777777777 5.594974898772053e-5 0.00023713038339049194
14.333333333333332 2.2222222222222223 -7.740431742126544e-5 0.00024762146168879625
14.333333333333332 2.666666666666667 0.00011327023147829778 0.0002489133558174764
14.333333333333332 3.111111111111111 0.0001357559048018605 0.00024995897166475906
14.333333333333332 3.5555555555555554 4.4974021250722814e-5 0.00025240841706503716
14.333333333333332 4.0 0.0005065422996300509 0.0002614935493352358
14.333333333333332 4.444444444444445 0.00041712366123325986 0.00024710757832670395
14.333333333333332 4.888888888888889 0.0006505721370860839 0.00024072467092507637
14.333333333333332 5.333333333333333 0.0003264326099530293 0.0002615137849228853
14.333333333333332 5.777777777777778 0.0005734983717657935 0.0002511623400325986
14.333333333333332 6.222222222222222 0.0004489799300529177 0.00025835747083445787
14.333333333333332 6.666666666666667 0.0005961467357928484 0.0002475907804138169
14.333333333333332 7.111111111111111 0.000720248517827177 0.00025041918648375876
14.333333333333332 7.555555555555555 0.0007877162029595533 0.0002358785075556172
14.333333333333332 8.0 0.0009678184800811959 0.00023428673212000796
14.333333333333332 8.444444444444443 0.0010350460220215952 0.00022219300114262582
14.333333333333332 8.88888888888889 0.0007202317347134833 0.00022543437236787554
14.333333333333332 9.333333333333332 0.0013269738644613152 0.00021918665125857356
14.333333333333332 9.777777777777779 0.0010698713227020886 0.00020277064614383357
14.333333333333332 10.222222222222221 0.000696101683729636 0.00019808113265707848
14.333333333333332 10.666666666666668 0.0010918510811517435 0.00018383360050162374
14.333333333333332 11.11111111111111 0.0007208955443861845 0.0001668197321459481
14.333333333333332 11.555555555555557 0.0008097505769428283 0.0001413251155099971
14.333333333333332 12.0 0.0005406503833085235 0.00012322747375163122
14.333333333333332 12.444444444444443 0.00043893932389472566 0.00010488808059629756
14.333333333333332 12.88888888888889 0.0002474656804805035 9.005978051051581e-5
14.333333333333332 13.333333333333332 0.00026968061406016383 7.10790100217718e-5
14.333333333333332 13.777777777777779 6.776336414034297e-5 5.7338540340137447e-5
14.333333333333332 14.222222222222221 0.0 0.0
14.333333333333332 14.666666666666668 0.0 0.0
14.333333333333332 15.11111111111111 0.0 0.0
14.333333333333332 15.555555555555557 0.0 0.0
14.333333333333332 16.0 0.0 0.0
14.333333333333332 16.444444444444443 0.0 0.0
14.333333333333332 16.88888888888889 0.0 0.0
14.333333333333332 17.333333333333336 0.0 0.0
14.333333333333332 17.77777777777778 0.0 0.0
14.333333333333332 18.22222222222222 0.0 0.0
14.333333333333332 18.666666666666664 0.0 0.0
14.333333333333332 19.11111111111111 0.0 0.0
14.333333333333332 19.555555555555557 0.0 0.0
14.333333333333332 20.0 0.0 0.0
14.333333333333332 20.444444444444443 0.0 0.0
14.333333333333332 20.88888888888889 0.0 0.0
14.333333333333332 21.333333333333336 0.0 0.0
14.333333333333332 21.77777777777778 0.0 0.0
14.555555555555555 -21.77777777777778 0.0 0.0
14.555555555555555 -21.333333333333336 0.0 0.0
14.555555555555555 -20.88888888888889 0.0 0.0
14.555555555555555 -20.444444444444443 0.0 0.0
14.555555555555555 -20.0 0.0 0.0
14.555555555555555 -19.555555555555557 0.0 0.0
14.555555555555555 -19.11111111111111 0.0 0.0
14.555555555555555 -18.666666666666664 0.0 0.0
14.555555555555555 -18.22222222222222 0.0 0.0
14.555555555555555 -17.77777777777778 0.0 0.0
14.555555555555555 -17.333333333333336 0.0 0.0
14.555555555555555 -16.88888888888889 0.0 0.0
14.555555555555555 -16.444444444444443 0.0 0.0
14.555555555555555 -16.0 0.0 0.0
14.555555555555555 -15.555555555555557 0.0 0.0
14.555555555555555 -15.11111111111111 0.0 0.0
14.555555555555555 -14.666666666666668 0.0 0.0
14.555555555555555 -14.222222222222221 0.0 0.0
14.555555555555555 -13.777777777777779 0.0 0.0
14.555555555555555 -13.333333333333332 -1.1004777063403595e-5 1.9186244416497796e-5
14.555555555555555 -12.88888888888889 -1.0886575127183942e-5 1.9102195590394017e-5
14.555555555555555 -12.444444444444443 -1.1187987255779144e-5 2.4836379384625177e-5
14.555555555555555 -12.0 -4.4206330457069745e-5 3.138357532205174e-5
14.555555555555555 -11.555555555555557 -1.1189928706821148e-5 4.836206704245043e-5
14.555555555555555 -11.11111111111111 -0.00012155761369701394 5.536041042381494e-5
14.555555555555555 -10.666666666666668 -7.751262426119753e-5 5.53375540802802e-5
14.555555555555555 -10.222222222222221 -9.979797461081742e-5 5.312608998856434e-5
14.555555555555555 -9.777777777777779 -4.436652042841531e-5 5.6449754777207295e-5
14.555555555555555 -9.333333333333332 -8.890727873945839e-5 7.000540769702228e-5
14.555555555555555 -8.88888888888889 -7.72573651750787e-5 7.093098193524769e-5
14.555555555555555 -8.444444444444443 -9.963243719552663e-5 7.756696998712303e-5
14.555555555555555 -8.0 -0.0001441076648569654 8.212765703722051e-5
14.555555555555555 -7.555555555555555 -0.00010040722714344295 8.362517064436043e-5
14.555555555555555 -7.111111111111111 -0.00012136733744830705 9.59278010564133e-5
14.555555555555555 -6.666666666666667 1.1134266030823119e-5 0.00010787939458411752
14.555555555555555 -6.222222222222222 -4.422481670917858e-5 0.00011929122321873806
14.555555555555555 -5.777777777777778 -0.0001328400849703998 0.00011285391709009794
14.555555555555555 -5.333333333333333 -0.00015463650683761573 0.0001355187452006532
14.555555555555555 -4.888888888888889 -0.00023232364322907216 0.000135966305318674
14.555555555555555 -4.444444444444445 -4.3893297104161946e-5 0.00013096711719336567
14.555555555555555 -4.0 -0.0001780159363942262 0.00015101967397737216
14.555555555555555 -3.5555555555555554 -0.00036515531785436185 0.00014982550805536972
14.555555555555555 -3.111111111111111 -0.00011184765574205168 0.00015413962062551948
14.555555555555555 -2.666666666666667 -0.00024347633982541776 0.0001549648413875732
14.555555555555555 -2.2222222222222223 0.00012251316012910064 0.00017253754403884515
14.555555555555555 -1.7777777777777777 -0.0002443370745026204 0.0001917809386599228
14.555555555555555 -1.3333333333333335 -8.989379747005415e-5 0.00018060163993537342
14.555555555555555 -0.8888888888888888 8.905999452455775e-5 0.00019114313191612498
14.555555555555555 -0.4444444444444444 0.00021105530850323156 0.00019778859949147077
14.555555555555555 0.0 0.00013309383070266977 0.0002152482638909336
14.555555555555555 0.4444444444444444 -0.00021093421753586508 0.0002114917027865597
14.555555555555555 0.8888888888888888 -0.0003430776225732621 0.00021494606444591062
14.555555555555555 1.3333333333333335 4.53562082945749e-5 0.00021864885432665017
14.555555555555555 1.7777777777777777 1.1238851825597728e-5 0.00023097607272937215
14.555555555555555 2.2222222222222223 -7.639856619576125e-5 0.0002293165575926538
14.555555555555555 2.666666666666667 -0.00012042412029262947 0.0002356877392809932
14.555555555555555 3.111111111111111 0.00022171070094954238 0.00023179034050153054
14.555555555555555 3.5555555555555554 0.00024145249289142255 0.000232730403300849
14.555555555555555 4.0 3.415629441963933e-5 0.00023827555896109047
14.555555555555555 4.444444444444445 0.00033249382872996194 0.00023382188387362901
14.555555555555555 4.888888888888889 0.0006323006312092922 0.00022614076599687867
14.555555555555555 5.333333333333333 0.00043189503535335356 0.00023610639630280294
14.555555555555555 5.777777777777778 0.0006883683066405264 0.0002354823131444089
14.555555555555555 6.222222222222222 8.730039387989275e-5 0.0002333281680000315
14.555555555555555 6.666666666666667 0.0005768965375002181 0.00021820913631137497
14.555555555555555 7.111111111111111 0.0008748011025167693 0.00021444515216237955
14.555555555555555 7.555555555555555 0.0008296369476729508 0.00023263577482193851
14.555555555555555 8.0 0.0004998483604762425 0.00021956832920642794
14.555555555555555 8.444444444444443 0.0005959358174831643 0.00020771500556424655
14.555555555555555 8.88888888888889 0.0009852950588765438 0.00021719957711457364
14.555555555555555 9.333333333333332 0.0008076710441325479 0.00019720299333563686
14.555555555555555 9.777777777777779 0.0008178948839806195 0.00019496232042367088
14.555555555555555 10.222222222222221 0.0007756017025432365 0.00016569256419834917
14.555555555555555 10.666666666666668 0.0005976970525084837 0.00015973356494065148
14.555555555555555 11.11111111111111 0.0006750904021260262 0.0001489354278704838
14.555555555555555 11.555555555555557 0.000564969711276259 0.000136940402443677
14.555555555555555 12.0 0.0005541237615769987 0.00011405169346691236
14.555555555555555 12.444444444444443 0.00013294596163109713 0.00010152358835349147
14.555555555555555 12.88888888888889 9.979800675397849e-5 7.59664813234606e-5
14.555555555555555 13.333333333333332 9.950403335343646e-5 5.962723095597846e-5
14.555555555555555 13.777777777777779 -2.1994662098169503e-5 1.555257823100726e-5
14.555555555555555 14.222222222222221 0.0 0.0
14.555555555555555 14.666666666666668 0.0 0.0
14.555555555555555 15.11111111111111 0.0 0.0
14.555555555555555 15.555555555555557 0.0 0.0
14.555555555555555 16.0 0.0 0.0
14.555555555555555 16.444444444444443 0.0 0.0
14.555555555555555 16.88888888888889 0.0 0.0
14.555555555555555 17.333333333333336 0.0 0.0
14.555555555555555 17.77777777777778 0.0 0.0
14.555555555555555 18.22222222222222 0.0 0.0
14.555555555555555 18.666666666666664 0.0 0.0
14.555555555555555 19.11111111111111 0.0 0.0
14.555555555555555 19.555555555555557 0.0 0.0
14.555555555555555 20.0 0.0 0.0
14.555555555555555 20.444444444444443 0.0 0.0
14.555555555555555 20.88888888888889 0.0 0.0
14.555555555555555 21.333333333333336 0.0 0.0
14.555555555555555 21.77777777777778 0.0 0.0
14.777777777777779 -21.77777777777778 0.0 0.0
14.777777777777779 -21.333333333333336 0.0 0.0
14.777777777777779 -20.88888888888889 0.0 0.0
14.777777777777779 -20.444444444444443 0.0 0.0
14.777777777777779 -20.0 0.0 0.0
14.777777777777779 -19.555555555555557 0.0 0.0
14.777777777777779 -19.11111111111111 0.0 0.0
14.777777777777779 -18.666666666666664 0.0 0.0
14.777777777777779 -18.22222222222222 0.0 0.0
14.777777777777779 -17.77777777777778 0.0 0.0
14.777777777777779 -17.333333333333336 0.0 0.0
14.777777777777779 -16.88888888888889 0.0 0.0
14.777777777777779 -16.444444444444443 0.0 0.0
14.777777777777779 -16.0 0.0 0.0
14.777777777777779 -15.555555555555557 0.0 0.0
14.777777777777779 -15.11111111111111 0.0 0.0
14.777777777777779 -14.666666666666668 0.0 0.0
14.777777777777779 -14.222222222222221 0.0 0.0
14.777777777777779 -13.777777777777779 0.0 0.0
14.777777777777779 -13.333333333333332 -1.0979081199065378e-5 2.4361777154853847e-5
14.777777777777779 -12.88888888888889 1.0861939755102713e-5 1.8918958447965207e-5
14.777777777777779 -12.444444444444443 -1.0931775552117196e-5 2.4354022088043076e-5
14.777777777777779 -12.0 -1.0848820380659752e-5 3.624225817920615e-5
14.777777777777779 -11.555555555555557 -5.458017220003941e-5 2.893256876420761e-5
14.777777777777779 -11.11111111111111 -7.655752897838393e-5 4.231748516132491e-5
14.777777777777779 -10.666666666666668 3.307262782475613e-5 4.232208997387336e-5
14.777777777777779 -10.222222222222221 -4.362566182414708e-5 5.113848270340776e-5
14.777777777777779 -9.777777777777779 -9.78499898716432e-5 5.879329996728396e-5
14.777777777777779 -9.333333333333332 -5.410432764842499e-5 6.823886099523292e-5
14.777777777777779 -8.88888888888889 2.1547438019078926e-7 7.22844368348887e-5
14.777777777777779 -8.444444444444443 -0.00012034014357555839 7.164591887993756e-5
14.777777777777779 -8.0 -2.214889691442238e-5 5.565326577944145e-5
14.777777777777779 -7.555555555555555 -6.603353995950477e-5 8.726884376347626e-5
14.777777777777779 -7.111111111111111 -0.00016370313159229965 8.925744583782363e-5
14.777777777777779 -6.666666666666667 -0.00019626444990277964 8.857667591720188e-5
14.777777777777779 -6.222222222222222 -5.4279908082048365e-5 9.430917483075417e-5
14.777777777777779 -5.777777777777778 -2.569613870587901e-7 0.00011347342931533091
14.777777777777779 -5.333333333333333 -4.45234917985249e-5 0.00011544011980509764
14.777777777777779 -4.888888888888889 -0.00027256178797720654 0.00012379773503260995
14.777777777777779 -4.444444444444445 -0.00014206701424903536 0.00014005470946982582
14.777777777777779 -4.0 -0.00044717768877083804 0.00014099213682475896
14.777777777777779 -3.5555555555555554 -0.00018609608688907413 0.00014685557572708562
14.777777777777779 -3.111111111111111 -0.00014159753977481367 0.00014345542252930147
14.777777777777779 -2.666666666666667 -6.548853986884578e-5 0.00016544165550443562
14.777777777777779 -2.2222222222222223 -5.5582298284828245e-5 0.0001644090118746597
14.777777777777779 -1.7777777777777777 4.418500146569882e-5 0.00016599697009062804
14.777777777777779 -1.3333333333333335 -0.00012035971106805636 0.00017886301212540056
14.777777777777779 -0.8888888888888888 -0.00011994002444450639 0.00018148268043059642
14.777777777777779 -0.4444444444444444 -0.00023929275815034938 0.00020111183510332551
14.777777777777779 0.0 -9.939136539787974e-5 0.00019839250654274653
14.777777777777779 0.4444444444444444 1.2201584516144752e-5 0.00019490838052489996
14.777777777777779 0.8888888888888888 0.0001434219849439387 0.00020314791329520112
14.777777777777779 1.3333333333333335 -0.00027294354393661314 0.00020370870381788056
14.777777777777779 1.7777777777777777 1.0059113434952387e-6 0.00020703486883063847
14.777777777777779 2.2222222222222223 0.0002734673167825317 0.00022381246628924104
14.777777777777779 2.666666666666667 0.00018425209837515807 0.0002156439970561717
14.777777777777779 3.111111111111111 -8.67848878619029e-5 0.00021367873757388762
14.777777777777779 3.5555555555555554 8.788976596518685e-5 0.00023071137731884572
14.777777777777779 4.0 -3.457295211620983e-5 0.00022317393976395878
14.777777777777779 4.444444444444445 0.0006873987395925226 0.0002341875482154823
14.777777777777779 4.888888888888889 0.0007309351020289889 0.00022540482389823237
14.777777777777779 5.333333333333333 0.0001950513356613163 0.0002058071361358025
14.777777777777779 5.777777777777778 0.0007850052098225731 0.0002207954391926722
14.777777777777779 6.222222222222222 0.00041269447934382783 0.0002152860340351375
14.777777777777779 6.666666666666667 0.0009164259353411279 0.0002186948887006467
14.777777777777779 7.111111111111111 0.0006309251463058475 0.00021760090478390665
14.777777777777779 7.555555555555555 0.0003054018698096449 0.0001932812409172432
14.777777777777779 8.0 0.0006111821289163686 0.00019876112308322318
14.777777777777779 8.444444444444443 0.0006884300559372445 0.00019488469962787792
14.777777777777779 8.88888888888889 0.0007951324406663719 0.00019117146455631352
14.777777777777779 9.333333333333332 0.0008628544792029648 0.00018152274403256704
14.777777777777779 9.777777777777779 0.0005555403635067085 0.0001561789847661536
14.777777777777779 10.222222222222221 0.0008061356215856292 0.00014942340832556648
14.777777777777779 10.666666666666668 0.0007205906261673088 0.0001549720303477231
14.777777777777779 11.11111111111111 0.0006325074891432577 0.00012151165687837181
14.777777777777779 11.555555555555557 0.00015177566023537762 0.00010566434719377931
14.777777777777779 12.0 9.830738455582565e-5 9.452294415007453e-5
14.777777777777779 12.444444444444443 0.00021842402398161202 9.391748466998382e-5
14.777777777777779 12.88888888888889 0.00022928271299355475 7.323445137621573e-5
14.777777777777779 13.333333333333332 1.0869873390879098e-5 3.9275591052949957e-5
14.777777777777779 13.777777777777779 0.0 0.0
14.777777777777779 14.222222222222221 0.0 0.0
14.777777777777779 14.666666666666668 0.0 0.0
14.777777777777779 15.11111111111111 0.0 0.0
14.777777777777779 15.555555555555557 0.0 0.0
14.777777777777779 16.0 0.0 0.0
14.777777777777779 16.444444444444443 0.0 0.0
14.777777777777779 16.88888888888889 0.0 0.0
14.777777777777779 17.333333333333336 0.0 0.0
14.777777777777779 17.77777777777778 0.0 0.0
14.777777777777779 18.22222222222222 0.0 0.0
14.777777777777779 18.666666666666664 0.0 0.0
14.777777777777779 19.11111111111111 0.0 0.0
14.777777777777779 19.555555555555557 0.0 0.0
14.777777777777779 20.0 0.0 0.0
14.777777777777779 20.444444444444443 0.0 0.0
14.777777777777779 20.88888888888889 0.0 0.0
14.777777777777779 21.333333333333336 0.0 0.0
14.777777777777779 21.77777777777778 0.0 0.0
15.0 -21.77777777777778 0.0 0.0
15.0 -21.333333333333336 0.0 0.0
15.0 -20.88888888888889 0.0 0.0
15.0 -20.444444444444443 0.0 0.0
15.0 -20.0 0.0 0.0
15.0 -19.555555555555557 0.0 0.0
15.0 -19.11111111111111 0.0 0.0
15.0 -18.666666666666664 0.0 0.0
15.0 -18.22222222222222 0.0 0.0
15.0 -17.77777777777778 0.0 0.0
15.0 -17.333333333333336 0.0 0.0
15.0 -16.88888888888889 0.0 0.0
15.0 -16.444444444444443 0.0 0.0
15.0 -16.0 0.0 0.0
15.0 -15.555555555555557 0.0 0.0
15.0 -15.11111111111111 0.0 0.0
15.0 -14.666666666666668 0.0 0.0
15.0 -14.222222222222221 0.0 0.0
15.0 -13.777777777777779 0.0 0.0
15.0 -13.333333333333332 0.0 0.0
15.0 -12.88888888888889 -5.372960758404887e-5 2.402867355076977e-5
15.0 -12.444444444444443 -4.309390039042671e-5 2.1547063002419e-5
15.0 -12.0 -2.149354226251694e-5 2.154960316998444e-5
15.0 -11.555555555555557 -1.0665919507371955e-5 2.4037726571028586e-5
15.0 -11.11111111111111 -7.541351165072571e-5 3.2265996797980085e-5
15.0 -10.666666666666668 -3.2156096591661205e-5 4.6831060200859176e-5
15.0 -10.222222222222221 -4.3042392759674656e-5 5.2604507503662934e-5
15.0 -9.777777777777779 -2.169103946882637e-5 6.078337772098691e-5
15.0 -9.333333333333332 -0.0001501902945596496 6.259606134341664e-5
15.0 -8.88888888888889 1.059650531163686e-5 6.165264298170931e-5
15.0 -8.444444444444443 3.9924199864959493e-7 5.886783306389966e-5
15.0 -8.0 -3.23985963821255e-5 7.209740677558851e-5
15.0 -7.555555555555555 -9.655769750876414e-5 7.204919964158647e-5
15.0 -7.111111111111111 -0.00020296496471074884 0.00010005617161204359
15.0 -6.666666666666667 3.3383030794504913e-7 9.498132999660845e-5
15.0 -6.222222222222222 -2.1826424911189798e-5 9.49101692204191e-5
15.0 -5.777777777777778 -0.00013975634098603533 0.00010906682372660886
15.0 -5.333333333333333 -0.0001827041916867 0.0001120968120271663
15.0 -4.888888888888889 -0.00014051124541462375 0.00010699607282587137
15.0 -4.444444444444445 -0.00017222571585550833 0.0001288375588364123
15.0 -4.0 -0.00026797293335208486 0.00013541096579117428
15.0 -3.5555555555555554 -0.0001607635913827355 0.00013900051616244099
15.0 -3.111111111111111 5.418863760986668e-5 0.00013718125105581738
15.0 -2.666666666666667 -0.0001184792204321202 0.00014997602028166831
15.0 -2.2222222222222223 -3.235691620284413e-5 0.0001619262091299874
15.0 -1.7777777777777777 -9.594382728891399e-6 0.0001567854862471549
15.0 -1.3333333333333335 -7.447148183070435e-5 0.00016959289061032828
15.0 -0.8888888888888888 -0.000343318023467889 0.00016722160021218177
15.0 -0.4444444444444444 -0.00012882997730538124 0.0001772368862889902
15.0 0.0 -7.650209892523937e-5 0.0001906993815120211
15.0 0.4444444444444444 -0.00020427995602387752 0.00018018125258492063
15.0 0.8888888888888888 0.0001399090522404254 0.00019604192662637344
15.0 1.3333333333333335 -7.580566723401469e-5 0.00020192454214024502
15.0 1.7777777777777777 -0.00023787170131373767 0.0002093933597541723
15.0 2.2222222222222223 7.523265599331849e-5 0.00020133273285212458
15.0 2.666666666666667 0.0003557402740254288 0.00020751489266158382
15.0 3.111111111111111 0.00011819384862019385 0.00020689953514954726
15.0 3.5555555555555554 0.00022629361767453158 0.00022251958802140342
15.0 4.0 0.00024743049622656665 0.00020469118672471006
15.0 4.444444444444445 0.000524966832295953 0.00021412656092798757
15.0 4.888888888888889 0.00011986589261436417 0.00020133249553230015
15.0 5.333333333333333 0.0003113310121895221 0.00021027349647502924
15.0 5.777777777777778 0.00044024347321548995 0.0002024851806822217
15.0 6.222222222222222 0.0007620335800625583 0.00019541387099261914
15.0 6.666666666666667 0.0006009872925700035 0.00020777209014477972
15.0 7.111111111111111 0.00021475850788084012 0.00019693325817399617
15.0 7.555555555555555 0.000698264773106122 0.00018640397365871344
15.0 8.0 0.0008167570683330485 0.0001933751702788586
15.0 8.444444444444443 0.0005702671680720007 0.0001769460909054774
15.0 8.88888888888889 0.000751511730223984 0.00017394409904037474
15.0 9.333333333333332 0.0004292043432153472 0.00017135523986544534
15.0 9.777777777777779 0.0006014895654191063 0.00015490052805447682
15.0 10.222222222222221 0.0006127136897077153 0.00014538682049100682
15.0 10.666666666666668 0.0005158262177777714 0.0001358173010070608
15.0 11.11111111111111 0.0003011103527930625 0.0001147774760642614
15.0 11.555555555555557 0.0003112371214053094 0.00010148475660761614
15.0 12.0 0.0002793320224247695 8.855225059545375e-5
15.0 12.444444444444443 3.2186330711637654e-5 6.343929832792477e-5
15.0 12.88888888888889 6.452181676510512e-5 6.4521609451903e-5
15.0 13.333333333333332 -3.21628482912039e-5 2.4055959543483894e-5
15.0 13.777777777777779 0.0 0.0
15.0 14.222222222222221 0.0 0.0
15.0 14.666666666666668 0.0 0.0
15.0 15.11111111111111 0.0 0.0
15.0 15.555555555555557 0.0 0.0
15.0 16.0 0.0 0.0
15.0 16.444444444444443 0.0 0.0
15.0 16.88888888888889 0.0 0.0
15.0 17.333333333333336 0.0 0.0
15.0 17.77777777777778 0.0 0.0
15.0 18.22222222222222 0.0 0.0
15.0 18.666666666666664 0.0 0.0
15.0 19.11111111111111 0.0 0.0
15.0 19.555555555555557 0.0 0.0
15.0 20.0 0.0 0.0
15.0 20.444444444444443 0.0 0.0
15.0 20.88888888888889 0.0 0.0
15.0 21.333333333333336 0.0 0.0
15.0 21.77777777777778 0.0 0.0
15.222222222222221 -21.77777777777778 0.0 0.0
15.222222222222221 -21.333333333333336 0.0 0.0
15.222222222222221 -20.88888888888889 0.0 0.0
15.222222222222221 -20.444444444444443 0.0 0.0
15.222222222222221 -20.0 0.0 0.0
15.222222222222221 -19.555555555555557 0.0 0.0
15.222222222222221 -19.11111111111111 0.0 0.0
15.222222222222221 -18.666666666666664 0.0 0.0
15.222222222222221 -18.22222222222222 0.0 0.0
15.222222222222221 -17.77777777777778 0.0 0.0
15.222222222222221 -17.333333333333336 0.0 0.0
15.222222222222221 -16.88888888888889 0.0 0.0
15.222222222222221 -16.444444444444443 0.0 0.0
15.222222222222221 -16.0 0.0 0.0
15.222222222222221 -15.555555555555557 0.0 0.0
15.222222222222221 -15.11111111111111 0.0 0.0
15.222222222222221 -14.666666666666668 0.0 0.0
15.222222222222221 -14.222222222222221 0.0 0.0
15.222222222222221 -13.777777777777779 0.0 0.0
15.222222222222221 -13.333333333333332 0.0 0.0
15.222222222222221 -12.88888888888889 -3.185639586938293e-5 1.8392358533213968e-5
15.222222222222221 -12.444444444444443 -1.0784809127841683e-5 2.805249890636518e-5
15.222222222222221 -12.0 -3.1600188786840214e-5 2.7964885979192414e-5
15.222222222222221 -11.555555555555557 -3.183250054477128e-5 2.3682409837674666e-5
15.222222222222221 -11.11111111111111 -6.374536383651814e-5 3.003464510125391e-5
15.222222222222221 -10.666666666666668 -1.0511745646948633e-5 2.8027665383023034e-5
15.222222222222221 -10.222222222222221 -0.00010587718528243659 3.961761521292876e-5
15.222222222222221 -9.777777777777779 -7.192258885822163e-8 4.9696610844611214e-5
15.222222222222221 -9.333333333333332 3.158336811162184e-5 4.843574432271787e-5
15.222222222222221 -8.88888888888889 -5.2866437478915505e-5 5.8971047313425376e-5
15.222222222222221 -8.444444444444443 -0.00019032518676149988 6.360633481251207e-5
15.222222222222221 -8.0 -0.00013762851138996902 7.413511257695006e-5
15.222222222222221 -7.555555555555555 8.042964163173478e-8 7.33611018495083e-5
15.222222222222221 -7.111111111111111 -6.36367910285628e-5 7.495651687681817e-5
15.222222222222221 -6.666666666666667 -9.482005962965071e-5 8.26936735333429e-5
15.222222222222221 -6.222222222222222 -0.000212716076917757 9.361273651581337e-5
15.222222222222221 -5.777777777777778 7.411319003405536e-5 9.765782047536659e-5
15.222222222222221 -5.333333333333333 2.0863598752537088e-7 0.00010799253577437939
15.222222222222221 -4.888888888888889 -1.0384746548175397e-5 0.00010103114659969689
15.222222222222221 -4.444444444444445 2.0648838045499495e-5 0.0001170325341967768
15.222222222222221 -4.0 -0.0001914809624154725 0.00010802046973933853
15.222222222222221 -3.5555555555555554 -0.00032857021871854635 0.00013924475206198128
15.222222222222221 -3.111111111111111 -0.00020053119090356124 0.00011827961509261203
15.222222222222221 -2.666666666666667 -1.1049973515440796e-5 0.00013934001597443172
15.222222222222221 -2.2222222222222223 -0.00011693565540580122 0.00014632720216012295
15.222222222222221 -1.7777777777777777 0.0001158073713671436 0.00015094734162533936
15.222222222222221 -1.3333333333333335 7.4043088635275e-5 0.00014702715312771343
15.222222222222221 -0.8888888888888888 0.00012619680396788117 0.00015778609125559784
15.222222222222221 -0.4444444444444444 1.2044656253708265e-5 0.00018304133546204665
15.222222222222221 0.0 0.00022232782289824957 0.00017164976988920304
15.222222222222221 0.4444444444444444 1.0247935980015224e-5 0.00017873333095945576
15.222222222222221 0.8888888888888888 0.00025224857450955034 0.0001758934566482815
15.222222222222221 1.3333333333333335 0.00010560432170566834 0.00018515978138337015
15.222222222222221 1.7777777777777777 0.0005292613873991198 0.0001881834773233346
15.222222222222221 2.2222222222222223 0.00013815640929202514 0.0001861029842983175
15.222222222222221 2.666666666666667 5.330641433233366e-5 0.00018844372665734814
15.222222222222221 3.111111111111111 -1.1826964718307541e-5 0.0001897835940999843
15.222222222222221 3.5555555555555554 0.00047591519084870114 0.0001983928361667447
15.222222222222221 4.0 8.501844480237193e-5 0.00020647585010139533
15.222222222222221 4.444444444444445 0.0005071123354906714 0.00018696092003955543
15.222222222222221 4.888888888888889 0.00018037649785957846 0.000194279831878777
15.222222222222221 5.333333333333333 0.0003165840660597726 0.00018588241872314696
15.222222222222221 5.777777777777778 0.0006568439301778214 0.00018273489854558453
15.222222222222221 6.222222222222222 0.0002441460852725634 0.0001855446930551589
15.222222222222221 6.666666666666667 0.00042404695574893434 0.00019111797917776652
15.222222222222221 7.111111111111111 0.0005525534547018656 0.00018227296666422233
15.222222222222221 7.555555555555555 0.0006783452301922741 0.00017334787576815192
15.222222222222221 8.0 0.0005618699076918952 0.0001699278901804922
15.222222222222221 8.444444444444443 0.00046623596079141215 0.00016407856993153283
15.222222222222221 8.88888888888889 0.0004022746204300861 0.00015417068613409238
15.222222222222221 9.333333333333332 0.00043490257415897045 0.00013682126760356872
15.222222222222221 9.777777777777779 0.00019076999346385247 0.00011598678586783802
15.222222222222221 10.222222222222221 0.0005076564768152666 0.00013472028545832902
15.222222222222221 10.666666666666668 0.0004346362406966231 0.00012118210651618332
15.222222222222221 11.11111111111111 0.0002756578521807863 8.860733292970292e-5
15.222222222222221 11.555555555555557 0.00023222600862780342 8.19623684398989e-5
15.222222222222221 12.0 0.0002223260078750792 7.568046559867766e-5
15.222222222222221 12.444444444444443 0.00010565421945990839 6.172860079990443e-5
15.222222222222221 12.88888888888889 -1.054519567604995e-5 2.374675915165053e-5
15.222222222222221 13.333333333333332 0.0 0.0
15.222222222222221 13.777777777777779 0.0 0.0
15.222222222222221 14.222222222222221 0.0 0.0
15.222222222222221 14.666666666666668 0.0 0.0
15.222222222222221 15.11111111111111 0.0 0.0
15.222222222222221 15.555555555555557 0.0 0.0
15.222222222222221 16.0 0.0 0.0
15.222222222222221 16.444444444444443 0.0 0.0
15.222222222222221 16.88888888888889 0.0 0.0
15.222222222222221 17.333333333333336 0.0 0.0
15.222222222222221 17.77777777777778 0.0 0.0
15.222222222222221 18.22222222222222 0.0 0.0
15.222222222222221 18.666666666666664 0.0 0.0
15.222222222222221 19.11111111111111 0.0 0.0
15.222222222222221 19.555555555555557 0.0 0.0
15.222222222222221 20.0 0.0 0.0
15.222222222222221 20.444444444444443 0.0 0.0
15.222222222222221 20.88888888888889 0.0 0.0
15.222222222222221 21.333333333333336 0.0 0.0
15.222222222222221 21.77777777777778 0.0 0.0
15.444444444444445 -21.77777777777778 0.0 0.0
15.444444444444445 -21.333333333333336 0.0 0.0
15.444444444444445 -20.88888888888889 0.0 0.0
15.444444444444445 -20.444444444444443 0.0 0.0
15.444444444444445 -20.0 0.0 0.0
15.444444444444445 -19.555555555555557 0.0 0.0
15.444444444444445 -19.11111111111111 0.0 0.0
15.444444444444445 -18.666666666666664 0.0 0.0
15.444444444444445 -18.22222222222222 0.0 0.0
15.444444444444445 -17.77777777777778 0.0 0.0
15.444444444444445 -17.333333333333336 0.0 0.0
15.444444444444445 -16.88888888888889 0.0 0.0
15.444444444444445 -16.444444444444443 0.0 0.0
15.444444444444445 -16.0 0.0 0.0
15.444444444444445 -15.555555555555557 0.0 0.0
15.444444444444445 -15.11111111111111 0.0 0.0
15.444444444444445 -14.666666666666668 0.0 0.0
15.444444444444445 -14.222222222222221 0.0 0.0
15.444444444444445 -13.777777777777779 0.0 0.0
15.444444444444445 -13.333333333333332 0.0 0.0
15.444444444444445 -12.88888888888889 0.0 0.0
15.444444444444445 -12.444444444444443 -6.275938429009564e-5 3.305841447201353e-5
15.444444444444445 -12.0 -3.29211071917074e-8 2.0896128016376902e-5
15.444444444444445 -11.555555555555557 -3.122417807330548e-5 3.4519020177084076e-5
15.444444444444445 -11.11111111111111 -5.2242553275134785e-5 3.7622757513371135e-5
15.444444444444445 -10.666666666666668 1.0457210345046851e-5 3.121443507054092e-5
15.444444444444445 -10.222222222222221 1.0248252120211024e-5 4.550163483525826e-5
15.444444444444445 -9.777777777777779 -8.316036770835722e-5 4.167785880743987e-5
15.444444444444445 -9.333333333333332 -0.00014581736190239137 4.886299253207856e-5
15.444444444444445 -8.88888888888889 -0.000177181934920354 5.987944117148379e-5
15.444444444444445 -8.444444444444443 -4.182846885015486e-5 5.897034308387924e-5
15.444444444444445 -8.0 -0.00017777520109215776 6.523513264083052e-5
15.444444444444445 -7.555555555555555 -4.180779960412848e-5 6.079865078783783e-5
15.444444444444445 -7.111111111111111 -1.0109753177198287e-5 5.0019470875299774e-5
15.444444444444445 -6.666666666666667 1.0469389332421995e-5 7.150921122007093e-5
15.444444444444445 -6.222222222222222 -0.00011460286592936502 8.662777747847197e-5
15.444444444444445 -5.777777777777778 -0.00010454024011333876 9.337100236064633e-5
15.444444444444445 -5.333333333333333 -0.00020864332542708158 9.437567784496054e-5
15.444444444444445 -4.888888888888889 -0.00012572483944095099 0.00010229795224353764
15.444444444444445 -4.444444444444445 0.0001145926210416184 0.00010893138657345587
15.444444444444445 -4.0 -0.00022968631314498734 0.00011990158647040404
15.444444444444445 -3.5555555555555554 -0.00021875966952249168 0.00011297347105510413
15.444444444444445 -3.111111111111111 -0.00013586004004461779 0.00012911294216842294
15.444444444444445 -2.666666666666667 -0.00011488003787902268 0.00012737927532980412
15.444444444444445 -2.2222222222222223 5.25441141295775e-5 0.00012741643724687354
15.444444444444445 -1.7777777777777777 0.00017788115669287597 0.00014349927774031404
15.444444444444445 -1.3333333333333335 -3.062787464363954e-5 0.00014866608449020334
15.444444444444445 -0.8888888888888888 0.0003446661678648287 0.00015790050172241772
15.444444444444445 -0.4444444444444444 0.0003225774358258938 0.00016189656321167513
15.444444444444445 0.0 0.00016688417725758438 0.00014602747715985052
15.444444444444445 0.4444444444444444 0.00026061427807055665 0.00017110881794486687
15.444444444444445 0.8888888888888888 0.0003244047785144755 0.00016539968996916857
15.444444444444445 1.3333333333333335 -0.00020800982126903595 0.0001643306511197033
15.444444444444445 1.7777777777777777 6.291313973490591e-5 0.00016163765362815788
15.444444444444445 2.2222222222222223 0.00025172508550752555 0.0001831830549310572
15.444444444444445 2.666666666666667 0.00016523339841859833 0.00018610566879378914
15.444444444444445 3.111111111111111 0.00022925912684736906 0.00018191106283700634
15.444444444444445 3.5555555555555554 7.230311074815751e-5 0.00017738468747260407
15.444444444444445 4.0 0.00042862382635226 0.0001743205252914069
15.444444444444445 4.444444444444445 -5.220788130847907e-5 0.00017429506240664489
15.444444444444445 4.888888888888889 0.00037607746129242044 0.00018010751665372457
15.444444444444445 5.333333333333333 0.00043861089103052544 0.00017282213782586261
15.444444444444445 5.777777777777778 9.28729660623559e-5 0.00016472873669496322
15.444444444444445 6.222222222222222 0.0004388966430309407 0.0001676692924731484
15.444444444444445 6.666666666666667 0.0005838034027673529 0.00017146895108200626
15.444444444444445 7.111111111111111 0.0006048712073170214 0.00015957736112356892
15.444444444444445 7.555555555555555 0.0004812015826223757 0.0001669677972458171
15.444444444444445 8.0 0.0005225260791900754 0.0001476357217723302
15.444444444444445 8.444444444444443 0.00043771611105137615 0.00014762367999929975
15.444444444444445 8.88888888888889 0.00047939571492757805 0.0001562010722993058
15.444444444444445 9.333333333333332 0.0005226375373334793 0.00012175426401278383
15.444444444444445 9.777777777777779 0.0003340544278273827 0.00011901279663413925
15.444444444444445 10.222222222222221 0.0005112365362575621 0.00011853940043102534
15.444444444444445 10.666666666666668 0.00023928023540962422 9.941811719079955e-5
15.444444444444445 11.11111111111111 0.00013563919906970525 8.921116975280426e-5
15.444444444444445 11.555555555555557 0.0002192305659730473 7.308478296324772e-5
15.444444444444445 12.0 0.00010462645119668332 5.9083470369343135e-5
15.444444444444445 12.444444444444443 1.4470243439323513e-7 4.6741405081355095e-5
15.444444444444445 12.88888888888889 -1.0488103556533669e-5 1.0488103556533669e-5
15.444444444444445 13.333333333333332 0.0 0.0
15.444444444444445 13.777777777777779 0.0 0.0
15.444444444444445 14.222222222222221 0.0 0.0
15.444444444444445 14.666666666666668 0.0 0.0
15.444444444444445 15.11111111111111 0.0 0.0
15.444444444444445 15.555555555555557 0.0 0.0
15.444444444444445 16.0 0.0 0.0
15.444444444444445 16.444444444444443 0.0 0.0
15.444444444444445 16.88888888888889 0.0 0.0
15.444444444444445 17.333333333333336 0.0 0.0
15.444444444444445 17.77777777777778 0.0 0.0
15.444444444444445 18.22222222222222 0.0 0.0
15.444444444444445 18.666666666666664 0.0 0.0
15.444444444444445 19.11111111111111 0.0 0.0
15.444444444444445 19.555555555555557 0.0 0.0
15.444444444444445 20.0 0.0 0.0
15.444444444444445 20.444444444444443 0.0 0.0
15.444444444444445 20.88888888888889 0.0 0.0
15.444444444444445 21.333333333333336 0.0 0.0
15.444444444444445 21.77777777777778 0.0 0.0
15.666666666666668 -21.77777777777778 0.0 0.0
15.666666666666668 -21.333333333333336 0.0 0.0
15.666666666666668 -20.88888888888889 0.0 0.0
15.666666666666668 -20.444444444444443 0.0 0.0
15.666666666666668 -20.0 0.0 0.0
15.666666666666668 -19.555555555555557 0.0 0.0
15.666666666666668 -19.11111111111111 0.0 0.0
15.666666666666668 -18.666666666666664 0.0 0.0
15.666666666666668 -18.22222222222222 0.0 0.0
15.666666666666668 -17.77777777777778 0.0 0.0
15.666666666666668 -17.333333333333336 0.0 0.0
15.666666666666668 -16.88888888888889 0.0 0.0
15.666666666666668 -16.444444444444443 0.0 0.0
15.666666666666668 -16.0 0.0 0.0
15.666666666666668 -15.555555555555557 0.0 0.0
15.666666666666668 -15.11111111111111 0.0 0.0
15.666666666666668 -14.666666666666668 0.0 0.0
15.666666666666668 -14.222222222222221 0.0 0.0
15.666666666666668 -13.777777777777779 0.0 0.0
15.666666666666668 -13.333333333333332 0.0 0.0
15.666666666666668 -12.88888888888889 0.0 0.0
15.666666666666668 -12.444444444444443 8.856728307282973e-9 1.4589221663803796e-5
15.666666666666668 -12.0 -2.0670032036784138e-5 2.5238172160427168e-5
15.666666666666668 -11.555555555555557 -2.06293420293207e-5 2.064399182018805e-5
15.666666666666668 -11.11111111111111 -1.0326522497914125e-5 2.7191303934749043e-5
15.666666666666668 -10.666666666666668 -3.077928988547527e-5 2.726026875374303e-5
15.666666666666668 -10.222222222222221 -3.0770010700249916e-5 4.4847019888905104e-5
15.666666666666668 -9.777777777777779 2.670834241992792e-7 3.5609425897785555e-5
15.666666666666668 -9.333333333333332 -1.0127914586028266e-5 4.2350628277857114e-5
15.666666666666668 -8.88888888888889 -9.313510999986112e-5 6.258205203492595e-5
15.666666666666668 -8.444444444444443 -0.00011307234262635785 5.142670454888858e-5
15.666666666666668 -8.0 -1.0132548344475668e-5 4.478573114712475e-5
15.666666666666668 -7.555555555555555 -8.240298077741969e-5 7.129422793988397e-5
15.666666666666668 -7.111111111111111 2.050128684692081e-5 5.245429190658744e-5
15.666666666666668 -6.666666666666667 -0.0001749113599268509 7.49454801327102e-5
15.666666666666668 -6.222222222222222 -0.00011288962166016906 7.051961658731993e-5
15.666666666666668 -5.777777777777778 -5.111066213112228e-5 8.416543626426264e-5
15.666666666666668 -5.333333333333333 1.023055510753153e-5 8.161488167677144e-5
15.666666666666668 -4.888888888888889 -0.0001227131540760559 9.205631357581493e-5
15.666666666666668 -4.444444444444445 0.00010271837417961787 0.00010485325900761992
15.666666666666668 -4.0 -0.00016427961384454632 0.0001108896091270506
15.666666666666668 -3.5555555555555554 -4.151888714266901e-5 0.00011727592129698567
15.666666666666668 -3.111111111111111 -7.209079751051625e-5 0.00011507064385045466
15.666666666666668 -2.666666666666667 5.181662272512035e-5 0.00011688297445961244
15.666666666666668 -2.2222222222222223 0.00015468247015068881 0.00012477163863194515
15.666666666666668 -1.7777777777777777 -0.0001540309401125406 0.00013375327749952254
15.666666666666668 -1.3333333333333335 -0.0003180951348580379 0.00014723938751426158
15.666666666666668 -0.8888888888888888 -9.366242481092538e-5 0.00014941590817096523
15.666666666666668 -0.4444444444444444 -0.00012349339175953875 0.0001440233908052596
15.666666666666668 0.0 -6.11628228315693e-5 0.00014692878051780515
15.666666666666668 0.4444444444444444 -3.015116384815193e-5 0.00014370792568676175
15.666666666666668 0.8888888888888888 0.0002779484100029283 0.00015637153687934684
15.666666666666668 1.3333333333333335 0.0002973333974641524 0.00016036765147500807
15.666666666666668 1.7777777777777777 -1.0144232264948571e-5 0.00014874748421931232
15.666666666666668 2.2222222222222223 4.105698587707257e-5 0.0001504787674719881
15.666666666666668 2.666666666666667 0.0004217765096401761 0.00016290686502057865
15.666666666666668 3.111111111111111 0.0001953841385613888 0.0001649159332403476
15.666666666666668 3.5555555555555554 3.070875493808254e-5 0.00016423846190637427
15.666666666666668 4.0 0.00017379853105433356 0.00017606205792749434
15.666666666666668 4.444444444444445 0.00013250796753519055 0.0001674010781745137
15.666666666666668 4.888888888888889 0.00036993055594847717 0.0001769862096739762
15.666666666666668 5.333333333333333 0.000267759033177628 0.00016906218879814575
15.666666666666668 5.777777777777778 0.00023697162193914243 0.00015498537299002765
15.666666666666668 6.222222222222222 0.0005868719797530412 0.00015436429615950617
15.666666666666668 6.666666666666667 0.0005763177770115289 0.0001525850431819991
15.666666666666668 7.111111111111111 0.00030787167560435385 0.00015459048337862946
15.666666666666668 7.555555555555555 0.0002669599499613216 0.00014548846635187713
15.666666666666668 8.0 0.00034941084218765 0.00014325787934512703
15.666666666666668 8.444444444444443 0.0005974279988076559 0.0001333262663418958
15.666666666666668 8.88888888888889 0.00029881572197883383 0.000136806000358183
15.666666666666668 9.333333333333332 0.00014366054319399024 0.000123406856671396
15.666666666666668 9.777777777777779 -9.88863635284737e-6 0.00010446220681612196
15.666666666666668 10.222222222222221 0.0002876680478198393 9.642340679120427e-5
15.666666666666668 10.666666666666668 0.0003191590110703323 9.029409006389094e-5
15.666666666666668 11.11111111111111 0.0002261637523860123 8.097544205760552e-5
15.666666666666668 11.555555555555557 0.00013388301690931922 5.905757287020945e-5
15.666666666666668 12.0 -6.1864765293094e-5 4.8233800044603914e-5
15.666666666666668 12.444444444444443 2.068177395786243e-5 2.5265492843930637e-5
15.666666666666668 12.88888888888889 0.0 0.0
15.666666666666668 13.333333333333332 0.0 0.0
15.666666666666668 13.777777777777779 0.0 0.0
15.666666666666668 14.222222222222221 0.0 0.0
15.666666666666668 14.666666666666668 0.0 0.0
15.666666666666668 15.11111111111111 0.0 0.0
15.666666666666668 15.555555555555557 0.0 0.0
15.666666666666668 16.0 0.0 0.0
15.666666666666668 16.444444444444443 0.0 0.0
15.666666666666668 16.88888888888889 0.0 0.0
15.666666666666668 17.333333333333336 0.0 0.0
15.666666666666668 17.77777777777778 0.0 0.0
15.666666666666668 18.22222222222222 0.0 0.0
15.666666666666668 18.666666666666664 0.0 0.0
15.666666666666668 19.11111111111111 0.0 0.0
15.666666666666668 19.555555555555557 0.0 0.0
15.666666666666668 20.0 0.0 0.0
15.666666666666668 20.444444444444443 0.0 0.0
15.666666666666668 20.88888888888889 0.0 0.0
15.666666666666668 21.333333333333336 0.0 0.0
15.666666666666668 21.77777777777778 0.0 0.0
15.88888888888889 -21.77777777777778 0.0 0.0
15.88888888888889 -21.333333333333336 0.0 0.0
15.88888888888889 -20.88888888888889 0.0 0.0
15.88888888888889 -20.444444444444443 0.0 0.0
15.88888888888889 -20.0 0.0 0.0
15.88888888888889 -19.555555555555557 0.0 0.0
15.88888888888889 -19.11111111111111 0.0 0.0
15.88888888888889 -18.666666666666664 0.0 0.0
15.88888888888889 -18.22222222222222 0.0 0.0
15.88888888888889 -17.77777777777778 0.0 0.0
15.88888888888889 -17.333333333333336 0.0 0.0
15.88888888888889 -16.88888888888889 0.0 0.0
15.88888888888889 -16.444444444444443 0.0 0.0
15.88888888888889 -16.0 0.0 0.0
15.88888888888889 -15.555555555555557 0.0 0.0
15.88888888888889 -15.11111111111111 0.0 0.0
15.88888888888889 -14.666666666666668 0.0 0.0
15.88888888888889 -14.222222222222221 0.0 0.0
15.88888888888889 -13.777777777777779 0.0 0.0
15.88888888888889 -13.333333333333332 0.0 0.0
15.88888888888889 -12.88888888888889 0.0 0.0
15.88888888888889 -12.444444444444443 0.0 0.0
15.88888888888889 -12.0 -2.0336211008276322e-5 1.4379923061729355e-5
15.88888888888889 -11.555555555555557 -2.0245989664714525e-5 1.4316077346148427e-5
15.88888888888889 -11.11111111111111 -3.0458998703753433e-5 1.758579206583493e-5
15.88888888888889 -10.666666666666668 -1.0104326787192828e-5 3.0432887226333542e-5
15.88888888888889 -10.222222222222221 -2.0377994156473183e-5 3.218994431082486e-5
15.88888888888889 -9.777777777777779 -0.00010138703110536223 3.797221328487378e-5
15.88888888888889 -9.333333333333332 3.029456958319137e-5 3.655613979979994e-5
15.88888888888889 -8.88888888888889 -8.109628647546839e-5 4.7697967480948925e-5
15.88888888888889 -8.444444444444443 -4.0463178106062954e-5 4.05158788057933e-5
15.88888888888889 -8.0 -0.00011203123686182346 5.647429430611193e-5
15.88888888888889 -7.555555555555555 -2.048061353490775e-5 6.254168019746566e-5
15.88888888888889 -7.111111111111111 -9.189731053754313e-5 6.492504931230555e-5
15.88888888888889 -6.666666666666667 -2.0276033611195262e-5 6.240131200600382e-5
15.88888888888889 -6.222222222222222 -0.00013228815124704176 8.78593803095754e-5
15.88888888888889 -5.777777777777778 -0.00018294431709235413 7.314415058578519e-5
15.88888888888889 -5.333333333333333 4.068443537831557e-5 7.585040878633731e-5
15.88888888888889 -4.888888888888889 -0.00012194549806301183 7.855585081684551e-5
15.88888888888889 -4.444444444444445 -0.00023301336462139147 8.547745507199388e-5
15.88888888888889 -4.0 4.0828408089166134e-5 9.83345058323472e-5
15.88888888888889 -3.5555555555555554 -8.15994934910065e-5 0.00010049448142689991
15.88888888888889 -3.111111111111111 -0.00019257947621417173 0.00011066930661088037
15.88888888888889 -2.666666666666667 0.0001918811544077247 0.00012035937829337612
15.88888888888889 -2.2222222222222223 -5.105177313045704e-5 0.00011342079561893432
15.88888888888889 -1.7777777777777777 -0.0003549978681829472 0.00012205788142452577
15.88888888888889 -1.3333333333333335 -0.00014155701983523827 0.0001208501378771258
15.88888888888889 -0.8888888888888888 0.00012197162947527016 0.00013226415944342742
15.88888888888889 -0.4444444444444444 -0.00021242421983221283 0.00013799266728467465
15.88888888888889 0.0 -0.00013161784783867554 0.00013944385460724117
15.88888888888889 0.4444444444444444 0.00012111445673935994 0.00013978993447261897
15.88888888888889 0.8888888888888888 -0.0001119855370728917 0.0001409069933040745
15.88888888888889 1.3333333333333335 4.032631606589581e-5 0.00014192897776905055
15.88888888888889 1.7777777777777777 0.000283926476997772 0.00014630716007714098
15.88888888888889 2.2222222222222223 0.00020303427820171253 0.00014907210823726714
15.88888888888889 2.666666666666667 0.0003455651421734772 0.000159773545495562
15.88888888888889 3.111111111111111 4.991568029811297e-5 0.0001706448670271335
15.88888888888889 3.5555555555555554 0.0002340936947471213 0.00015687263153421597
15.88888888888889 4.0 0.0003035914404204038 0.0001590796539663403
15.88888888888889 4.444444444444445 2.002272441744249e-5 0.00015852862288939727
15.88888888888889 4.888888888888889 0.00046637499390374845 0.00015778666093919228
15.88888888888889 5.333333333333333 0.0004161172421294057 0.00015475766714694188
15.88888888888889 5.777777777777778 1.983226495820615e-5 0.00015514386048065638
15.88888888888889 6.222222222222222 0.00031452594783892303 0.00013717415855879776
15.88888888888889 6.666666666666667 0.0005061090999116724 0.000146993227044637
15.88888888888889 7.111111111111111 0.00048736233111459877 0.0001449453084024846
15.88888888888889 7.555555555555555 0.0003949317761721803 0.00012954015652026245
15.88888888888889 8.0 0.0002026896226887852 0.00011743604290104846
15.88888888888889 8.444444444444443 0.00027425373461028804 0.00012205508308068694
15.88888888888889 8.88888888888889 0.00023375864919455486 0.00010399801086777768
15.88888888888889 9.333333333333332 0.00024249970327838848 0.00010738353925632143
15.88888888888889 9.777777777777779 0.00019291433139299023 9.35614569605988e-5
15.88888888888889 10.222222222222221 0.00021278596316382276 9.46401602790559e-5
15.88888888888889 10.666666666666668 0.00014166319411872325 9.181695783692554e-5
15.88888888888889 11.11111111111111 0.000213049373049463 7.248776149960064e-5
15.88888888888889 11.555555555555557 8.124849340181393e-5 4.3111216217211705e-5
15.88888888888889 12.0 1.0093043480154495e-5 2.686270962559104e-5
15.88888888888889 12.444444444444443 0.0 0.0
15.88888888888889 12.88888888888889 0.0 0.0
15.88888888888889 13.333333333333332 0.0 0.0
15.88888888888889 13.777777777777779 0.0 0.0
15.88888888888889 14.222222222222221 0.0 0.0
15.88888888888889 14.666666666666668 0.0 0.0
15.88888888888889 15.11111111111111 0.0 0.0
15.88888888888889 15.555555555555557 0.0 0.0
15.88888888888889 16.0 0.0 0.0
15.88888888888889 16.444444444444443 0.0 0.0
15.88888888888889 16.88888888888889 0.0 0.0
15.88888888888889 17.333333333333336 0.0 0.0
15.88888888888889 17.77777777777778 0.0 0.0
15.88888888888889 18.22222222222222 0.0 0.0
15.88888888888889 18.666666666666664 0.0 0.0
15.88888888888889 19.11111111111111 0.0 0.0
15.88888888888889 19.555555555555557 0.0 0.0
15.88888888888889 20.0 0.0 0.0
15.88888888888889 20.444444444444443 0.0 0.0
15.88888888888889 20.88888888888889 0.0 0.0
15.88888888888889 21.333333333333336 0.0 0.0
15.88888888888889 21.77777777777778 0.0 0.0
16.11111111111111 -21.77777777777778 0.0 0.0
16.11111111111111 -21.333333333333336 0.0 0.0
16.11111111111111 -20.88888888888889 0.0 0.0
16.11111111111111 -20.444444444444443 0.0 0.0
16.11111111111111 -20.0 0.0 0.0
16.11111111111111 -19.555555555555557 0.0 0.0
16.11111111111111 -19.11111111111111 0.0 0.0
16.11111111111111 -18.666666666666664 0.0 0.0
16.11111111111111 -18.22222222222222 0.0 0.0
16.11111111111111 -17.77777777777778 0.0 0.0
16.11111111111111 -17.333333333333336 0.0 0.0
16.11111111111111 -16.88888888888889 0.0 0.0
16.11111111111111 -16.444444444444443 0.0 0.0
16.11111111111111 -16.0 0.0 0.0
16.11111111111111 -15.555555555555557 0.0 0.0
16.11111111111111 -15.11111111111111 0.0 0.0
16.11111111111111 -14.666666666666668 0.0 0.0
16.11111111111111 -14.222222222222221 0.0 0.0
16.11111111111111 -13.777777777777779 0.0 0.0
16.11111111111111 -13.333333333333332 0.0 0.0
16.11111111111111 -12.88888888888889 0.0 0.0
16.11111111111111 -12.444444444444443 0.0 0.0
16.11111111111111 -12.0 1.0030992569780828e-5 1.0030992569780828e-5
16.11111111111111 -11.555555555555557 -2.0034082400630083e-5 1.416625576984637e-5
16.11111111111111 -11.11111111111111 -9.869391085876337e-6 1.7300099811607144e-5
16.11111111111111 -10.666666666666668 -2.0148613380100476e-5 4.002724399155081e-5
16.11111111111111 -10.222222222222221 -8.922513190749346e-8 2.8269219707893914e-5
16.11111111111111 -9.777777777777779 1.001306250092666e-5 2.6472349414952704e-5
16.11111111111111 -9.333333333333332 -1.0005019779284381e-5 3.325758653325975e-5
16.11111111111111 -8.88888888888889 -9.681271405026297e-6 3.603301830861111e-5
16.11111111111111 -8.444444444444443 -8.013207009020507e-5 5.4840579274561455e-5
16.11111111111111 -8.0 -2.002789573046057e-5 4.903259389169435e-5
16.11111111111111 -7.555555555555555 -6.002748729548445e-5 5.4864499403123715e-5
16.11111111111111 -7.111111111111111 -7.03982427836946e-5 5.5694522633234154e-5
16.11111111111111 -6.666666666666667 -9.958323958402833e-5 7.069521790001402e-5
16.11111111111111 -6.222222222222222 -3.0187678001128955e-5 6.997437908180126e-5
16.11111111111111 -5.777777777777778 -7.002715231393368e-5 7.818466571549852e-5
16.11111111111111 -5.333333333333333 1.9823298842134374e-5 7.611632667089487e-5
16.11111111111111 -4.888888888888889 4.042318232111394e-5 8.364444738551183e-5
16.11111111111111 -4.444444444444445 -0.00018966127549206589 8.551043544818649e-5
16.11111111111111 -4.0 -0.00010025442027470696 9.800524020152715e-5
16.11111111111111 -3.5555555555555554 -1.0079451214196936e-5 9.114594867739441e-5
16.11111111111111 -3.111111111111111 -0.00012953176729681317 0.00010726973152232589
16.11111111111111 -2.666666666666667 -0.00024002307209914896 0.00011583764015558488
16.11111111111111 -2.2222222222222223 -2.929504126258477e-5 0.0001100695993012099
16.11111111111111 -1.7777777777777777 9.001860318636204e-5 0.00010913540049692594
16.11111111111111 -1.3333333333333335 -9.014038013833718e-5 0.0001316189411866976
16.11111111111111 -0.8888888888888888 0.00018005260069039843 0.00012261632892023678
16.11111111111111 -0.4444444444444444 0.00011927975855410139 0.00011496817013731876
16.11111111111111 0.0 0.0001604524282264746 0.0001265338712659147
16.11111111111111 0.4444444444444444 4.9768686880114935e-5 0.00012768372795427563
16.11111111111111 0.8888888888888888 0.00013910505159414494 0.00013790857411453882
16.11111111111111 1.3333333333333335 0.00012938518807152857 0.00013158234071499367
16.11111111111111 1.7777777777777777 0.00025033395808961485 0.00013459042232698049
16.11111111111111 2.2222222222222223 8.035070115286103e-5 0.00013419369523125484
16.11111111111111 2.666666666666667 6.032346856406448e-5 0.00014007222657903148
16.11111111111111 3.111111111111111 6.909975891560058e-5 0.00014322469042057164
16.11111111111111 3.5555555555555554 0.00037062637191336657 0.0001404016570761717
16.11111111111111 4.0 0.00033047759822557013 0.0001520391842084109
16.11111111111111 4.444444444444445 0.00014065879444062135 0.0001349048809471523
16.11111111111111 4.888888888888889 0.00023036964615171077 0.00012767944381023117
16.11111111111111 5.333333333333333 0.00025018232772534084 0.00013161022725214247
16.11111111111111 5.777777777777778 0.00023984859585367467 0.00014363022462235918
16.11111111111111 6.222222222222222 0.0001601112350356861 0.00013344434917025885
16.11111111111111 6.666666666666667 0.000240698999703245 0.00013556992739782758
16.11111111111111 7.111111111111111 0.000189635073023994 0.00012209603431356136
16.11111111111111 7.555555555555555 0.0003598700197072602 0.00012250855751817083
16.11111111111111 8.0 0.00027977251488561506 0.00011992780093288193
16.11111111111111 8.444444444444443 0.0002896072049243081 0.00010252057617379807
16.11111111111111 8.88888888888889 0.00041037669145783224 0.00010048874455040124
16.11111111111111 9.333333333333332 0.00012002227377028526 9.693106082027118e-5
16.11111111111111 9.777777777777779 0.00029039597010222754 8.313196488726392e-5
16.11111111111111 10.222222222222221 3.995551932489524e-5 7.876930404797358e-5
16.11111111111111 10.666666666666668 8.99416758919539e-5 5.567079022451528e-5
16.11111111111111 11.11111111111111 0.00013006493452242005 5.208361504543461e-5
16.11111111111111 11.555555555555557 -2.0217044662201112e-5 3.166651731913393e-5
16.11111111111111 12.0 0.0 0.0
16.11111111111111 12.444444444444443 0.0 0.0
16.11111111111111 12.88888888888889 0.0 0.0
16.11111111111111 13.333333333333332 0.0 0.0
16.11111111111111 13.777777777777779 0.0 0.0
16.11111111111111 14.222222222222221 0.0 0.0
16.11111111111111 14.666666666666668 0.0 0.0
16.11111111111111 15.11111111111111 0.0 0.0
16.11111111111111 15.555555555555557 0.0 0.0
16.11111111111111 16.0 0.0 0.0
16.11111111111111 16.444444444444443 0.0 0.0
16.11111111111111 16.88888888888889 0.0 0.0
16.11111111111111 17.333333333333336 0.0 0.0
16.11111111111111 17.77777777777778 0.0 0.0
16.11111111111111 18.22222222222222 0.0 0.0
16.11111111111111 18.666666666666664 0.0 0.0
16.11111111111111 19.11111111111111 0.0 0.0
16.11111111111111 19.555555555555557 0.0 0.0
16.11111111111111 20.0 0.0 0.0
16.11111111111111 20.444444444444443 0.0 0.0
16.11111111111111 20.88888888888889 0.0 0.0
16.11111111111111 21.333333333333336 0.0 0.0
16.11111111111111 21.77777777777778 0.0 0.0
16.333333333333332 -21.77777777777778 0.0 0.0
16.333333333333332 -21.333333333333336 0.0 0.0
16.333333333333332 -20.88888888888889 0.0 0.0
16.333333333333332 -20.444444444444443 0.0 0.0
16.333333333333332 -20.0 0.0 0.0
16.333333333333332 -19.555555555555557 0.0 0.0
16.333333333333332 -19.11111111111111 0.0 0.0
16.333333333333332 -18.666666666666664 0.0 0.0
16.333333333333332 -18.22222222222222 0.0 0.0
16.333333333333332 -17.77777777777778 0.0 0.0
16.333333333333332 -17.333333333333336 0.0 0.0
16.333333333333332 -16.88888888888889 0.0 0.0
16.333333333333332 -16.444444444444443 0.0 0.0
16.333333333333332 -16.0 0.0 0.0
16.333333333333332 -15.555555555555557 0.0 0.0
16.333333333333332 -15.11111111111111 0.0 0.0
16.333333333333332 -14.666666666666668 0.0 0.0
16.333333333333332 -14.222222222222221 0.0 0.0
16.333333333333332 -13.777777777777779 0.0 0.0
16.333333333333332 -13.333333333333332 0.0 0.0
16.333333333333332 -12.88888888888889 0.0 0.0
16.333333333333332 -12.444444444444443 0.0 0.0
16.333333333333332 -12.0 0.0 0.0
16.333333333333332 -11.555555555555557 -9.847921308327323e-6 9.847921308327323e-6
16.333333333333332 -11.11111111111111 -3.9470394953268197e-5 1.9735345811608722e-5
16.333333333333332 -10.666666666666668 -5.913136212673269e-5 2.7878625569552153e-5
16.333333333333332 -10.222222222222221 -4.918739389305139e-5 3.263144055603769e-5
16.333333333333332 -9.777777777777779 -3.934264528632394e-5 3.1123970780743065e-5
16.333333333333332 -9.333333333333332 -4.9426107418653905e-5 2.9662041276443162e-5
16.333333333333332 -8.88888888888889 -4.925956096466686e-5 2.958295688277136e-5
16.333333333333332 -8.444444444444443 -5.899612685809327e-5 3.692230765035218e-5
16.333333333333332 -8.0 -5.921130757207945e-5 3.94026658229109e-5
16.333333333333332 -7.555555555555555 1.9797956291725193e-5 4.4187460012697255e-5
16.333333333333332 -7.111111111111111 -1.969838703358117e-5 6.081755143222441e-5
16.333333333333332 -6.666666666666667 -9.653408189338525e-6 5.3165103043257544e-5
16.333333333333332 -6.222222222222222 8.956491658332097e-5 6.918668472686178e-5
16.333333333333332 -5.777777777777778 -9.892663096277661e-5 6.389274152546965e-5
16.333333333333332 -5.333333333333333 -9.879524692276113e-5 6.687763253593615e-5
16.333333333333332 -4.888888888888889 -3.0245442944199903e-5 7.181950820192068e-5
16.333333333333332 -4.444444444444445 -0.00025658043019320816 9.038802882406106e-5
16.333333333333332 -4.0 -3.949998607902827e-5 8.016422808593303e-5
16.333333333333332 -3.5555555555555554 -2.940877507397884e-5 8.77448480955273e-5
16.333333333333332 -3.111111111111111 5.925494794509459e-5 8.936714209286255e-5
16.333333333333332 -2.666666666666667 7.911286250161957e-5 9.864989289708312e-5
16.333333333333332 -2.2222222222222223 -3.9803107295204444e-5 9.466498230165628e-5
16.333333333333332 -1.7777777777777777 -0.00017718760723503717 0.00010445982115614925
16.333333333333332 -1.3333333333333335 1.9612272971036797e-5 0.00010052568825266747
16.333333333333332 -0.8888888888888888 -8.927932911083423e-5 0.00011296485794065982
16.333333333333332 -0.4444444444444444 -0.00017738473989541143 0.0001071836113690005
16.333333333333332 0.0 -2.9441004922091118e-5 0.00011548715735219153
16.333333333333332 0.4444444444444444 6.829079608502922e-5 0.00012360432257046822
16.333333333333332 0.8888888888888888 -3.9486125613293057e-5 0.00012323468247859028
16.333333333333332 1.3333333333333335 -2.0145570609335015e-5 0.00012643189097848268
16.333333333333332 1.7777777777777777 -9.789374461254337e-5 0.00013081752277389978
16.333333333333332 2.2222222222222223 0.00019734850918441075 0.00012486855161093579
16.333333333333332 2.666666666666667 0.0001479102470618434 0.00012906234727047886
16.333333333333332 3.111111111111111 7.859949068379542e-5 0.000130851277725397
16.333333333333332 3.5555555555555554 0.0001478119778815079 0.00012046671752615258
16.333333333333332 4.0 -6.895146217785663e-5 0.00013351680730392944
16.333333333333332 4.444444444444445 0.00015718349080466032 0.00013163030802504212
16.333333333333332 4.888888888888889 0.00016783859344741967 0.00012603109193611072
16.333333333333332 5.333333333333333 0.00026599816889544986 0.00013347876797015055
16.333333333333332 5.777777777777778 0.0003256701761050295 0.00013197376192627695
16.333333333333332 6.222222222222222 0.00016714902481795006 0.00012285290338561968
16.333333333333332 6.666666666666667 0.0002868235056558662 0.0001244276630387651
16.333333333333332 7.111111111111111 0.00016843760637111067 0.00012129723302334805
16.333333333333332 7.555555555555555 0.00010888326022905503 0.00010403514164948694
16.333333333333332 8.0 0.00019690436342367692 0.00010169347075997769
16.333333333333332 8.444444444444443 0.00034569932393189713 0.00010209757389451475
16.333333333333332 8.88888888888889 0.0001579132688552612 8.487618899457171e-5
16.333333333333332 9.333333333333332 5.898012766340385e-5 8.260256340715381e-5
16.333333333333332 9.777777777777779 5.8885814028583855e-5 7.644606708793051e-5
16.333333333333332 10.222222222222221 0.00020717339986997958 6.773578547062371e-5
16.333333333333332 10.666666666666668 1.9537012373143017e-5 6.399432253706094e-5
16.333333333333332 11.11111111111111 0.00013804963922844305 4.631748775522846e-5
16.333333333333332 11.555555555555557 -9.875343603011403e-6 1.7123050708385043e-5
16.333333333333332 12.0 0.0 0.0
16.333333333333332 12.444444444444443 0.0 0.0
16.333333333333332 12.88888888888889 0.0 0.0
16.333333333333332 13.333333333333332 0.0 0.0
16.333333333333332 13.777777777777779 0.0 0.0
16.333333333333332 14.222222222222221 0.0 0.0
16.333333333333332 14.666666666666668 0.0 0.0
16.333333333333332 15.11111111111111 0.0 0.0
16.333333333333332 15.555555555555557 0.0 0.0
16.333333333333332 16.0 0.0 0.0
16.333333333333332 16.444444444444443 0.0 0.0
16.333333333333332 16.88888888888889 0.0 0.0
16.333333333333332 17.333333333333336 0.0 0.0
16.333333333333332 17.77777777777778 0.0 0.0
16.333333333333332 18.22222222222222 0.0 0.0
16.333333333333332 18.666666666666664 0.0 0.0
16.333333333333332 19.11111111111111 0.0 0.0
16.333333333333332 19.555555555555557 0.0 0.0
16.333333333333332 20.0 0.0 0.0
16.333333333333332 20.444444444444443 0.0 0.0
16.333333333333332 20.88888888888889 0.0 0.0
16.333333333333332 21.333333333333336 0.0 0.0
16.333333333333332 21.77777777777778 0.0 0.0
16.555555555555557 -21.77777777777778 0.0 0.0
16.555555555555557 -21.333333333333336 0.0 0.0
16.555555555555557 -20.88888888888889 0.0 0.0
16.555555555555557 -20.444444444444443 0.0 0.0
16.555555555555557 -20.0 0.0 0.0
16.555555555555557 -19.555555555555557 0.0 0.0
16.555555555555557 -19.11111111111111 0.0 0.0
16.555555555555557 -18.666666666666664 0.0 0.0
16.555555555555557 -18.22222222222222 0.0 0.0
16.555555555555557 -17.77777777777778 0.0 0.0
16.555555555555557 -17.333333333333336 0.0 0.0
16.555555555555557 -16.88888888888889 0.0 0.0
16.555555555555557 -16.444444444444443 0.0 0.0
16.555555555555557 -16.0 0.0 0.0
16.555555555555557 -15.555555555555557 0.0 0.0
16.555555555555557 -15.11111111111111 0.0 0.0
16.555555555555557 -14.666666666666668 0.0 0.0
16.555555555555557 -14.222222222222221 0.0 0.0
16.555555555555557 -13.777777777777779 0.0 0.0
16.555555555555557 -13.333333333333332 0.0 0.0
16.555555555555557 -12.88888888888889 0.0 0.0
16.555555555555557 -12.444444444444443 0.0 0.0
16.555555555555557 -12.0 0.0 0.0
16.555555555555557 -11.555555555555557 0.0 0.0
16.555555555555557 -11.11111111111111 -9.795687754555463e-6 1.6841885575232307e-5
16.555555555555557 -10.666666666666668 -3.886972307735644e-5 2.3861070066866338e-5
16.555555555555557 -10.222222222222221 -3.8857334850442205e-5 2.7436087568870273e-5
16.555555555555557 -9.777777777777779 -3.9010793305540387e-5 1.950551271374886e-5
16.555555555555557 -9.333333333333332 -5.8441785757887045e-5 3.082329782895673e-5
16.555555555555557 -8.88888888888889 5.845070045851461e-5 4.5663030988838516e-5
16.555555555555557 -8.444444444444443 -9.656962534457654e-6 3.762382869804011e-5
16.555555555555557 -8.0 -6.807128734766121e-5 5.0592573939340606e-5
16.555555555555557 -7.555555555555555 -0.0001071744515433474 5.422823007999258e-5
16.555555555555557 -7.111111111111111 -2.9018241399653853e-5 4.8651498179425764e-5
16.555555555555557 -6.666666666666667 6.815359093399833e-5 5.052234341804746e-5
16.555555555555557 -6.222222222222222 -0.00010724893569500118 5.062965769259227e-5
16.555555555555557 -5.777777777777778 -0.00014624782524520034 6.240361149649475e-5
16.555555555555557 -5.333333333333333 4.879276798177834e-5 6.527585010006551e-5
16.555555555555557 -4.888888888888889 -4.8748234893432004e-5 7.09230364056176e-5
16.555555555555557 -4.444444444444445 -0.00017585767946660288 7.284270058062847e-5
16.555555555555557 -4.0 -5.777025135342348e-5 8.02590364666091e-5
16.555555555555557 -3.5555555555555554 2.895392838167813e-5 7.604113099759309e-5
16.555555555555557 -3.111111111111111 6.812980424134561e-5 8.870911388426506e-5
16.555555555555557 -2.666666666666667 -5.862761788585914e-5 9.725581270589552e-5
16.555555555555557 -2.2222222222222223 -0.00011630121384435184 9.446782143706544e-5
16.555555555555557 -1.7777777777777777 -8.76304837780426e-5 8.54272228353815e-5
16.555555555555557 -1.3333333333333335 -7.732890942618287e-5 0.0001030366941984502
16.555555555555557 -0.8888888888888888 -7.727373246159006e-5 0.00010212807563672897
16.555555555555557 -0.4444444444444444 0.00010725721044865382 0.00010539606690875876
16.555555555555557 0.0 -5.799356065932109e-5 0.00010664994073306821
16.555555555555557 0.4444444444444444 5.769722040014691e-5 0.00011847066386879544
16.555555555555557 0.8888888888888888 2.9190390418569964e-5 0.00010889437685567181
16.555555555555557 1.3333333333333335 -9.611123223934145e-6 0.0001204518240987382
16.555555555555557 1.7777777777777777 9.366325954568729e-6 0.00012358622256361401
16.555555555555557 2.2222222222222223 4.0930763171291617e-7 0.00012402500163709133
16.555555555555557 2.666666666666667 8.762457403836913e-5 0.00013022909578447434
16.555555555555557 3.111111111111111 -3.839030123732698e-5 0.00012313416439479642
16.555555555555557 3.5555555555555554 3.916260062304049e-5 0.00011186606229895891
16.555555555555557 4.0 0.00015507823224797268 0.00011761170045399095
16.555555555555557 4.444444444444445 2.908398192956414e-5 0.0001163173365479844
16.555555555555557 4.888888888888889 0.00023387312402054923 0.00010932911831841236
16.555555555555557 5.333333333333333 0.000146409523208707 0.00010882099663366281
16.555555555555557 5.777777777777778 0.0003703185931788382 0.00011599424531174343
16.555555555555557 6.222222222222222 0.00019433669419194257 0.00012467295014737282
16.555555555555557 6.666666666666667 0.00017565487307176869 9.840114335859433e-5
16.555555555555557 7.111111111111111 0.000135753340020205 0.00010396210766089319
16.555555555555557 7.555555555555555 0.0003994691939278998 0.00010171560016040424
16.555555555555557 8.0 0.00013613611053755868 9.23551109469996e-5
16.555555555555557 8.444444444444443 0.0001067160631290874 8.085777769013824e-5
16.555555555555557 8.88888888888889 0.00016535273891537034 8.425680158120781e-5
16.555555555555557 9.333333333333332 0.00022403183211736275 7.350000683279645e-5
16.555555555555557 9.777777777777779 8.756413183251865e-5 7.724205946927625e-5
16.555555555555557 10.222222222222221 9.716945446468463e-6 5.420611539239144e-5
16.555555555555557 10.666666666666668 3.893726810570941e-5 4.572998681758119e-5
16.555555555555557 11.11111111111111 9.761801602567998e-6 2.174218364166661e-5
16.555555555555557 11.555555555555557 0.0 0.0
16.555555555555557 12.0 0.0 0.0
16.555555555555557 12.444444444444443 0.0 0.0
16.555555555555557 12.88888888888889 0.0 0.0
16.555555555555557 13.333333333333332 0.0 0.0
16.555555555555557 13.777777777777779 0.0 0.0
16.555555555555557 14.222222222222221 0.0 0.0
16.555555555555557 14.666666666666668 0.0 0.0
16.555555555555557 15.11111111111111 0.0 0.0
16.555555555555557 15.555555555555557 0.0 0.0
16.555555555555557 16.0 0.0 0.0
16.555555555555557 16.444444444444443 0.0 0.0
16.555555555555557 16.88888888888889 0.0 0.0
16.555555555555557 17.333333333333336 0.0 0.0
16.555555555555557 17.77777777777778 0.0 0.0
16.555555555555557 18.22222222222222 0.0 0.0
16.555555555555557 18.666666666666664 0.0 0.0
16.555555555555557 19.11111111111111 0.0 0.0
16.555555555555557 19.555555555555557 0.0 0.0
16.555555555555557 20.0 0.0 0.0
16.555555555555557 20.444444444444443 0.0 0.0
16.555555555555557 20.88888888888889 0.0 0.0
16.555555555555557 21.333333333333336 0.0 0.0
16.555555555555557 21.77777777777778 0.0 0.0
16.77777777777778 -21.77777777777778 0.0 0.0
16.77777777777778 -21.333333333333336 0.0 0.0
16.77777777777778 -20.88888888888889 0.0 0.0
16.77777777777778 -20.444444444444443 0.0 0.0
16.77777777777778 -20.0 0.0 0.0
16.77777777777778 -19.555555555555557 0.0 0.0
16.77777777777778 -19.11111111111111 0.0 0.0
16.77777777777778 -18.666666666666664 0.0 0.0
16.77777777777778 -18.22222222222222 0.0 0.0
16.77777777777778 -17.77777777777778 0.0 0.0
16.77777777777778 -17.333333333333336 0.0 0.0
16.77777777777778 -16.88888888888889 0.0 0.0
16.77777777777778 -16.444444444444443 0.0 0.0
16.77777777777778 -16.0 0.0 0.0
16.77777777777778 -15.555555555555557 0.0 0.0
16.77777777777778 -15.11111111111111 0.0 0.0
16.77777777777778 -14.666666666666668 0.0 0.0
16.77777777777778 -14.222222222222221 0.0 0.0
16.77777777777778 -13.777777777777779 0.0 0.0
16.77777777777778 -13.333333333333332 0.0 0.0
16.77777777777778 -12.88888888888889 0.0 0.0
16.77777777777778 -12.444444444444443 0.0 0.0
16.77777777777778 -12.0 0.0 0.0
16.77777777777778 -11.555555555555557 0.0 0.0
16.77777777777778 -11.11111111111111 0.0 0.0
16.77777777777778 -10.666666666666668 -1.919837038971154e-5 2.353126810265034e-5
16.77777777777778 -10.222222222222221 -2.8809596246708207e-5 2.152809582395982e-5
16.77777777777778 -9.777777777777779 -3.8310459478881874e-5 3.0388956830951982e-5
16.77777777777778 -9.333333333333332 -1.9219759940880064e-5 2.3501780485804523e-5
16.77777777777778 -8.88888888888889 -9.7016953463083e-6 3.717684929979413e-5
16.77777777777778 -8.444444444444443 -4.813750728821745e-5 3.462758618864012e-5
16.77777777777778 -8.0 -8.624209400023246e-5 4.801383963635528e-5
16.77777777777778 -7.555555555555555 -4.803287759561491e-5 3.961033050115836e-5
16.77777777777778 -7.111111111111111 -7.707845224638579e-5 4.295972050794548e-5
16.77777777777778 -6.666666666666667 -4.814225681383312e-5 5.1719677172493546e-5
16.77777777777778 -6.222222222222222 -1.6922028298510034e-7 4.905613944924102e-5
16.77777777777778 -5.777777777777778 -7.310503306142615e-8 4.701713787958008e-5
16.77777777777778 -5.333333333333333 -9.587961334813215e-5 5.252455805840229e-5
16.77777777777778 -4.888888888888889 -0.00016334205783029223 6.988870206077986e-5
16.77777777777778 -4.444444444444445 2.8867914415675744e-5 6.722968789452321e-5
16.77777777777778 -4.0 -3.833360982583936e-5 7.570177919055832e-5
16.77777777777778 -3.5555555555555554 -3.841053971071043e-5 8.261466759418223e-5
16.77777777777778 -3.111111111111111 -1.8803347906654345e-5 8.698644113733606e-5
16.77777777777778 -2.666666666666667 -9.604252190067044e-5 8.261909482564282e-5
16.77777777777778 -2.2222222222222223 -0.00011502173978313126 8.371021571813823e-5
16.77777777777778 -1.7777777777777777 -7.717955380629209e-5 9.513507704337688e-5
16.77777777777778 -1.3333333333333335 -4.808637001082181e-5 9.653883627278933e-5
16.77777777777778 -0.8888888888888888 -2.941707236258659e-5 9.163631960249925e-5
16.77777777777778 -0.4444444444444444 1.9000254367259994e-5 9.41757789485529e-5
16.77777777777778 0.0 0.00010544268172276351 9.662470666565793e-5
16.77777777777778 0.4444444444444444 -0.00013499962532593409 0.00011759307482540904
16.77777777777778 0.8888888888888888 2.9133180693575e-5 0.00010123885342181975
16.77777777777778 1.3333333333333335 -7.645803501071594e-5 0.00010873180374227518
16.77777777777778 1.7777777777777777 -0.00010533921492610936 0.00010740270101434313
16.77777777777778 2.2222222222222223 8.62587172317337e-5 0.00011236713406117823
16.77777777777778 2.666666666666667 3.7908406019938885e-5 0.00011608393228833047
16.77777777777778 3.111111111111111 0.00017227693149333027 0.00011604070351220019
16.77777777777778 3.5555555555555554 0.0002308526174457266 0.00010777988988641156
16.77777777777778 4.0 -4.8559170733211206e-5 0.00010658560937261149
16.77777777777778 4.444444444444445 0.00014441692653443966 0.00011246974870357995
16.77777777777778 4.888888888888889 5.796974337051273e-5 0.00011364281232712498
16.77777777777778 5.333333333333333 3.8566061204704055e-5 0.00010868665055939365
16.77777777777778 5.777777777777778 0.0002023698944398537 0.0001012119414553999
16.77777777777778 6.222222222222222 0.00019250318449067397 0.0001025501786063981
16.77777777777778 6.666666666666667 0.00024957877715238886 9.601426669659738e-5
16.77777777777778 7.111111111111111 0.000221223076239279 8.319960300919863e-5
16.77777777777778 7.555555555555555 8.668806791150215e-5 8.09464854229228e-5
16.77777777777778 8.0 0.00010542144615700649 8.432189777307784e-5
16.77777777777778 8.444444444444443 2.2902917876437144e-7 7.053386343019453e-5
16.77777777777778 8.88888888888889 6.707577737799993e-5 6.299124596387578e-5
16.77777777777778 9.333333333333332 9.61703421843493e-5 5.9232467130419156e-5
16.77777777777778 9.777777777777779 0.00016350622527889805 6.002613272997086e-5
16.77777777777778 10.222222222222221 2.8781125809296938e-5 4.605337642552386e-5
16.77777777777778 10.666666666666668 1.9180892982554427e-5 3.851903993890977e-5
16.77777777777778 11.11111111111111 -1.928963493548335e-5 1.3639858261974287e-5
16.77777777777778 11.555555555555557 0.0 0.0
16.77777777777778 12.0 0.0 0.0
16.77777777777778 12.444444444444443 0.0 0.0
16.77777777777778 12.88888888888889 0.0 0.0
16.77777777777778 13.333333333333332 0.0 0.0
16.77777777777778 13.777777777777779 0.0 0.0
16.77777777777778 14.222222222222221 0.0 0.0
16.77777777777778 14.666666666666668 0.0 0.0
16.77777777777778 15.11111111111111 0.0 0.0
16.77777777777778 15.555555555555557 0.0 0.0
16.77777777777778 16.0 0.0 0.0
16.77777777777778 16.444444444444443 0.0 0.0
16.77777777777778 16.88888888888889 0.0 0.0
16.77777777777778 17.333333333333336 0.0 0.0
16.77777777777778 17.77777777777778 0.0 0.0
16.77777777777778 18.22222222222222 0.0 0.0
16.77777777777778 18.666666666666664 0.0 0.0
16.77777777777778 19.11111111111111 0.0 0.0
16.77777777777778 19.555555555555557 0.0 0.0
16.77777777777778 20.0 0.0 0.0
16.77777777777778 20.444444444444443 0.0 0.0
16.77777777777778 20.88888888888889 0.0 0.0
16.77777777777778 21.333333333333336 0.0 0.0
16.77777777777778 21.77777777777778 0.0 0.0
17.0 -21.77777777777778 0.0 0.0
17.0 -21.333333333333336 0.0 0.0
17.0 -20.88888888888889 0.0 0.0
17.0 -20.444444444444443 0.0 0.0
17.0 -20.0 0.0 0.0
17.0 -19.555555555555557 0.0 0.0
17.0 -19.11111111111111 0.0 0.0
17.0 -18.666666666666664 0.0 0.0
17.0 -18.22222222222222 0.0 0.0
17.0 -17.77777777777778 0.0 0.0
17.0 -17.333333333333336 0.0 0.0
17.0 -16.88888888888889 0.0 0.0
17.0 -16.444444444444443 0.0 0.0
17.0 -16.0 0.0 0.0
17.0 -15.555555555555557 0.0 0.0
17.0 -15.11111111111111 0.0 0.0
17.0 -14.666666666666668 0.0 0.0
17.0 -14.222222222222221 0.0 0.0
17.0 -13.777777777777779 0.0 0.0
17.0 -13.333333333333332 0.0 0.0
17.0 -12.88888888888889 0.0 0.0
17.0 -12.444444444444443 0.0 0.0
17.0 -12.0 0.0 0.0
17.0 -11.555555555555557 0.0 0.0
17.0 -11.11111111111111 0.0 0.0
17.0 -10.666666666666668 0.0 0.0
17.0 -10.222222222222221 -1.8890125180782952e-5 1.88964791041134e-5
17.0 -9.777777777777779 -1.884081985492609e-5 1.8898562769932324e-5
17.0 -9.333333333333332 -4.747712101145433e-5 2.1232598980582337e-5
17.0 -8.88888888888889 -2.8499200489564857e-5 2.1240996921180525e-5
17.0 -8.444444444444443 -4.743964225201712e-5 3.911005411978618e-5
17.0 -8.0 -9.675997550095912e-6 3.149305261109006e-5
17.0 -7.555555555555555 -9.254022762935413e-6 4.5484895722113214e-5
17.0 -7.111111111111111 1.9044094092058854e-5 4.836407667705812e-5
17.0 -6.666666666666667 -9.671815553374214e-6 4.55137436606143e-5
17.0 -6.222222222222222 -4.712238061572063e-5 3.909956636993576e-5
17.0 -5.777777777777778 2.8730659125663664e-5 5.449485597248906e-5
17.0 -5.333333333333333 -2.8508562844312914e-5 4.916223286563288e-5
17.0 -4.888888888888889 -3.805689101567653e-5 5.0241662461902374e-5
17.0 -4.444444444444445 -3.782486451507177e-5 5.848923193527696e-5
17.0 -4.0 -6.612710302674433e-5 7.403805603953503e-5
17.0 -3.5555555555555554 -0.00011319665420611988 7.69761939442223e-5
17.0 -3.111111111111111 -0.00014228637346431285 7.645591654237379e-5
17.0 -2.666666666666667 -5.733769078049984e-5 6.707816532862797e-5
17.0 -2.2222222222222223 -1.8664452189001842e-5 8.267041349646087e-5
17.0 -1.7777777777777777 -3.760797702576267e-5 8.577076253224298e-5
17.0 -1.3333333333333335 -9.722521288827228e-6 9.044923240066824e-5
17.0 -0.8888888888888888 -7.527287074900329e-5 8.47912952974351e-5
17.0 -0.4444444444444444 -0.00010403569861122622 9.238214336611047e-5
17.0 0.0 0.00012310404259959515 9.988171113195329e-5
17.0 0.4444444444444444 -0.00012308525098210532 9.041902639598651e-5
17.0 0.8888888888888888 0.00018898915761575004 0.00010385242302205922
17.0 1.3333333333333335 -3.8262609455743116e-5 0.00010206339118685688
17.0 1.7777777777777777 8.528903577458733e-5 0.00010679901174420595
17.0 2.2222222222222223 0.00012303832563192167 0.00010603974090481568
17.0 2.666666666666667 0.00011419581271490626 9.942115556930048e-5
17.0 3.111111111111111 -9.463520098478233e-5 9.66329994546648e-5
17.0 3.5555555555555554 0.00014205787165048477 9.900567837590401e-5
17.0 4.0 9.391935526119132e-5 0.00010466592653280849
17.0 4.444444444444445 1.8956954113296212e-5 0.0001003583007873168
17.0 4.888888888888889 0.00012352399933014295 9.805447347047995e-5
17.0 5.333333333333333 0.00017052713485129313 9.473317884175956e-5
17.0 5.777777777777778 6.64885303955206e-5 8.751198584343007e-5
17.0 6.222222222222222 0.0002465157171958869 9.487422905799797e-5
17.0 6.666666666666667 0.00019969984703133061 9.247153703162593e-5
17.0 7.111111111111111 0.00011388748106124866 7.226305356460303e-5
17.0 7.555555555555555 0.00010423123170235518 8.215001291759503e-5
17.0 8.0 0.00010437356669440925 8.218984376473616e-5
17.0 8.444444444444443 4.739094601425626e-5 5.11228516117648e-5
17.0 8.88888888888889 -3.8140196382728036e-5 5.0148406237214544e-5
17.0 9.333333333333332 1.951132347184454e-5 4.45236852259242e-5
17.0 9.777777777777779 3.0559293980182794e-8 4.238864180267387e-5
17.0 10.222222222222221 -4.755528128923277e-5 3.915582961666876e-5
17.0 10.666666666666668 -9.576489041687198e-6 1.6472271832119898e-5
17.0 11.11111111111111 0.0 0.0
17.0 11.555555555555557 0.0 0.0
17.0 12.0 0.0 0.0
17.0 12.444444444444443 0.0 0.0
17.0 12.88888888888889 0.0 0.0
17.0 13.333333333333332 0.0 0.0
17.0 13.777777777777779 0.0 0.0
17.0 14.222222222222221 0.0 0.0
17.0 14.666666666666668 0.0 0.0
17.0 15.11111111111111 0.0 0.0
17.0 15.555555555555557 0.0 0.0
17.0 16.0 0.0 0.0
17.0 16.444444444444443 0.0 0.0
17.0 16.88888888888889 0.0 0.0
17.0 17.333333333333336 0.0 0.0
17.0 17.77777777777778 0.0 0.0
17.0 18.22222222222222 0.0 0.0
17.0 18.666666666666664 0.0 0.0
17.0 19.11111111111111 0.0 0.0
17.0 19.555555555555557 0.0 0.0
17.0 20.0 0.0 0.0
17.0 20.444444444444443 0.0 0.0
17.0 20.88888888888889 0.0 0.0
17.0 21.333333333333336 0.0 0.0
17.0 21.77777777777778 0.0 0.0
17.22222222222222 -21.77777777777778 0.0 0.0
17.22222222222222 -21.333333333333336 0.0 0.0
17.22222222222222 -20.88888888888889 0.0 0.0
17.22222222222222 -20.444444444444443 0.0 0.0
17.22222222222222 -20.0 0.0 0.0
17.22222222222222 -19.555555555555557 0.0 0.0
17.22222222222222 -19.11111111111111 0.0 0.0
17.22222222222222 -18.666666666666664 0.0 0.0
17.22222222222222 -18.22222222222222 0.0 0.0
17.22222222222222 -17.77777777777778 0.0 0.0
17.22222222222222 -17.333333333333336 0.0 0.0
17.22222222222222 -16.88888888888889 0.0 0.0
17.22222222222222 -16.444444444444443 0.0 0.0
17.22222222222222 -16.0 0.0 0.0
17.22222222222222 -15.555555555555557 0.0 0.0
17.22222222222222 -15.11111111111111 0.0 0.0
17.22222222222222 -14.666666666666668 0.0 0.0
17.22222222222222 -14.222222222222221 0.0 0.0
17.22222222222222 -13.777777777777779 0.0 0.0
17.22222222222222 -13.333333333333332 0.0 0.0
17.22222222222222 -12.88888888888889 0.0 0.0
17.22222222222222 -12.444444444444443 0.0 0.0
17.22222222222222 -12.0 0.0 0.0
17.22222222222222 -11.555555555555557 0.0 0.0
17.22222222222222 -11.11111111111111 0.0 0.0
17.22222222222222 -10.666666666666668 0.0 0.0
17.22222222222222 -10.222222222222221 0.0 0.0
17.22222222222222 -9.777777777777779 -5.6178803885918325e-5 2.2934952918115405e-5
17.22222222222222 -9.333333333333332 -2.8036306867880686e-5 2.468774180662976e-5
17.22222222222222 -8.88888888888889 -2.7979786968754463e-5 2.0930696892511696e-5
17.22222222222222 -8.444444444444443 -3.724450708877434e-5 2.646658353761917e-5
17.22222222222222 -8.0 -9.457828002980846e-6 3.104641949680092e-5
17.22222222222222 -7.555555555555555 9.33579258496924e-6 3.10347798497035e-5
17.22222222222222 -7.111111111111111 5.741743486527788e-8 3.969519329480736e-5
17.22222222222222 -6.666666666666667 -2.8135704542031463e-5 3.622333772058155e-5
17.22222222222222 -6.222222222222222 -4.661089596913155e-5 4.677114245727308e-5
17.22222222222222 -5.777777777777778 9.46343501753527e-6 4.4885259131680464e-5
17.22222222222222 -5.333333333333333 -5.636638816013048e-5 4.58517736030183e-5
17.22222222222222 -4.888888888888889 -1.8407721904365396e-5 5.610593698657996e-5
17.22222222222222 -4.444444444444445 -5.620083973456487e-5 5.6174309965528215e-5
17.22222222222222 -4.0 1.8667254166319115e-5 5.459832761679787e-5
17.22222222222222 -3.5555555555555554 -0.00013136120241234473 5.9208862449414083e-5
17.22222222222222 -3.111111111111111 -9.577198486068545e-6 5.839266550514329e-5
17.22222222222222 -2.666666666666667 -4.6973618187738655e-5 7.42166105304539e-5
17.22222222222222 -2.2222222222222223 6.53821115767048e-5 5.991506294277383e-5
17.22222222222222 -1.7777777777777777 8.397414009419832e-5 7.06199791505869e-5
17.22222222222222 -1.3333333333333335 9.329027611356586e-5 7.93771117961475e-5
17.22222222222222 -0.8888888888888888 -0.00011245673611630231 8.377547784206728e-5
17.22222222222222 -0.4444444444444444 -9.367431802653664e-5 8.3672004437958e-5
17.22222222222222 0.0 0.00015000617711729777 8.777588930923178e-5
17.22222222222222 0.4444444444444444 -2.7891512143014996e-5 9.022553148264087e-5
17.22222222222222 0.8888888888888888 3.353534495616708e-7 8.377971727746587e-5
17.22222222222222 1.3333333333333335 -0.00015910026705913817 9.768777571641599e-5
17.22222222222222 1.7777777777777777 5.665962712389929e-5 0.0001025243159663717
17.22222222222222 2.2222222222222223 -2.3585637635926178e-7 9.903074224879055e-5
17.22222222222222 2.666666666666667 0.0001408889747900226 8.920649238414854e-5
17.22222222222222 3.111111111111111 1.861512788095764e-5 9.355613402062065e-5
17.22222222222222 3.5555555555555554 7.497363322312784e-5 9.168816410292809e-5
17.22222222222222 4.0 -4.6567067542694904e-5 8.916584097184746e-5
17.22222222222222 4.444444444444445 0.00015841203023262462 9.494089287275412e-5
17.22222222222222 4.888888888888889 9.352292682430593e-5 8.37200609202719e-5
17.22222222222222 5.333333333333333 0.00020576073603550583 9.157179018046266e-5
17.22222222222222 5.777777777777778 4.7435710583890213e-5 8.32067747389128e-5
17.22222222222222 6.222222222222222 -1.8763468486007004e-5 8.054545809778373e-5
17.22222222222222 6.666666666666667 0.00010337493917948585 7.426724443223778e-5
17.22222222222222 7.111111111111111 0.00020586819190815522 7.118974251482663e-5
17.22222222222222 7.555555555555555 -1.872938140756263e-5 6.880890610910067e-5
17.22222222222222 8.0 0.00012185060994047272 6.141133114762981e-5
17.22222222222222 8.444444444444443 9.335517378140457e-6 5.209288941767504e-5
17.22222222222222 8.88888888888889 6.529788553937833e-5 4.481012746169347e-5
17.22222222222222 9.333333333333332 1.866959974770545e-5 3.745427310485352e-5
17.22222222222222 9.777777777777779 1.8719802479374694e-5 2.9585342569236926e-5
17.22222222222222 10.222222222222221 0.0 0.0
17.22222222222222 10.666666666666668 0.0 0.0
17.22222222222222 11.11111111111111 0.0 0.0
17.22222222222222 11.555555555555557 0.0 0.0
17.22222222222222 12.0 0.0 0.0
17.22222222222222 12.444444444444443 0.0 0.0
17.22222222222222 12.88888888888889 0.0 0.0
17.22222222222222 13.333333333333332 0.0 0.0
17.22222222222222 13.777777777777779 0.0 0.0
17.22222222222222 14.222222222222221 0.0 0.0
17.22222222222222 14.666666666666668 0.0 0.0
17.22222222222222 15.11111111111111 0.0 0.0
17.22222222222222 15.555555555555557 0.0 0.0
17.22222222222222 16.0 0.0 0.0
17.22222222222222 16.444444444444443 0.0 0.0
17.22222222222222 16.88888888888889 0.0 0.0
17.22222222222222 17.333333333333336 0.0 0.0
17.22222222222222 17.77777777777778 0.0 0.0
17.22222222222222 18.22222222222222 0.0 0.0
17.22222222222222 18.666666666666664 0.0 0.0
17.22222222222222 19.11111111111111 0.0 0.0
17.22222222222222 19.555555555555557 0.0 0.0
17.22222222222222 20.0 0.0 0.0
17.22222222222222 20.444444444444443 0.0 0.0
17.22222222222222 20.88888888888889 0.0 0.0
17.22222222222222 21.333333333333336 0.0 0.0
17.22222222222222 21.77777777777778 0.0 0.0
17.444444444444443 -21.77777777777778 0.0 0.0
17.444444444444443 -21.333333333333336 0.0 0.0
17.444444444444443 -20.88888888888889 0.0 0.0
17.444444444444443 -20.444444444444443 0.0 0.0
17.444444444444443 -20.0 0.0 0.0
17.444444444444443 -19.555555555555557 0.0 0.0
17.444444444444443 -19.11111111111111 0.0 0.0
17.444444444444443 -18.666666666666664 0.0 0.0
17.444444444444443 -18.22222222222222 0.0 0.0
17.444444444444443 -17.77777777777778 0.0 0.0
17.444444444444443 -17.333333333333336 0.0 0.0
17.444444444444443 -16.88888888888889 0.0 0.0
17.444444444444443 -16.444444444444443 0.0 0.0
17.444444444444443 -16.0 0.0 0.0
17.444444444444443 -15.555555555555557 0.0 0.0
17.444444444444443 -15.11111111111111 0.0 0.0
17.444444444444443 -14.666666666666668 0.0 0.0
17.444444444444443 -14.222222222222221 0.0 0.0
17.444444444444443 -13.777777777777779 0.0 0.0
17.444444444444443 -13.333333333333332 0.0 0.0
17.444444444444443 -12.88888888888889 0.0 0.0
17.444444444444443 -12.444444444444443 0.0 0.0
17.444444444444443 -12.0 0.0 0.0
17.444444444444443 -11.555555555555557 0.0 0.0
17.444444444444443 -11.11111111111111 0.0 0.0
17.444444444444443 -10.666666666666668 0.0 0.0
17.444444444444443 -10.222222222222221 0.0 0.0
17.444444444444443 -9.777777777777779 9.184254035513198e-6 9.184254035513198e-6
17.444444444444443 -9.333333333333332 -4.6178640730348766e-5 2.0651824547513515e-5
17.444444444444443 -8.88888888888889 -5.5430284215665864e-5 2.2629510018449135e-5
17.444444444444443 -8.444444444444443 -7.399895924719053e-5 2.616271667553086e-5
17.444444444444443 -8.0 -2.7704335197484723e-5 2.0625994367440537e-5
17.444444444444443 -7.555555555555555 -9.287684654440598e-6 2.7718373982041385e-5
17.444444444444443 -7.111111111111111 -1.839483757339605e-5 3.461592410914485e-5
17.444444444444443 -6.666666666666667 -5.531442051625558e-5 3.2029074652239666e-5
17.444444444444443 -6.222222222222222 2.7816533086137143e-5 3.8134112458399416e-5
17.444444444444443 -5.777777777777778 -5.551391897855531e-5 4.7148448663075425e-5
17.444444444444443 -5.333333333333333 -3.7084145323338845e-5 4.5250904329944136e-5
17.444444444444443 -4.888888888888889 9.499577855085529e-8 4.5264044858361775e-5
17.444444444444443 -4.444444444444445 5.523636250625584e-5 5.056341099780747e-5
17.444444444444443 -4.0 -2.0840561877430242e-7 5.5439105089173856e-5
17.444444444444443 -3.5555555555555554 4.624243395346982e-5 6.469728584712607e-5
17.444444444444443 -3.111111111111111 5.54704390856915e-5 6.913655211559197e-5
17.444444444444443 -2.666666666666667 -7.370247170667016e-5 6.657703394346258e-5
17.444444444444443 -2.2222222222222223 -7.366131366986048e-5 5.22957376015312e-5
17.444444444444443 -1.7777777777777777 -9.546669927411888e-6 6.59417461919778e-5
17.444444444444443 -1.3333333333333335 -2.7655245607060913e-5 6.974460213644392e-5
17.444444444444443 -0.8888888888888888 -0.00016580289984035985 7.267071707465282e-5
17.444444444444443 -0.4444444444444444 5.529315309896936e-5 8.374294148527119e-5
17.444444444444443 0.0 9.333013912705486e-6 8.31304257606294e-5
17.444444444444443 0.4444444444444444 5.567473392579025e-5 8.86070478901189e-5
17.444444444444443 0.8888888888888888 -2.7906562883037757e-5 7.888727319936906e-5
17.444444444444443 1.3333333333333335 -2.6968908564041585e-5 8.718027102927043e-5
17.444444444444443 1.7777777777777777 7.367978599478737e-5 7.951617137277746e-5
17.444444444444443 2.2222222222222223 0.00011104624574094507 8.858365241133953e-5
17.444444444444443 2.666666666666667 2.8153193189448742e-5 8.315952122028187e-5
17.444444444444443 3.111111111111111 0.00012932339350392157 8.266162342317391e-5
17.444444444444443 3.5555555555555554 0.0001383724500849855 8.317612628441299e-5
17.444444444444443 4.0 0.0001382581869476109 7.21604257217894e-5
17.444444444444443 4.444444444444445 9.224776525017341e-5 6.905333149616753e-5
17.444444444444443 4.888888888888889 8.340883933113756e-5 7.67714420102303e-5
17.444444444444443 5.333333333333333 9.215397239920378e-5 8.257378100389102e-5
17.444444444444443 5.777777777777778 6.428024165726445e-5 6.852952532409093e-5
17.444444444444443 6.222222222222222 8.373854906866146e-5 6.977592311249665e-5
17.444444444444443 6.666666666666667 9.249143051809073e-5 6.135560620725632e-5
17.444444444444443 7.111111111111111 -4.6225706335318704e-5 6.195959875961086e-5
17.444444444444443 7.555555555555555 4.6460565706510525e-5 5.4724774126220415e-5
17.444444444444443 8.0 0.00011100883446318562 6.397833648727358e-5
17.444444444444443 8.444444444444443 4.63668970099602e-5 5.142559810065638e-5
17.444444444444443 8.88888888888889 8.336254967222633e-5 4.2354259030482876e-5
17.444444444444443 9.333333333333332 9.059837232740743e-6 2.765439961861775e-5
17.444444444444443 9.777777777777779 7.173597438773044e-8 1.30927523728169e-5
17.444444444444443 10.222222222222221 0.0 0.0
17.444444444444443 10.666666666666668 0.0 0.0
17.444444444444443 11.11111111111111 0.0 0.0
17.444444444444443 11.555555555555557 0.0 0.0
17.444444444444443 12.0 0.0 0.0
17.444444444444443 12.444444444444443 0.0 0.0
17.444444444444443 12.88888888888889 0.0 0.0
17.444444444444443 13.333333333333332 0.0 0.0
17.444444444444443 13.777777777777779 0.0 0.0
17.444444444444443 14.222222222222221 0.0 0.0
17.444444444444443 14.666666666666668 0.0 0.0
17.444444444444443 15.11111111111111 0.0 0.0
17.444444444444443 15.555555555555557 0.0 0.0
17.444444444444443 16.0 0.0 0.0
17.444444444444443 16.444444444444443 0.0 0.0
17.444444444444443 16.88888888888889 0.0 0.0
17.444444444444443 17.333333333333336 0.0 0.0
17.444444444444443 17.77777777777778 0.0 0.0
17.444444444444443 18.22222222222222 0.0 0.0
17.444444444444443 18.666666666666664 0.0 0.0
17.444444444444443 19.11111111111111 0.0 0.0
17.444444444444443 19.555555555555557 0.0 0.0
17.444444444444443 20.0 0.0 0.0
17.444444444444443 20.444444444444443 0.0 0.0
17.444444444444443 20.88888888888889 0.0 0.0
17.444444444444443 21.333333333333336 0.0 0.0
17.444444444444443 21.77777777777778 0.0 0.0
17.666666666666668 -21.77777777777778 0.0 0.0
17.666666666666668 -21.333333333333336 0.0 0.0
17.666666666666668 -20.88888888888889 0.0 0.0
17.666666666666668 -20.444444444444443 0.0 0.0
17.666666666666668 -20.0 0.0 0.0
17.666666666666668 -19.555555555555557 0.0 0.0
17.666666666666668 -19.11111111111111 0.0 0.0
17.666666666666668 -18.666666666666664 0.0 0.0
17.666666666666668 -18.22222222222222 0.0 0.0
17.666666666666668 -17.77777777777778 0.0 0.0
17.666666666666668 -17.333333333333336 0.0 0.0
17.666666666666668 -16.88888888888889 0.0 0.0
17.666666666666668 -16.444444444444443 0.0 0.0
17.666666666666668 -16.0 0.0 0.0
17.666666666666668 -15.555555555555557 0.0 0.0
17.666666666666668 -15.11111111111111 0.0 0.0
17.666666666666668 -14.666666666666668 0.0 0.0
17.666666666666668 -14.222222222222221 0.0 0.0
17.666666666666668 -13.777777777777779 0.0 0.0
17.666666666666668 -13.333333333333332 0.0 0.0
17.666666666666668 -12.88888888888889 0.0 0.0
17.666666666666668 -12.444444444444443 0.0 0.0
17.666666666666668 -12.0 0.0 0.0
17.666666666666668 -11.555555555555557 0.0 0.0
17.666666666666668 -11.11111111111111 0.0 0.0
17.666666666666668 -10.666666666666668 0.0 0.0
17.666666666666668 -10.222222222222221 0.0 0.0
17.666666666666668 -9.777777777777779 0.0 0.0
17.666666666666668 -9.333333333333332 -9.083480566627714e-6 1.5789932087517254e-5
17.666666666666668 -8.88888888888889 -4.5462752075830906e-5 2.7308660837988596e-5
17.666666666666668 -8.444444444444443 -3.6630117380320965e-5 2.2373009745047713e-5
17.666666666666668 -8.0 -5.484000386808334e-5 2.5820137427711474e-5
17.666666666666668 -7.555555555555555 7.001172370989587e-9 2.8862263729010607e-5
17.666666666666668 -7.111111111111111 -6.399271751040048e-5 3.760659756360099e-5
17.666666666666668 -6.666666666666667 -3.673824547765236e-5 3.163845029046649e-5
17.666666666666668 -6.222222222222222 -9.224731111387863e-6 3.28959662707771e-5
17.666666666666668 -5.777777777777778 -1.834590003294668e-5 4.2806393067816776e-5
17.666666666666668 -5.333333333333333 -0.00010039719599211211 4.1812205602767334e-5
17.666666666666668 -4.888888888888889 1.807811973965934e-5 4.99555401284864e-5
17.666666666666668 -4.444444444444445 -4.52197152410653e-5 4.557542754419052e-5
17.666666666666668 -4.0 -3.634491122763141e-5 5.153751040303897e-5
17.666666666666668 -3.5555555555555554 -1.7960956503845818e-5 5.76955465119523e-5
17.666666666666668 -3.111111111111111 -9.103248643259217e-5 6.187530365574694e-5
17.666666666666668 -2.666666666666667 -9.113311524802485e-5 5.771307848587688e-5
17.666666666666668 -2.2222222222222223 -1.8210080029654622e-5 5.920747186816284e-5
17.666666666666668 -1.7777777777777777 -0.00011876219149739292 5.984479877801233e-5
17.666666666666668 -1.3333333333333335 2.4268951595344056e-7 6.707743686701329e-5
17.666666666666668 -0.8888888888888888 -0.0001002445175308522 7.127574189575582e-5
17.666666666666668 -0.4444444444444444 2.1828890163681055e-7 6.829723950917362e-5
17.666666666666668 0.0 -0.00010026796592921111 5.980592510846869e-5
17.666666666666668 0.4444444444444444 -0.0001095225650233113 6.445199724252613e-5
17.666666666666668 0.8888888888888888 3.662918269976937e-5 6.8325047656785e-5
17.666666666666668 1.3333333333333335 -5.4443011800570294e-5 8.15569392550128e-5
17.666666666666668 1.7777777777777777 -2.7628911415142976e-5 8.609293478035021e-5
17.666666666666668 2.2222222222222223 5.5186264089073536e-5 7.300195168375237e-5
17.666666666666668 2.666666666666667 -2.7087925761155645e-5 8.606987968587314e-5
17.666666666666668 3.111111111111111 5.404605305325111e-8 7.960080711055662e-5
17.666666666666668 3.5555555555555554 0.00017321347992429347 7.238846405747088e-5
17.666666666666668 4.0 6.38825638088054e-5 7.474721920964598e-5
17.666666666666668 4.444444444444445 0.00015531006659498926 6.12362804957966e-5
17.666666666666668 4.888888888888889 -4.5942435124345594e-5 6.643707505050138e-5
17.666666666666668 5.333333333333333 2.7175124991221386e-5 6.122185748964624e-5
17.666666666666668 5.777777777777778 7.29833857108662e-5 4.9954090964770516e-5
17.666666666666668 6.222222222222222 0.00010964055038985503 6.453166517139676e-5
17.666666666666668 6.666666666666667 7.296333489122686e-5 6.190623842108606e-5
17.666666666666668 7.111111111111111 4.583673673544994e-5 4.7433351495744286e-5
17.666666666666668 7.555555555555555 1.8027698841189902e-5 5.918059521939405e-5
17.666666666666668 8.0 -5.4760464180852356e-5 4.6462164487527796e-5
17.666666666666668 8.444444444444443 5.483593478204925e-5 4.475639401294346e-5
17.666666666666668 8.88888888888889 -2.7366775922750705e-5 2.0360607641168595e-5
17.666666666666668 9.333333333333332 -2.7403550324573237e-5 2.044201107662089e-5
17.666666666666668 9.777777777777779 0.0 0.0
17.666666666666668 10.222222222222221 0.0 0.0
17.666666666666668 10.666666666666668 0.0 0.0
17.666666666666668 11.11111111111111 0.0 0.0
17.666666666666668 11.555555555555557 0.0 0.0
17.666666666666668 12.0 0.0 0.0
17.666666666666668 12.444444444444443 0.0 0.0
17.666666666666668 12.88888888888889 0.0 0.0
17.666666666666668 13.333333333333332 0.0 0.0
17.666666666666668 13.777777777777779 0.0 0.0
17.666666666666668 14.222222222222221 0.0 0.0
17.666666666666668 14.666666666666668 0.0 0.0
17.666666666666668 15.11111111111111 0.0 0.0
17.666666666666668 15.555555555555557 0.0 0.0
17.666666666666668 16.0 0.0 0.0
17.666666666666668 16.444444444444443 0.0 0.0
17.666666666666668 16.88888888888889 0.0 0.0
17.666666666666668 17.333333333333336 0.0 0.0
17.666666666666668 17.77777777777778 0.0 0.0
17.666666666666668 18.22222222222222 0.0 0.0
17.666666666666668 18.666666666666664 0.0 0.0
17.666666666666668 19.11111111111111 0.0 0.0
17.666666666666668 19.555555555555557 0.0 0.0
17.666666666666668 20.0 0.0 0.0
17.666666666666668 20.444444444444443 0.0 0.0
17.666666666666668 20.88888888888889 0.0 0.0
17.666666666666668 21.333333333333336 0.0 0.0
17.666666666666668 21.77777777777778 0.0 0.0
17.88888888888889 -21.77777777777778 0.0 0.0
17.88888888888889 -21.333333333333336 0.0 0.0
17.88888888888889 -20.88888888888889 0.0 0.0
17.88888888888889 -20.444444444444443 0.0 0.0
17.88888888888889 -20.0 0.0 0.0
17.88888888888889 -19.555555555555557 0.0 0.0
17.88888888888889 -19.11111111111111 0.0 0.0
17.88888888888889 -18.666666666666664 0.0 0.0
17.88888888888889 -18.22222222222222 0.0 0.0
17.88888888888889 -17.77777777777778 0.0 0.0
17.88888888888889 -17.333333333333336 0.0 0.0
17.88888888888889 -16.88888888888889 0.0 0.0
17.88888888888889 -16.444444444444443 0.0 0.0
17.88888888888889 -16.0 0.0 0.0
17.88888888888889 -15.555555555555557 0.0 0.0
17.88888888888889 -15.11111111111111 0.0 0.0
17.88888888888889 -14.666666666666668 0.0 0.0
17.88888888888889 -14.222222222222221 0.0 0.0
17.88888888888889 -13.777777777777779 0.0 0.0
17.88888888888889 -13.333333333333332 0.0 0.0
17.88888888888889 -12.88888888888889 0.0 0.0
17.88888888888889 -12.444444444444443 0.0 0.0
17.88888888888889 -12.0 0.0 0.0
17.88888888888889 -11.555555555555557 0.0 0.0
17.88888888888889 -11.11111111111111 0.0 0.0
17.88888888888889 -10.666666666666668 0.0 0.0
17.88888888888889 -10.222222222222221 0.0 0.0
17.88888888888889 -9.777777777777779 0.0 0.0
17.88888888888889 -9.333333333333332 0.0 0.0
17.88888888888889 -8.88888888888889 1.1097848996360414e-7 2.211813747844009e-5
17.88888888888889 -8.444444444444443 -5.395849569839856e-5 2.2028609923990857e-5
17.88888888888889 -8.0 -6.307757892929921e-5 2.699844817647369e-5
17.88888888888889 -7.555555555555555 -9.006359534311553e-6 2.3824496486430572e-5
17.88888888888889 -7.111111111111111 -2.7136732683886082e-5 2.9892511177685532e-5
17.88888888888889 -6.666666666666667 6.031823405134289e-8 3.818978884986443e-5
17.88888888888889 -6.222222222222222 -1.803772049110579e-5 3.3724682761543135e-5
17.88888888888889 -5.777777777777778 -1.8064266019882807e-5 3.12075296555407e-5
17.88888888888889 -5.333333333333333 -2.7135898913183242e-5 3.929907851428247e-5
17.88888888888889 -4.888888888888889 -7.216796491763771e-5 3.8206839984829956e-5
17.88888888888889 -4.444444444444445 -6.284109277162482e-5 4.126786259007134e-5
17.88888888888889 -4.0 -6.321619633544496e-5 3.9288274008305195e-5
17.88888888888889 -3.5555555555555554 -5.396327662545896e-5 4.409512109232786e-5
17.88888888888889 -3.111111111111111 3.6159758705947756e-5 5.095784556426097e-5
17.88888888888889 -2.666666666666667 -8.347432424271018e-8 4.594895471898212e-5
17.88888888888889 -2.2222222222222223 -1.8136456132673475e-5 5.099715619617687e-5
17.88888888888889 -1.7777777777777777 -5.41262018235814e-5 6.495139766606422e-5
17.88888888888889 -1.3333333333333335 5.410216957823276e-5 4.93711535819823e-5
17.88888888888889 -0.8888888888888888 -1.811763325717828e-5 6.972897305339835e-5
17.88888888888889 -0.4444444444444444 -7.196241515260564e-5 6.738462919735522e-5
17.88888888888889 0.0 -1.825823028690058e-5 6.495875125320046e-5
17.88888888888889 0.4444444444444444 9.900967907582456e-5 6.804215921845538e-5
17.88888888888889 0.8888888888888888 -0.00011696881610150198 6.436130297234514e-5
17.88888888888889 1.3333333333333335 -8.119410714741161e-5 8.111907136317704e-5
17.88888888888889 1.7777777777777777 5.3927637306417424e-5 6.981048733241311e-5
17.88888888888889 2.2222222222222223 -7.233466442175953e-5 7.652397831151147e-5
17.88888888888889 2.666666666666667 0.00015328707030533878 6.307889045095148e-5
17.88888888888889 3.111111111111111 0.00010820047697855412 6.503520708988147e-5
17.88888888888889 3.5555555555555554 5.425244977407281e-5 7.320348238150458e-5
17.88888888888889 4.0 0.00010828259126191975 6.111167628053238e-5
17.88888888888889 4.444444444444445 9.886566885973014e-5 5.32626409452003e-5
17.88888888888889 4.888888888888889 1.8074294502760527e-5 4.4148379196610626e-5
17.88888888888889 5.333333333333333 -2.7162851179632455e-5 7.157650192787418e-5
17.88888888888889 5.777777777777778 8.101533093285944e-5 5.6215050785771065e-5
17.88888888888889 6.222222222222222 3.605250524344579e-5 5.6961721758104365e-5
17.88888888888889 6.666666666666667 7.214984479869212e-5 4.768396467641282e-5
17.88888888888889 7.111111111111111 -1.3041466936852321e-8 4.229726350494564e-5
17.88888888888889 7.555555555555555 4.5051407381533895e-5 4.3206515582972243e-5
17.88888888888889 8.0 -8.913735238963405e-6 3.7140011219292924e-5
17.88888888888889 8.444444444444443 -8.986403523380254e-6 2.9882973808270275e-5
17.88888888888889 8.88888888888889 5.419389700874028e-5 2.553773106768884e-5
17.88888888888889 9.333333333333332 0.0 0.0
17.88888888888889 9.777777777777779 0.0 0.0
17.88888888888889 10.222222222222221 0.0 0.0
17.88888888888889 10.666666666666668 0.0 0.0
17.88888888888889 11.11111111111111 0.0 0.0
17.88888888888889 11.555555555555557 0.0 0.0
17.88888888888889 12.0 0.0 0.0
17.88888888888889 12.444444444444443 0.0 0.0
17.88888888888889 12.88888888888889 0.0 0.0
17.88888888888889 13.333333333333332 0.0 0.0
17.88888888888889 13.777777777777779 0.0 0.0
17.88888888888889 14.222222222222221 0.0 0.0
17.88888888888889 14.666666666666668 0.0 0.0
17.88888888888889 15.11111111111111 0.0 0.0
17.88888888888889 15.555555555555557 0.0 0.0
17.88888888888889 16.0 0.0 0.0
17.88888888888889 16.444444444444443 0.0 0.0
17.88888888888889 16.88888888888889 0.0 0.0
17.88888888888889 17.333333333333336 0.0 0.0
17.88888888888889 17.77777777777778 0.0 0.0
17.88888888888889 18.22222222222222 0.0 0.0
17.88888888888889 18.666666666666664 0.0 0.0
17.88888888888889 19.11111111111111 0.0 0.0
17.88888888888889 19.555555555555557 0.0 0.0
17.88888888888889 20.0 0.0 0.0
17.88888888888889 20.444444444444443 0.0 0.0
17.88888888888889 20.88888888888889 0.0 0.0
17.88888888888889 21.333333333333336 0.0 0.0
17.88888888888889 21.77777777777778 0.0 0.0
18.11111111111111 -21.77777777777778 0.0 0.0
18.11111111111111 -21.333333333333336 0.0 0.0
18.11111111111111 -20.88888888888889 0.0 0.0
18.11111111111111 -20.444444444444443 0.0 0.0
18.11111111111111 -20.0 0.0 0.0
18.11111111111111 -19.555555555555557 0.0 0.0
18.11111111111111 -19.11111111111111 0.0 0.0
18.11111111111111 -18.666666666666664 0.0 0.0
18.11111111111111 -18.22222222222222 0.0 0.0
18.11111111111111 -17.77777777777778 0.0 0.0
18.11111111111111 -17.333333333333336 0.0 0.0
18.11111111111111 -16.88888888888889 0.0 0.0
18.11111111111111 -16.444444444444443 0.0 0.0
18.11111111111111 -16.0 0.0 0.0
18.11111111111111 -15.555555555555557 0.0 0.0
18.11111111111111 -15.11111111111111 0.0 0.0
18.11111111111111 -14.666666666666668 0.0 0.0
18.11111111111111 -14.222222222222221 0.0 0.0
18.11111111111111 -13.777777777777779 0.0 0.0
18.11111111111111 -13.333333333333332 0.0 0.0
18.11111111111111 -12.88888888888889 0.0 0.0
18.11111111111111 -12.444444444444443 0.0 0.0
18.11111111111111 -12.0 0.0 0.0
18.11111111111111 -11.555555555555557 0.0 0.0
18.11111111111111 -11.11111111111111 0.0 0.0
18.11111111111111 -10.666666666666668 0.0 0.0
18.11111111111111 -10.222222222222221 0.0 0.0
18.11111111111111 -9.777777777777779 0.0 0.0
18.11111111111111 -9.333333333333332 0.0 0.0
18.11111111111111 -8.88888888888889 0.0 0.0
18.11111111111111 -8.444444444444443 -2.6686728315953365e-5 1.540761385506461e-5
18.11111111111111 -8.0 -1.773746157865122e-5 1.2542281820085067e-5
18.11111111111111 -7.555555555555555 -1.7752914345703086e-5 2.176167067950689e-5
18.11111111111111 -7.111111111111111 -6.870069836878076e-8 2.184104937009956e-5
18.11111111111111 -6.666666666666667 -4.451114604208517e-5 2.3573881280041604e-5
18.11111111111111 -6.222222222222222 -2.675017776111914e-5 2.3588669478714763e-5
18.11111111111111 -5.777777777777778 -1.794480440915078e-5 3.0845685440801395e-5
18.11111111111111 -5.333333333333333 1.777945018321971e-5 3.5571271160914125e-5
18.11111111111111 -4.888888888888889 -1.7768813631220655e-5 3.330231597674081e-5
18.11111111111111 -4.444444444444445 2.6584266893247925e-5 4.086477687757379e-5
18.11111111111111 -4.0 -1.7885892881762774e-5 3.558501236642006e-5
18.11111111111111 -3.5555555555555554 -7.115010910785282e-5 4.711643539493421e-5
18.11111111111111 -3.111111111111111 -8.011882291946865e-5 4.076474283666415e-5
18.11111111111111 -2.666666666666667 -8.925533194868279e-5 4.538657901139127e-5
18.11111111111111 -2.2222222222222223 1.3100913307588113e-8 4.863201143335386e-5
18.11111111111111 -1.7777777777777777 -8.890630921721438e-5 4.8761390773973675e-5
18.11111111111111 -1.3333333333333335 5.362170147311333e-5 4.872994294356485e-5
18.11111111111111 -0.8888888888888888 -3.1624987407622027e-7 5.188688492643585e-5
18.11111111111111 -0.4444444444444444 -5.3044524542476155e-5 5.9035381852530423e-5
18.11111111111111 0.0 -4.422913358434504e-5 6.107385726032126e-5
18.11111111111111 0.4444444444444444 6.205399399902949e-5 5.9671489133371195e-5
18.11111111111111 0.8888888888888888 1.829505250189235e-5 6.782317378291197e-5
18.11111111111111 1.3333333333333335 -8.65752725712644e-6 6.1005299323480555e-5
18.11111111111111 1.7777777777777777 -3.565061065568178e-5 6.165498094886843e-5
18.11111111111111 2.2222222222222223 1.8223266746037786e-5 5.631211797872182e-5
18.11111111111111 2.666666666666667 3.523548080639355e-5 6.534624300872875e-5
18.11111111111111 3.111111111111111 3.553923139368583e-5 5.899523524471519e-5
18.11111111111111 3.5555555555555554 -7.124883070557179e-5 5.770994150905615e-5
18.11111111111111 4.0 4.480478545373274e-5 5.415943970687086e-5
18.11111111111111 4.444444444444445 9.805803041583e-5 5.831869072189806e-5
18.11111111111111 4.888888888888889 8.022851363845632e-5 5.838681565022682e-5
18.11111111111111 5.333333333333333 -9.041999924392642e-6 4.949789629479012e-5
18.11111111111111 5.777777777777778 -2.665932870781297e-5 5.265409070779427e-5
18.11111111111111 6.222222222222222 -3.544363959386667e-5 5.4837108250158495e-5
18.11111111111111 6.666666666666667 8.859001610789194e-6 3.878799854156771e-5
18.11111111111111 7.111111111111111 6.255913914360218e-5 4.802020963236379e-5
18.11111111111111 7.555555555555555 9.514937222096985e-8 3.340513266865034e-5
18.11111111111111 8.0 -2.6717783813291116e-5 2.9584539814490685e-5
18.11111111111111 8.444444444444443 -2.7068642756383886e-8 1.258470373160186e-5
18.11111111111111 8.88888888888889 0.0 0.0
18.11111111111111 9.333333333333332 0.0 0.0
18.11111111111111 9.777777777777779 0.0 0.0
18.11111111111111 10.222222222222221 0.0 0.0
18.11111111111111 10.666666666666668 0.0 0.0
18.11111111111111 11.11111111111111 0.0 0.0
18.11111111111111 11.555555555555557 0.0 0.0
18.11111111111111 12.0 0.0 0.0
18.11111111111111 12.444444444444443 0.0 0.0
18.11111111111111 12.88888888888889 0.0 0.0
18.11111111111111 13.333333333333332 0.0 0.0
18.11111111111111 13.777777777777779 0.0 0.0
18.11111111111111 14.222222222222221 0.0 0.0
18.11111111111111 14.666666666666668 0.0 0.0
18.11111111111111 15.11111111111111 0.0 0.0
18.11111111111111 15.555555555555557 0.0 0.0
18.11111111111111 16.0 0.0 0.0
18.11111111111111 16.444444444444443 0.0 0.0
18.11111111111111 16.88888888888889 0.0 0.0
18.11111111111111 17.333333333333336 0.0 0.0
18.11111111111111 17.77777777777778 0.0 0.0
18.11111111111111 18.22222222222222 0.0 0.0
18.11111111111111 18.666666666666664 0.0 0.0
18.11111111111111 19.11111111111111 0.0 0.0
18.11111111111111 19.555555555555557 0.0 0.0
18.11111111111111 20.0 0.0 0.0
18.11111111111111 20.444444444444443 0.0 0.0
18.11111111111111 20.88888888888889 0.0 0.0
18.11111111111111 21.333333333333336 0.0 0.0
18.11111111111111 21.77777777777778 0.0 0.0
18.333333333333332 -21.77777777777778 0.0 0.0
18.333333333333332 -21.333333333333336 0.0 0.0
18.333333333333332 -20.88888888888889 0.0 0.0
18.333333333333332 -20.444444444444443 0.0 0.0
18.333333333333332 -20.0 0.0 0.0
18.333333333333332 -19.555555555555557 0.0 0.0
18.333333333333332 -19.11111111111111 0.0 0.0
18.333333333333332 -18.666666666666664 0.0 0.0
18.333333333333332 -18.22222222222222 0.0 0.0
18.333333333333332 -17.77777777777778 0.0 0.0
18.333333333333332 -17.333333333333336 0.0 0.0
18.333333333333332 -16.88888888888889 0.0 0.0
18.333333333333332 -16.444444444444443 0.0 0.0
18.333333333333332 -16.0 0.0 0.0
18.333333333333332 -15.555555555555557 0.0 0.0
18.333333333333332 -15.11111111111111 0.0 0.0
18.333333333333332 -14.666666666666668 0.0 0.0
18.333333333333332 -14.222222222222221 0.0 0.0
18.333333333333332 -13.777777777777779 0.0 0.0
18.333333333333332 -13.333333333333332 0.0 0.0
18.333333333333332 -12.88888888888889 0.0 0.0
18.333333333333332 -12.444444444444443 0.0 0.0
18.333333333333332 -12.0 0.0 0.0
18.333333333333332 -11.555555555555557 0.0 0.0
18.333333333333332 -11.11111111111111 0.0 0.0
18.333333333333332 -10.666666666666668 0.0 0.0
18.333333333333332 -10.222222222222221 0.0 0.0
18.333333333333332 -9.777777777777779 0.0 0.0
18.333333333333332 -9.333333333333332 0.0 0.0
18.333333333333332 -8.88888888888889 0.0 0.0
18.333333333333332 -8.444444444444443 0.0 0.0
18.333333333333332 -8.0 -2.6389829263707474e-5 1.9693763851349925e-5
18.333333333333332 -7.555555555555555 2.6490370766611663e-5 2.327736919328903e-5
18.333333333333332 -7.111111111111111 -2.6360587708203862e-5 1.5219394651734453e-5
18.333333333333332 -6.666666666666667 -1.758471877198391e-5 2.157237922513889e-5
18.333333333333332 -6.222222222222222 8.844206990164003e-6 1.973424556730242e-5
18.333333333333332 -5.777777777777778 2.6328830171689675e-5 2.3204698412027206e-5
18.333333333333332 -5.333333333333333 -7.015166573998556e-5 3.044329641562716e-5
18.333333333333332 -4.888888888888889 -3.49641873356404e-5 3.520067303101806e-5
18.333333333333332 -4.444444444444445 1.771605325787171e-5 3.518703949737158e-5
18.333333333333332 -4.0 -1.7648010700525933e-5 4.309620175251153e-5
18.333333333333332 -3.5555555555555554 -8.745976160880735e-6 3.83310367415675e-5
18.333333333333332 -3.111111111111111 2.2443596028136145e-7 4.9750866984304345e-5
18.333333333333332 -2.666666666666667 8.676914586190418e-6 4.389234795950641e-5
18.333333333333332 -2.2222222222222223 -2.6461252205258284e-5 4.2119116213598194e-5
18.333333333333332 -1.7777777777777777 -4.388289621539383e-5 4.566575006317763e-5
18.333333333333332 -1.3333333333333335 1.7717610181045807e-5 4.307240889055487e-5
18.333333333333332 -0.8888888888888888 8.462963374121885e-8 4.127223482046667e-5
18.333333333333332 -0.4444444444444444 -4.4108190972936546e-5 4.900053748941327e-5
18.333333333333332 0.0 -3.514992040014632e-5 4.486905609463625e-5
18.333333333333332 0.4444444444444444 -7.916185165315378e-5 5.892203534187842e-5
18.333333333333332 0.8888888888888888 -5.250609490649551e-5 6.098607995008548e-5
18.333333333333332 1.3333333333333335 -8.582276699275112e-6 5.345428282563089e-5
18.333333333333332 1.7777777777777777 8.800712721639563e-5 4.817708623891912e-5
18.333333333333332 2.2222222222222223 -8.642733482847369e-6 4.735123682187921e-5
18.333333333333332 2.666666666666667 -8.675330964845584e-6 5.7635897849938474e-5
18.333333333333332 3.111111111111111 -2.630687329571947e-5 5.045640558333793e-5
18.333333333333332 3.5555555555555554 -5.281612508983224e-5 3.728943086534979e-5
18.333333333333332 4.0 -3.5057746944997126e-5 4.820167952575189e-5
18.333333333333332 4.444444444444445 3.5239183906312446e-5 5.2689268062735004e-5
18.333333333333332 4.888888888888889 4.4123894093138946e-5 4.733011893299247e-5
18.333333333333332 5.333333333333333 5.303869976224304e-5 5.427192437493824e-5
18.333333333333332 5.777777777777778 2.640993710074861e-5 4.5719133719550976e-5
18.333333333333332 6.222222222222222 7.025944404944482e-5 4.126193415228079e-5
18.333333333333332 6.666666666666667 -2.632773453270691e-5 3.623826471652182e-5
18.333333333333332 7.111111111111111 -4.389343906428205e-5 2.9183284725498365e-5
18.333333333333332 7.555555555555555 -8.724464973742152e-6 2.920675789536784e-5
18.333333333333332 8.0 -8.770611429810964e-6 1.5191144609876912e-5
18.333333333333332 8.444444444444443 0.0 0.0
18.333333333333332 8.88888888888889 0.0 0.0
18.333333333333332 9.333333333333332 0.0 0.0
18.333333333333332 9.777777777777779 0.0 0.0
18.333333333333332 10.222222222222221 0.0 0.0
18.333333333333332 10.666666666666668 0.0 0.0
18.333333333333332 11.11111111111111 0.0 0.0
18.333333333333332 11.555555555555557 0.0 0.0
18.333333333333332 12.0 0.0 0.0
18.333333333333332 12.444444444444443 0.0 0.0
18.333333333333332 12.88888888888889 0.0 0.0
18.333333333333332 13.333333333333332 0.0 0.0
18.333333333333332 13.777777777777779 0.0 0.0
18.333333333333332 14.222222222222221 0.0 0.0
18.333333333333332 14.666666666666668 0.0 0.0
18.333333333333332 15.11111111111111 0.0 0.0
18.333333333333332 15.555555555555557 0.0 0.0
18.333333333333332 16.0 0.0 0.0
18.333333333333332 16.444444444444443 0.0 0.0
18.333333333333332 16.88888888888889 0.0 0.0
18.333333333333332 17.333333333333336 0.0 0.0
18.333333333333332 17.77777777777778 0.0 0.0
18.333333333333332 18.22222222222222 0.0 0.0
18.333333333333332 18.666666666666664 0.0 0.0
18.333333333333332 19.11111111111111 0.0 0.0
18.333333333333332 19.555555555555557 0.0 0.0
18.333333333333332 20.0 0.0 0.0
18.333333333333332 20.444444444444443 0.0 0.0
18.333333333333332 20.88888888888889 0.0 0.0
18.333333333333332 21.333333333333336 0.0 0.0
18.333333333333332 21.77777777777778 0.0 0.0
18.555555555555557 -21.77777777777778 0.0 0.0
18.555555555555557 -21.333333333333336 0.0 0.0
18.555555555555557 -20.88888888888889 0.0 0.0
18.555555555555557 -20.444444444444443 0.0 0.0
18.555555555555557 -20.0 0.0 0.0
18.555555555555557 -19.555555555555557 0.0 0.0
18.555555555555557 -19.11111111111111 0.0 0.0
18.555555555555557 -18.666666666666664 0.0 0.0
18.555555555555557 -18.22222222222222 0.0 0.0
18.555555555555557 -17.77777777777778 0.0 0.0
18.555555555555557 -17.333333333333336 0.0 0.0
18.555555555555557 -16.88888888888889 0.0 0.0
18.555555555555557 -16.444444444444443 0.0 0.0
18.555555555555557 -16.0 0.0 0.0
18.555555555555557 -15.555555555555557 0.0 0.0
18.555555555555557 -15.11111111111111 0.0 0.0
18.555555555555557 -14.666666666666668 0.0 0.0
18.555555555555557 -14.222222222222221 0.0 0.0
18.555555555555557 -13.777777777777779 0.0 0.0
18.555555555555557 -13.333333333333332 0.0 0.0
18.555555555555557 -12.88888888888889 0.0 0.0
18.555555555555557 -12.444444444444443 0.0 0.0
18.555555555555557 -12.0 0.0 0.0
18.555555555555557 -11.555555555555557 0.0 0.0
18.555555555555557 -11.11111111111111 0.0 0.0
18.555555555555557 -10.666666666666668 0.0 0.0
18.555555555555557 -10.222222222222221 0.0 0.0
18.555555555555557 -9.777777777777779 0.0 0.0
18.555555555555557 -9.333333333333332 0.0 0.0
18.555555555555557 -8.88888888888889 0.0 0.0
18.555555555555557 -8.444444444444443 0.0 0.0
18.555555555555557 -8.0 0.0 0.0
18.555555555555557 -7.555555555555555 -1.7470275649472446e-5 1.235335038094018e-5
18.555555555555557 -7.111111111111111 -1.7260780008933654e-5 2.125538657781951e-5
18.555555555555557 -6.666666666666667 -4.335482976302316e-5 2.2948433034363214e-5
18.555555555555557 -6.222222222222222 -5.204180912324657e-5 3.0064964391539576e-5
18.555555555555557 -5.777777777777778 -1.7329012597510816e-5 1.7362104801647823e-5
18.555555555555557 -5.333333333333333 -2.608501774556694e-5 3.357154235522068e-5
18.555555555555557 -4.888888888888889 -5.205397301562103e-5 3.473968056922891e-5
18.555555555555557 -4.444444444444445 -2.593529266818533e-5 3.3688093465490345e-5
18.555555555555557 -4.0 -2.603764474692221e-5 1.9449609452034256e-5
18.555555555555557 -3.5555555555555554 -5.212277571962405e-5 3.8882080762146026e-5
18.555555555555557 -3.111111111111111 -2.5858659867143866e-5 3.787734439517783e-5
18.555555555555557 -2.666666666666667 -5.212458420220538e-5 3.472715023137954e-5
18.555555555555557 -2.2222222222222223 -8.641522294247186e-6 3.3610642027101986e-5
18.555555555555557 -1.7777777777777777 -3.4744912111808166e-5 3.250739798595844e-5
18.555555555555557 -1.3333333333333335 -8.60938623630623e-6 4.990453575990848e-5
18.555555555555557 -0.8888888888888888 -0.00011311971632791976 5.421819856536998e-5
18.555555555555557 -0.4444444444444444 1.7214991708256003e-5 3.473424634410315e-5
18.555555555555557 0.0 -5.2180767110491135e-5 5.061262616263465e-5
18.555555555555557 0.4444444444444444 9.535497156782068e-5 4.6743407539616816e-5
18.555555555555557 0.8888888888888888 8.682708517443744e-5 4.913191984650426e-5
18.555555555555557 1.3333333333333335 -3.428979073662897e-5 4.258157567555109e-5
18.555555555555557 1.7777777777777777 2.6145025815051077e-5 5.285444558790678e-5
18.555555555555557 2.2222222222222223 8.880897871274187e-6 4.504672131597904e-5
18.555555555555557 2.666666666666667 -4.345595349401973e-5 5.137931960766543e-5
18.555555555555557 3.111111111111111 -8.847674680854422e-8 4.5904550757552865e-5
18.555555555555557 3.5555555555555554 -0.00010438031336487387 5.063043204141916e-5
18.555555555555557 4.0 3.469934525658955e-5 3.474835899953308e-5
18.555555555555557 4.444444444444445 2.569534603719244e-7 3.688327600256953e-5
18.555555555555557 4.888888888888889 -8.755315178450452e-6 3.785012374458936e-5
18.555555555555557 5.333333333333333 3.47546783314166e-5 3.885869281082434e-5
18.555555555555557 5.777777777777778 1.7338985549680242e-5 4.256133649494472e-5
18.555555555555557 6.222222222222222 7.846057623621683e-5 3.790671570301272e-5
18.555555555555557 6.666666666666667 -1.742278495433603e-5 1.7384466353988743e-5
18.555555555555557 7.111111111111111 8.591265939909788e-6 3.3589052635878505e-5
18.555555555555557 7.555555555555555 -1.7457945028281235e-5 1.7428203399305092e-5
18.555555555555557 8.0 0.0 0.0
18.555555555555557 8.444444444444443 0.0 0.0
18.555555555555557 8.88888888888889 0.0 0.0
18.555555555555557 9.333333333333332 0.0 0.0
18.555555555555557 9.777777777777779 0.0 0.0
18.555555555555557 10.222222222222221 0.0 0.0
18.555555555555557 10.666666666666668 0.0 0.0
18.555555555555557 11.11111111111111 0.0 0.0
18.555555555555557 11.555555555555557 0.0 0.0
18.555555555555557 12.0 0.0 0.0
18.555555555555557 12.444444444444443 0.0 0.0
18.555555555555557 12.88888888888889 0.0 0.0
18.555555555555557 13.333333333333332 0.0 0.0
18.555555555555557 13.777777777777779 0.0 0.0
18.555555555555557 14.222222222222221 0.0 0.0
18.555555555555557 14.666666666666668 0.0 0.0
18.555555555555557 15.11111111111111 0.0 0.0
18.555555555555557 15.555555555555557 0.0 0.0
18.555555555555557 16.0 0.0 0.0
18.555555555555557 16.444444444444443 0.0 0.0
18.555555555555557 16.88888888888889 0.0 0.0
18.555555555555557 17.333333333333336 0.0 0.0
18.555555555555557 17.77777777777778 0.0 0.0
18.555555555555557 18.22222222222222 0.0 0.0
18.555555555555557 18.666666666666664 0.0 0.0
18.555555555555557 19.11111111111111 0.0 0.0
18.555555555555557 19.555555555555557 0.0 0.0
18.555555555555557 20.0 0.0 0.0
18.555555555555557 20.444444444444443 0.0 0.0
18.555555555555557 20.88888888888889 0.0 0.0
18.555555555555557 21.333333333333336 0.0 0.0
18.555555555555557 21.77777777777778 0.0 0.0
18.77777777777778 -21.77777777777778 0.0 0.0
18.77777777777778 -21.333333333333336 0.0 0.0
18.77777777777778 -20.88888888888889 0.0 0.0
18.77777777777778 -20.444444444444443 0.0 0.0
18.77777777777778 -20.0 0.0 0.0
18.77777777777778 -19.555555555555557 0.0 0.0
18.77777777777778 -19.11111111111111 0.0 0.0
18.77777777777778 -18.666666666666664 0.0 0.0
18.77777777777778 -18.22222222222222 0.0 0.0
18.77777777777778 -17.77777777777778 0.0 0.0
18.77777777777778 -17.333333333333336 0.0 0.0
18.77777777777778 -16.88888888888889 0.0 0.0
18.77777777777778 -16.444444444444443 0.0 0.0
18.77777777777778 -16.0 0.0 0.0
18.77777777777778 -15.555555555555557 0.0 0.0
18.77777777777778 -15.11111111111111 0.0 0.0
18.77777777777778 -14.666666666666668 0.0 0.0
18.77777777777778 -14.222222222222221 0.0 0.0
18.77777777777778 -13.777777777777779 0.0 0.0
18.77777777777778 -13.333333333333332 0.0 0.0
18.77777777777778 -12.88888888888889 0.0 0.0
18.77777777777778 -12.444444444444443 0.0 0.0
18.77777777777778 -12.0 0.0 0.0
18.77777777777778 -11.555555555555557 0.0 0.0
18.77777777777778 -11.11111111111111 0.0 0.0
18.77777777777778 -10.666666666666668 0.0 0.0
18.77777777777778 -10.222222222222221 0.0 0.0
18.77777777777778 -9.777777777777779 0.0 0.0
18.77777777777778 -9.333333333333332 0.0 0.0
18.77777777777778 -8.88888888888889 0.0 0.0
18.77777777777778 -8.444444444444443 0.0 0.0
18.77777777777778 -8.0 0.0 0.0
18.77777777777778 -7.555555555555555 0.0 0.0
18.77777777777778 -7.111111111111111 -1.7222365951305102e-5 1.2178054722009443e-5
18.77777777777778 -6.666666666666667 -1.7149922603626805e-5 1.2126827158431685e-5
18.77777777777778 -6.222222222222222 -4.294630438519236e-5 2.2739853927698226e-5
18.77777777777778 -5.777777777777778 -2.577667344608764e-5 1.9207853019806945e-5
18.77777777777778 -5.333333333333333 -2.5811432415556572e-5 2.2755908100956128e-5
18.77777777777778 -4.888888888888889 -5.1533020926610294e-5 3.641262516445024e-5
18.77777777777778 -4.444444444444445 -2.565233294276404e-5 3.3255872448060925e-5
18.77777777777778 -4.0 -5.1482254270935375e-5 3.636688225945957e-5
18.77777777777778 -3.5555555555555554 2.5861389584105392e-5 2.8487682736325943e-5
18.77777777777778 -3.111111111111111 -8.667123980767115e-6 2.8440901804689425e-5
18.77777777777778 -2.666666666666667 -3.436215683754693e-5 3.2100481688587496e-5
18.77777777777778 -2.2222222222222223 1.739958637493958e-5 3.443054903899291e-5
18.77777777777778 -1.7777777777777777 -0.00010299781352765254 3.836894078816558e-5
18.77777777777778 -1.3333333333333335 -8.539420546251701e-6 3.542254562472222e-5
18.77777777777778 -0.8888888888888888 -8.487403008107844e-6 3.9352011178764835e-5
18.77777777777778 -0.4444444444444444 -2.545934135984605e-5 4.934035021808517e-5
18.77777777777778 0.0 -8.351764891743629e-6 4.297269068725488e-5
18.77777777777778 0.4444444444444444 -6.879581295743288e-5 4.023753120226077e-5
18.77777777777778 0.8888888888888888 8.454493376483634e-6 4.297083157515452e-5
18.77777777777778 1.3333333333333335 -3.42757806869031e-5 4.859280154446723e-5
18.77777777777778 1.7777777777777777 1.7286725049116954e-5 4.540651858718925e-5
18.77777777777778 2.2222222222222223 3.414461362514334e-5 4.7099503492118844e-5
18.77777777777778 2.666666666666667 -1.3916227080259838e-7 5.002757759355008e-5
18.77777777777778 3.111111111111111 -4.305314391129727e-5 5.0772591769475274e-5
18.77777777777778 3.5555555555555554 -1.7155009242181088e-5 4.208611837756554e-5
18.77777777777778 4.0 -2.9019981210294383e-7 4.029161408949684e-5
18.77777777777778 4.444444444444445 -4.2846635249540324e-5 3.097817937990219e-5
18.77777777777778 4.888888888888889 1.2991115735284528e-7 4.0304086262901166e-5
18.77777777777778 5.333333333333333 -3.439127952074737e-5 4.3845607947334216e-5
18.77777777777778 5.777777777777778 -2.5738916355516044e-5 2.848686917283757e-5
18.77777777777778 6.222222222222222 1.7093322039563843e-5 3.2113023664380747e-5
18.77777777777778 6.666666666666667 0.0 0.0
18.77777777777778 7.111111111111111 0.0 1.2177691422246025e-5
18.77777777777778 7.555555555555555 0.0 0.0
18.77777777777778 8.0 0.0 0.0
18.77777777777778 8.444444444444443 0.0 0.0
18.77777777777778 8.88888888888889 0.0 0.0
18.77777777777778 9.333333333333332 0.0 0.0
18.77777777777778 9.777777777777779 0.0 0.0
18.77777777777778 10.222222222222221 0.0 0.0
18.77777777777778 10.666666666666668 0.0 0.0
18.77777777777778 11.11111111111111 0.0 0.0
18.77777777777778 11.555555555555557 0.0 0.0
18.77777777777778 12.0 0.0 0.0
18.77777777777778 12.444444444444443 0.0 0.0
18.77777777777778 12.88888888888889 0.0 0.0
18.77777777777778 13.333333333333332 0.0 0.0
18.77777777777778 13.777777777777779 0.0 0.0
18.77777777777778 14.222222222222221 0.0 0.0
18.77777777777778 14.666666666666668 0.0 0.0
18.77777777777778 15.11111111111111 0.0 0.0
18.77777777777778 15.555555555555557 0.0 0.0
18.77777777777778 16.0 0.0 0.0
18.77777777777778 16.444444444444443 0.0 0.0
18.77777777777778 16.88888888888889 0.0 0.0
18.77777777777778 17.333333333333336 0.0 0.0
18.77777777777778 17.77777777777778 0.0 0.0
18.77777777777778 18.22222222222222 0.0 0.0
18.77777777777778 18.666666666666664 0.0 0.0
18.77777777777778 19.11111111111111 0.0 0.0
18.77777777777778 19.555555555555557 0.0 0.0
18.77777777777778 20.0 0.0 0.0
18.77777777777778 20.444444444444443 0.0 0.0
18.77777777777778 20.88888888888889 0.0 0.0
18.77777777777778 21.333333333333336 0.0 0.0
18.77777777777778 21.77777777777778 0.0 0.0
19.0 -21.77777777777778 0.0 0.0
19.0 -21.333333333333336 0.0 0.0
19.0 -20.88888888888889 0.0 0.0
19.0 -20.444444444444443 0.0 0.0
19.0 -20.0 0.0 0.0
19.0 -19.555555555555557 0.0 0.0
19.0 -19.11111111111111 0.0 0.0
19.0 -18.666666666666664 0.0 0.0
19.0 -18.22222222222222 0.0 0.0
19.0 -17.77777777777778 0.0 0.0
19.0 -17.333333333333336 0.0 0.0
19.0 -16.88888888888889 0.0 0.0
19.0 -16.444444444444443 0.0 0.0
19.0 -16.0 0.0 0.0
19.0 -15.555555555555557 0.0 0.0
19.0 -15.11111111111111 0.0 0.0
19.0 -14.666666666666668 0.0 0.0
19.0 -14.222222222222221 0.0 0.0
19.0 -13.777777777777779 0.0 0.0
19.0 -13.333333333333332 0.0 0.0
19.0 -12.88888888888889 0.0 0.0
19.0 -12.444444444444443 0.0 0.0
19.0 -12.0 0.0 0.0
19.0 -11.555555555555557 0.0 0.0
19.0 -11.11111111111111 0.0 0.0
19.0 -10.666666666666668 0.0 0.0
19.0 -10.222222222222221 0.0 0.0
19.0 -9.777777777777779 0.0 0.0
19.0 -9.333333333333332 0.0 0.0
19.0 -8.88888888888889 0.0 0.0
19.0 -8.444444444444443 0.0 0.0
19.0 -8.0 0.0 0.0
19.0 -7.555555555555555 0.0 0.0
19.0 -7.111111111111111 0.0 0.0
19.0 -6.666666666666667 0.0 0.0
19.0 -6.222222222222222 -1.7021481763354123e-5 1.2036005469232798e-5
19.0 -5.777777777777778 -2.549620436787115e-5 1.9014955257856447e-5
19.0 -5.333333333333333 -1.7000901857344877e-5 1.2021453222649867e-5
19.0 -4.888888888888889 -1.6939128792511678e-5 1.1977889276883916e-5
19.0 -4.444444444444445 -1.699208508710423e-5 2.0783524626634223e-5
19.0 -4.0 -2.5497826792683108e-5 2.54754592999298e-5
19.0 -3.5555555555555554 -3.3934113260410115e-5 2.936493246439419e-5
19.0 -3.111111111111111 -1.7029565106247352e-5 2.081924550595043e-5
19.0 -2.666666666666667 -9.321868076227678e-5 3.287764000272852e-5
19.0 -2.2222222222222223 -8.557898609874177e-6 2.5434523337432036e-5
19.0 -1.7777777777777777 -4.227699312323627e-5 3.055933792434153e-5
19.0 -1.3333333333333335 -4.235577696947153e-5 3.058379995742111e-5
19.0 -0.8888888888888888 2.8024465369543466e-7 4.1461791249168354e-5
19.0 -0.4444444444444444 -8.609906380063192e-6 4.0642479381282176e-5
19.0 0.0 -4.225881078997433e-5 2.5433035083593093e-5
19.0 0.4444444444444444 -2.5479435668251483e-5 3.5011973323083766e-5
19.0 0.8888888888888888 5.0759492716366195e-5 3.599165625262504e-5
19.0 1.3333333333333335 -8.508538365100022e-6 2.8186365619216903e-5
19.0 1.7777777777777777 -5.072503944500498e-5 4.94811959441849e-5
19.0 2.2222222222222223 -6.792194666045704e-5 3.978574016172155e-5
19.0 2.666666666666667 3.4033803897297374e-5 4.155931048516111e-5
19.0 3.111111111111111 -1.2607382789082008e-7 2.9372066840259198e-5
19.0 3.5555555555555554 3.407654756013936e-5 3.391049215794712e-5
19.0 4.0 4.2331871834288436e-5 3.8890508202598475e-5
19.0 4.444444444444445 3.405723227588437e-5 3.9795089155139686e-5
19.0 4.888888888888889 8.685044775671691e-6 2.8148565851235106e-5
19.0 5.333333333333333 -8.35063620040159e-6 3.053555878252894e-5
19.0 5.777777777777778 2.5437541176254706e-5 2.2486017277702822e-5
19.0 6.222222222222222 -2.551720746915861e-5 1.4732382855551626e-5
19.0 6.666666666666667 0.0 0.0
19.0 7.111111111111111 0.0 0.0
19.0 7.555555555555555 0.0 0.0
19.0 8.0 0.0 0.0
19.0 8.444444444444443 0.0 0.0
19.0 8.88888888888889 0.0 0.0
19.0 9.333333333333332 0.0 0.0
19.0 9.777777777777779 0.0 0.0
19.0 10.222222222222221 0.0 0.0
19.0 10.666666666666668 0.0 0.0
19.0 11.11111111111111 0.0 0.0
19.0 11.555555555555557 0.0 0.0
19.0 12.0 0.0 0.0
19.0 12.444444444444443 0.0 0.0
19.0 12.88888888888889 0.0 0.0
19.0 13.333333333333332 0.0 0.0
19.0 13.777777777777779 0.0 0.0
19.0 14.222222222222221 0.0 0.0
19.0 14.666666666666668 0.0 0.0
19.0 15.11111111111111 0.0 0.0
19.0 15.555555555555557 0.0 0.0
19.0 16.0 0.0 0.0
19.0 16.444444444444443 0.0 0.0
19.0 16.88888888888889 0.0 0.0
19.0 17.333333333333336 0.0 0.0
19.0 17.77777777777778 0.0 0.0
19.0 18.22222222222222 0.0 0.0
19.0 18.666666666666664 0.0 0.0
19.0 19.11111111111111 0.0 0.0
19.0 19.555555555555557 0.0 0.0
19.0 20.0 0.0 0.0
19.0 20.444444444444443 0.0 0.0
19.0 20.88888888888889 0.0 0.0
19.0 21.333333333333336 0.0 0.0
19.0 21.77777777777778 0.0 0.0
19.22222222222222 -21.77777777777778 0.0 0.0
19.22222222222222 -21.333333333333336 0.0 0.0
19.22222222222222 -20.88888888888889 0.0 0.0
19.22222222222222 -20.444444444444443 0.0 0.0
19.22222222222222 -20.0 0.0 0.0
19.22222222222222 -19.555555555555557 0.0 0.0
19.22222222222222 -19.11111111111111 0.0 0.0
19.22222222222222 -18.666666666666664 0.0 0.0
19.22222222222222 -18.22222222222222 0.0 0.0
19.22222222222222 -17.77777777777778 0.0 0.0
19.22222222222222 -17.333333333333336 0.0 0.0
19.22222222222222 -16.88888888888889 0.0 0.0
19.22222222222222 -16.444444444444443 0.0 0.0
19.22222222222222 -16.0 0.0 0.0
19.22222222222222 -15.555555555555557 0.0 0.0
19.22222222222222 -15.11111111111111 0.0 0.0
19.22222222222222 -14.666666666666668 0.0 0.0
19.22222222222222 -14.222222222222221 0.0 0.0
19.22222222222222 -13.777777777777779 0.0 0.0
19.22222222222222 -13.333333333333332 0.0 0.0
19.22222222222222 -12.88888888888889 0.0 0.0
19.22222222222222 -12.444444444444443 0.0 0.0
19.22222222222222 -12.0 0.0 0.0
19.22222222222222 -11.555555555555557 0.0 0.0
19.22222222222222 -11.11111111111111 0.0 0.0
19.22222222222222 -10.666666666666668 0.0 0.0
19.22222222222222 -10.222222222222221 0.0 0.0
19.22222222222222 -9.777777777777779 0.0 0.0
19.22222222222222 -9.333333333333332 0.0 0.0
19.22222222222222 -8.88888888888889 0.0 0.0
19.22222222222222 -8.444444444444443 0.0 0.0
19.22222222222222 -8.0 0.0 0.0
19.22222222222222 -7.555555555555555 0.0 0.0
19.22222222222222 -7.111111111111111 0.0 0.0
19.22222222222222 -6.666666666666667 0.0 0.0
19.22222222222222 -6.222222222222222 0.0 0.0
19.22222222222222 -5.777777777777778 2.640458618426225e-8 2.061617665423846e-5
19.22222222222222 -5.333333333333333 -1.679509700246328e-5 2.0587083597479204e-5
19.22222222222222 -4.888888888888889 -8.420628728121743e-6 2.2196296445215088e-5
19.22222222222222 -4.444444444444445 -2.5126915032619784e-5 1.4507139280369529e-5
19.22222222222222 -4.0 -4.186766942726406e-5 2.782345297207154e-5
19.22222222222222 -3.5555555555555554 -1.3216617207606287e-8 2.6514459361409104e-5
19.22222222222222 -3.111111111111111 8.333139233613576e-6 1.8739628481680267e-5
19.22222222222222 -2.666666666666667 1.6846445764640967e-5 2.0508675923434795e-5
19.22222222222222 -2.2222222222222223 -3.354386509336251e-5 2.9040347029764906e-5
19.22222222222222 -1.7777777777777777 -1.6830939503310482e-5 3.135563847159532e-5
19.22222222222222 -1.3333333333333335 8.340465553799497e-6 3.0264388312458587e-5
19.22222222222222 -0.8888888888888888 -2.5012139633290174e-5 2.5150257969741155e-5
19.22222222222222 -0.4444444444444444 -3.3419081649062694e-5 2.905849505232338e-5
19.22222222222222 0.0 -5.0429239373672916e-5 3.561522046930864e-5
19.22222222222222 0.4444444444444444 8.28819777471677e-6 2.778735832946433e-5
19.22222222222222 0.8888888888888888 -3.359856003075748e-5 2.905820508571759e-5
19.22222222222222 1.3333333333333335 1.6869381070404358e-5 2.6583574993800877e-5
19.22222222222222 1.7777777777777777 -1.6801773145240006e-5 2.373416934312121e-5
19.22222222222222 2.2222222222222223 -5.849218688229854e-5 4.358973700914188e-5
19.22222222222222 2.666666666666667 1.4062131553510552e-7 2.9113734106785388e-5
19.22222222222222 3.111111111111111 8.367755358633431e-6 3.465012310032533e-5
19.22222222222222 3.5555555555555554 3.369207365090167e-5 2.3758355960842557e-5
19.22222222222222 4.0 -1.664762540761679e-5 3.744711490773072e-5
19.22222222222222 4.444444444444445 -2.5257080220055495e-5 2.788769212933151e-5
19.22222222222222 4.888888888888889 3.3435323195644e-5 2.6494743065717824e-5
19.22222222222222 5.333333333333333 1.683866109911324e-5 2.6560810436864577e-5
19.22222222222222 5.777777777777778 0.0 0.0
19.22222222222222 6.222222222222222 0.0 0.0
19.22222222222222 6.666666666666667 0.0 0.0
19.22222222222222 7.111111111111111 0.0 0.0
19.22222222222222 7.555555555555555 0.0 0.0
19.22222222222222 8.0 0.0 0.0
19.22222222222222 8.444444444444443 0.0 0.0
19.22222222222222 8.88888888888889 0.0 0.0
19.22222222222222 9.333333333333332 0.0 0.0
19.22222222222222 9.777777777777779 0.0 0.0
19.22222222222222 10.222222222222221 0.0 0.0
19.22222222222222 10.666666666666668 0.0 0.0
19.22222222222222 11.11111111111111 0.0 0.0
19.22222222222222 11.555555555555557 0.0 0.0
19.22222222222222 12.0 0.0 0.0
19.22222222222222 12.444444444444443 0.0 0.0
19.22222222222222 12.88888888888889 0.0 0.0
19.22222222222222 13.333333333333332 0.0 0.0
19.22222222222222 13.777777777777779 0.0 0.0
19.22222222222222 14.222222222222221 0.0 0.0
19.22222222222222 14.666666666666668 0.0 0.0
19.22222222222222 15.11111111111111 0.0 0.0
19.22222222222222 15.555555555555557 0.0 0.0
19.22222222222222 16.0 0.0 0.0
19.22222222222222 16.444444444444443 0.0 0.0
19.22222222222222 16.88888888888889 0.0 0.0
19.22222222222222 17.333333333333336 0.0 0.0
19.22222222222222 17.77777777777778 0.0 0.0
19.22222222222222 18.22222222222222 0.0 0.0
19.22222222222222 18.666666666666664 0.0 0.0
19.22222222222222 19.11111111111111 0.0 0.0
19.22222222222222 19.555555555555557 0.0 0.0
19.22222222222222 20.0 0.0 0.0
19.22222222222222 20.444444444444443 0.0 0.0
19.22222222222222 20.88888888888889 0.0 0.0
19.22222222222222 21.333333333333336 0.0 0.0
19.22222222222222 21.77777777777778 0.0 0.0
19.444444444444443 -21.77777777777778 0.0 0.0
19.444444444444443 -21.333333333333336 0.0 0.0
19.444444444444443 -20.88888888888889 0.0 0.0
19.444444444444443 -20.444444444444443 0.0 0.0
19.444444444444443 -20.0 0.0 0.0
19.444444444444443 -19.555555555555557 0.0 0.0
19.444444444444443 -19.11111111111111 0.0 0.0
19.444444444444443 -18.666666666666664 0.0 0.0
19.444444444444443 -18.22222222222222 0.0 0.0
19.444444444444443 -17.77777777777778 0.0 0.0
19.444444444444443 -17.333333333333336 0.0 0.0
19.444444444444443 -16.88888888888889 0.0 0.0
19.444444444444443 -16.444444444444443 0.0 0.0
19.444444444444443 -16.0 0.0 0.0
19.444444444444443 -15.555555555555557 0.0 0.0
19.444444444444443 -15.11111111111111 0.0 0.0
19.444444444444443 -14.666666666666668 0.0 0.0
19.444444444444443 -14.222222222222221 0.0 0.0
19.444444444444443 -13.777777777777779 0.0 0.0
19.444444444444443 -13.333333333333332 0.0 0.0
19.444444444444443 -12.88888888888889 0.0 0.0
19.444444444444443 -12.444444444444443 0.0 0.0
19.444444444444443 -12.0 0.0 0.0
19.444444444444443 -11.555555555555557 0.0 0.0
19.444444444444443 -11.11111111111111 0.0 0.0
19.444444444444443 -10.666666666666668 0.0 0.0
19.444444444444443 -10.222222222222221 0.0 0.0
19.444444444444443 -9.777777777777779 0.0 0.0
19.444444444444443 -9.333333333333332 0.0 0.0
19.444444444444443 -8.88888888888889 0.0 0.0
19.444444444444443 -8.444444444444443 0.0 0.0
19.444444444444443 -8.0 0.0 0.0
19.444444444444443 -7.555555555555555 0.0 0.0
19.444444444444443 -7.111111111111111 0.0 0.0
19.444444444444443 -6.666666666666667 0.0 0.0
19.444444444444443 -6.222222222222222 0.0 0.0
19.444444444444443 -5.777777777777778 0.0 0.0
19.444444444444443 -5.333333333333333 0.0 0.0
19.444444444444443 -4.888888888888889 -1.662482984296677e-5 1.1755540423634332e-5
19.444444444444443 -4.444444444444445 -1.6585796022604005e-5 1.6588616285462507e-5
19.444444444444443 -4.0 -1.6593711841489168e-5 1.1733587171144606e-5
19.444444444444443 -3.5555555555555554 -2.488271083753786e-5 2.191009118232004e-5
19.444444444444443 -3.111111111111111 -8.375186801134594e-6 2.1960512800708204e-5
19.444444444444443 -2.666666666666667 -1.657413810607547e-5 1.6563742532606386e-5
19.444444444444443 -2.2222222222222223 -3.311687021319652e-5 1.6558519856057652e-5
19.444444444444443 -1.7777777777777777 6.363419518630762e-8 3.0964419768114755e-5
19.444444444444443 -1.3333333333333335 -1.673081138240869e-5 2.0338769276665766e-5
19.444444444444443 -0.8888888888888888 -1.667358766136e-5 2.0270028016010092e-5
19.444444444444443 -0.4444444444444444 -1.6602497520405446e-5 2.0300857773585538e-5
19.444444444444443 0.0 3.3280180692795416e-5 4.060343052111171e-5
19.444444444444443 0.4444444444444444 -2.5072492308527362e-5 2.98970925253631e-5
19.444444444444443 0.8888888888888888 -8.431830831972415e-6 2.7491490709574e-5
19.444444444444443 1.3333333333333335 -4.143445093660077e-5 2.7472069033606916e-5
19.444444444444443 1.7777777777777777 -8.203805084473106e-6 2.9936093778196837e-5
19.444444444444443 2.2222222222222223 -4.96045041633611e-5 3.699753337126026e-5
19.444444444444443 2.666666666666667 -2.4839263037466493e-5 2.1895788236424302e-5
19.444444444444443 3.111111111111111 -5.807578894038615e-5 2.7459036516651955e-5
19.444444444444443 3.5555555555555554 1.651074719976597e-5 2.0287363111143876e-5
19.444444444444443 4.0 -8.07746559946178e-6 2.9933808812696803e-5
19.444444444444443 4.444444444444445 -1.6490813933908177e-5 1.6532583904511632e-5
19.444444444444443 4.888888888888889 -5.167112787829515e-9 1.1782690969566059e-5
19.444444444444443 5.333333333333333 0.0 0.0
19.444444444444443 5.777777777777778 0.0 0.0
19.444444444444443 6.222222222222222 0.0 0.0
19.444444444444443 6.666666666666667 0.0 0.0
19.444444444444443 7.111111111111111 0.0 0.0
19.444444444444443 7.555555555555555 0.0 0.0
19.444444444444443 8.0 0.0 0.0
19.444444444444443 8.444444444444443 0.0 0.0
19.444444444444443 8.88888888888889 0.0 0.0
19.444444444444443 9.333333333333332 0.0 0.0
19.444444444444443 9.777777777777779 0.0 0.0
19.444444444444443 10.222222222222221 0.0 0.0
19.444444444444443 10.666666666666668 0.0 0.0
19.444444444444443 11.11111111111111 0.0 0.0
19.444444444444443 11.555555555555557 0.0 0.0
19.444444444444443 12.0 0.0 0.0
19.444444444444443 12.444444444444443 0.0 0.0
19.444444444444443 12.88888888888889 0.0 0.0
19.444444444444443 13.333333333333332 0.0 0.0
19.444444444444443 13.777777777777779 0.0 0.0
19.444444444444443 14.222222222222221 0.0 0.0
19.444444444444443 14.666666666666668 0.0 0.0
19.444444444444443 15.11111111111111 0.0 0.0
19.444444444444443 15.555555555555557 0.0 0.0
19.444444444444443 16.0 0.0 0.0
19.444444444444443 16.444444444444443 0.0 0.0
19.444444444444443 16.88888888888889 0.0 0.0
19.444444444444443 17.333333333333336 0.0 0.0
19.444444444444443 17.77777777777778 0.0 0.0
19.444444444444443 18.22222222222222 0.0 0.0
19.444444444444443 18.666666666666664 0.0 0.0
19.444444444444443 19.11111111111111 0.0 0.0
19.444444444444443 19.555555555555557 0.0 0.0
19.444444444444443 20.0 0.0 0.0
19.444444444444443 20.444444444444443 0.0 0.0
19.444444444444443 20.88888888888889 0.0 0.0
19.444444444444443 21.333333333333336 0.0 0.0
19.444444444444443 21.77777777777778 0.0 0.0
19.666666666666668 -21.77777777777778 0.0 0.0
19.666666666666668 -21.333333333333336 0.0 0.0
19.666666666666668 -20.88888888888889 0.0 0.0
19.666666666666668 -20.444444444444443 0.0 0.0
19.666666666666668 -20.0 0.0 0.0
19.666666666666668 -19.555555555555557 0.0 0.0
19.666666666666668 -19.11111111111111 0.0 0.0
19.666666666666668 -18.666666666666664 0.0 0.0
19.666666666666668 -18.22222222222222 0.0 0.0
19.666666666666668 -17.77777777777778 0.0 0.0
19.666666666666668 -17.333333333333336 0.0 0.0
19.666666666666668 -16.88888888888889 0.0 0.0
19.666666666666668 -16.444444444444443 0.0 0.0
19.666666666666668 -16.0 0.0 0.0
19.666666666666668 -15.555555555555557 0.0 0.0
19.666666666666668 -15.11111111111111 0.0 0.0
19.666666666666668 -14.666666666666668 0.0 0.0
19.666666666666668 -14.222222222222221 0.0 0.0
19.666666666666668 -13.777777777777779 0.0 0.0
19.666666666666668 -13.333333333333332 0.0 0.0
19.666666666666668 -12.88888888888889 0.0 0.0
19.666666666666668 -12.444444444444443 0.0 0.0
19.666666666666668 -12.0 0.0 0.0
19.666666666666668 -11.555555555555557 0.0 0.0
19.666666666666668 -11.11111111111111 0.0 0.0
19.666666666666668 -10.666666666666668 0.0 0.0
19.666666666666668 -10.222222222222221 0.0 0.0
19.666666666666668 -9.777777777777779 0.0 0.0
19.666666666666668 -9.333333333333332 0.0 0.0
19.666666666666668 -8.88888888888889 0.0 0.0
19.666666666666668 -8.444444444444443 0.0 0.0
19.666666666666668 -8.0 0.0 0.0
19.666666666666668 -7.555555555555555 0.0 0.0
19.666666666666668 -7.111111111111111 0.0 0.0
19.666666666666668 -6.666666666666667 0.0 0.0
19.666666666666668 -6.222222222222222 0.0 0.0
19.666666666666668 -5.777777777777778 0.0 0.0
19.666666666666668 -5.333333333333333 0.0 0.0
19.666666666666668 -4.888888888888889 0.0 0.0
19.666666666666668 -4.444444444444445 0.0 0.0
19.666666666666668 -4.0 0.0 0.0
19.666666666666668 -3.5555555555555554 -1.2113047276245217e-8 1.163717087392951e-5
19.666666666666668 -3.111111111111111 -4.1068937360315304e-5 2.9574502713151938e-5
19.666666666666668 -2.666666666666667 -2.460770315592235e-5 1.4207363885045237e-5
19.666666666666668 -2.2222222222222223 -2.4655690548021943e-5 1.8343645808618046e-5
19.666666666666668 -1.7777777777777777 -1.640058204981294e-5 2.0124910407399736e-5
19.666666666666668 -1.3333333333333335 -1.6376425688263387e-5 2.3169153358287005e-5
19.666666666666668 -0.8888888888888888 -3.2675565149183326e-5 3.2736684224651194e-5
19.666666666666668 -0.4444444444444444 -8.27472279410465e-6 2.4621516250048353e-5
19.666666666666668 0.0 -4.914365637149063e-5 2.3151318945758255e-5
19.666666666666668 0.4444444444444444 -3.2862788010467464e-5 1.6431456697670108e-5
19.666666666666668 0.8888888888888888 -3.26595426557406e-5 2.5846783509464187e-5
19.666666666666668 1.3333333333333335 8.179126838558265e-6 2.4490514356563568e-5
19.666666666666668 1.7777777777777777 -1.2314137643052789e-7 2.315206609416822e-5
19.666666666666668 2.2222222222222223 -3.2849319028499145e-5 1.642475419036419e-5
19.666666666666668 2.666666666666667 5.374371179974015e-8 1.156451998632611e-5
19.666666666666668 3.111111111111111 -4.0914680104133683e-5 2.9536644956100733e-5
19.666666666666668 3.5555555555555554 -1.6450983535622713e-5 2.3231078129726445e-5
19.666666666666668 4.0 8.222504290838257e-6 8.222504290838257e-6
19.666666666666668 4.444444444444445 0.0 0.0
19.666666666666668 4.888888888888889 0.0 0.0
19.666666666666668 5.333333333333333 0.0 0.0
19.666666666666668 5.777777777777778 0.0 0.0
19.666666666666668 6.222222222222222 0.0 0.0
19.666666666666668 6.666666666666667 0.0 0.0
19.666666666666668 7.111111111111111 0.0 0.0
19.666666666666668 7.555555555555555 0.0 0.0
19.666666666666668 8.0 0.0 0.0
19.666666666666668 8.444444444444443 0.0 0.0
19.666666666666668 8.88888888888889 0.0 0.0
19.666666666666668 9.333333333333332 0.0 0.0
19.666666666666668 9.777777777777779 0.0 0.0
19.666666666666668 10.222222222222221 0.0 0.0
19.666666666666668 10.666666666666668 0.0 0.0
19.666666666666668 11.11111111111111 0.0 0.0
19.666666666666668 11.555555555555557 0.0 0.0
19.666666666666668 12.0 0.0 0.0
19.666666666666668 12.444444444444443 0.0 0.0
19.666666666666668 12.88888888888889 0.0 0.0
19.666666666666668 13.333333333333332 0.0 0.0
19.666666666666668 13.777777777777779 0.0 0.0
19.666666666666668 14.222222222222221 0.0 0.0
19.666666666666668 14.666666666666668 0.0 0.0
19.666666666666668 15.11111111111111 0.0 0.0
19.666666666666668 15.555555555555557 0.0 0.0
19.666666666666668 16.0 0.0 0.0
19.666666666666668 16.444444444444443 0.0 0.0
19.666666666666668 16.88888888888889 0.0 0.0
19.666666666666668 17.333333333333336 0.0 0.0
19.666666666666668 17.77777777777778 0.0 0.0
19.666666666666668 18.22222222222222 0.0 0.0
19.666666666666668 18.666666666666664 0.0 0.0
19.666666666666668 19.11111111111111 0.0 0.0
19.666666666666668 19.555555555555557 0.0 0.0
19.666666666666668 20.0 0.0 0.0
19.666666666666668 20.444444444444443 0.0 0.0
19.666666666666668 20.88888888888889 0.0 0.0
19.666666666666668 21.333333333333336 0.0 0.0
19.666666666666668 21.77777777777778 0.0 0.0
19.88888888888889 -21.77777777777778 0.0 0.0
19.88888888888889 -21.333333333333336 0.0 0.0
19.88888888888889 -20.88888888888889 0.0 0.0
19.88888888888889 -20.444444444444443 0.0 0.0
19.88888888888889 -20.0 0.0 0.0
19.88888888888889 -19.555555555555557 0.0 0.0
19.88888888888889 -19.11111111111111 0.0 0.0
19.88888888888889 -18.666666666666664 0.0 0.0
19.88888888888889 -18.22222222222222 0.0 0.0
19.88888888888889 -17.77777777777778 0.0 0.0
19.88888888888889 -17.333333333333336 0.0 0.0
19.88888888888889 -16.88888888888889 0.0 0.0
19.88888888888889 -16.444444444444443 0.0 0.0
19.88888888888889 -16.0 0.0 0.0
19.88888888888889 -15.555555555555557 0.0 0.0
19.88888888888889 -15.11111111111111 0.0 0.0
19.88888888888889 -14.666666666666668 0.0 0.0
19.88888888888889 -14.222222222222221 0.0 0.0
19.88888888888889 -13.777777777777779 0.0 0.0
19.88888888888889 -13.333333333333332 0.0 0.0
19.88888888888889 -12.88888888888889 0.0 0.0
19.88888888888889 -12.444444444444443 0.0 0.0
19.88888888888889 -12.0 0.0 0.0
19.88888888888889 -11.555555555555557 0.0 0.0
19.88888888888889 -11.11111111111111 0.0 0.0
19.88888888888889 -10.666666666666668 0.0 0.0
19.88888888888889 -10.222222222222221 0.0 0.0
19.88888888888889 -9.777777777777779 0.0 0.0
19.88888888888889 -9.333333333333332 0.0 0.0
19.88888888888889 -8.88888888888889 0.0 0.0
19.88888888888889 -8.444444444444443 0.0 0.0
19.88888888888889 -8.0 0.0 0.0
19.88888888888889 -7.555555555555555 0.0 0.0
19.88888888888889 -7.111111111111111 0.0 0.0
19.88888888888889 -6.666666666666667 0.0 0.0
19.88888888888889 -6.222222222222222 0.0 0.0
19.88888888888889 -5.777777777777778 0.0 0.0
19.88888888888889 -5.333333333333333 0.0 0.0
19.88888888888889 -4.888888888888889 0.0 0.0
19.88888888888889 -4.444444444444445 0.0 0.0
19.88888888888889 -4.0 0.0 0.0
19.88888888888889 -3.5555555555555554 0.0 0.0
19.88888888888889 -3.111111111111111 0.0 0.0
19.88888888888889 -2.666666666666667 0.0 0.0
19.88888888888889 -2.2222222222222223 -8.129306824409419e-6 8.129306824409419e-6
19.88888888888889 -1.7777777777777777 1.7869021683511615e-8 1.6256383501967973e-5
19.88888888888889 -1.3333333333333335 -2.4383248970313994e-5 2.6863772289229993e-5
19.88888888888889 -0.8888888888888888 -2.434453935952412e-5 1.4055353904480313e-5
19.88888888888889 -0.4444444444444444 8.095619531366073e-6 1.8086544097857653e-5
19.88888888888889 0.0 -8.137137385290263e-6 2.428630733743941e-5
19.88888888888889 0.4444444444444444 8.158694600112146e-6 1.8122244007922853e-5
19.88888888888889 0.8888888888888888 -3.357301864406883e-8 1.1470321189341244e-5
19.88888888888889 1.3333333333333335 2.7118578208422635e-8 1.987553257583882e-5
19.88888888888889 1.7777777777777777 -2.4362763465359388e-5 1.406585386197822e-5
19.88888888888889 2.2222222222222223 8.12605214555902e-6 1.4095908738767207e-5
19.88888888888889 2.666666666666667 -1.6266159248862727e-5 1.1501918558984716e-5
19.88888888888889 3.111111111111111 0.0 0.0
19.88888888888889 3.5555555555555554 0.0 0.0
19.88888888888889 4.0 0.0 0.0
19.88888888888889 4.444444444444445 0.0 0.0
19.88888888888889 4.888888888888889 0.0 0.0
19.88888888888889 5.333333333333333 0.0 0.0
19.88888888888889 5.777777777777778 0.0 0.0
19.88888888888889 6.222222222222222 0.0 0.0
19.88888888888889 6.666666666666667 0.0 0.0
19.88888888888889 7.111111111111111 0.0 0.0
19.88888888888889 7.555555555555555 0.0 0.0
19.88888888888889 8.0 0.0 0.0
19.88888888888889 8.444444444444443 0.0 0.0
19.88888888888889 8.88888888888889 0.0 0.0
19.88888888888889 9.333333333333332 0.0 0.0
19.88888888888889 9.777777777777779 0.0 0.0
19.88888888888889 10.222222222222221 0.0 0.0
19.88888888888889 10.666666666666668 0.0 0.0
19.88888888888889 11.11111111111111 0.0 0.0
19.88888888888889 11.555555555555557 0.0 0.0
19.88888888888889 12.0 0.0 0.0
19.88888888888889 12.444444444444443 0.0 0.0
19.88888888888889 12.88888888888889 0.0 0.0
19.88888888888889 13.333333333333332 0.0 0.0
19.88888888888889 13.777777777777779 0.0 0.0
19.88888888888889 14.222222222222221 0.0 0.0
19.88888888888889 14.666666666666668 0.0 0.0
19.88888888888889 15.11111111111111 0.0 0.0
19.88888888888889 15.555555555555557 0.0 0.0
19.88888888888889 16.0 0.0 0.0
19.88888888888889 16.444444444444443 0.0 0.0
19.88888888888889 16.88888888888889 0.0 0.0
19.88888888888889 17.333333333333336 0.0 0.0
19.88888888888889 17.77777777777778 0.0 0.0
19.88888888888889 18.22222222222222 0.0 0.0
19.88888888888889 18.666666666666664 0.0 0.0
19.88888888888889 19.11111111111111 0.0 0.0
19.88888888888889 19.555555555555557 0.0 0.0
19.88888888888889 20.0 0.0 0.0
19.88888888888889 20.444444444444443 0.0 0.0
19.88888888888889 20.88888888888889 0.0 0.0
19.88888888888889 21.333333333333336 0.0 0.0
19.88888888888889 21.77777777777778 0.0 0.0
20.11111111111111 -21.77777777777778 0.0 0.0
20.11111111111111 -21.333333333333336 0.0 0.0
20.11111111111111 -20.88888888888889 0.0 0.0
20.11111111111111 -20.444444444444443 0.0 0.0
20.11111111111111 -20.0 0.0 0.0
20.11111111111111 -19.555555555555557 0.0 0.0
20.11111111111111 -19.11111111111111 0.0 0.0
20.11111111111111 -18.666666666666664 0.0 0.0
20.11111111111111 -18.22222222222222 0.0 0.0
20.11111111111111 -17.77777777777778 0.0 0.0
20.11111111111111 -17.333333333333336 0.0 0.0
20.11111111111111 -16.88888888888889 0.0 0.0
20.11111111111111 -16.444444444444443 0.0 0.0
20.11111111111111 -16.0 0.0 0.0
20.11111111111111 -15.555555555555557 0.0 0.0
20.11111111111111 -15.11111111111111 0.0 0.0
20.11111111111111 -14.666666666666668 0.0 0.0
20.11111111111111 -14.222222222222221 0.0 0.0
20.11111111111111 -13.777777777777779 0.0 0.0
20.11111111111111 -13.333333333333332 0.0 0.0
20.11111111111111 -12.88888888888889 0.0 0.0
20.11111111111111 -12.444444444444443 0.0 0.0
20.11111111111111 -12.0 0.0 0.0
20.11111111111111 -11.555555555555557 0.0 0.0
20.11111111111111 -11.11111111111111 0.0 0.0
20.11111111111111 -10.666666666666668 0.0 0.0
20.11111111111111 -10.222222222222221 0.0 0.0
20.11111111111111 -9.777777777777779 0.0 0.0
20.11111111111111 -9.333333333333332 0.0 0.0
20.11111111111111 -8.88888888888889 0.0 0.0
20.11111111111111 -8.444444444444443 0.0 0.0
20.11111111111111 -8.0 0.0 0.0
20.11111111111111 -7.555555555555555 0.0 0.0
20.11111111111111 -7.111111111111111 0.0 0.0
20.11111111111111 -6.666666666666667 0.0 0.0
20.11111111111111 -6.222222222222222 0.0 0.0
20.11111111111111 -5.777777777777778 0.0 0.0
20.11111111111111 -5.333333333333333 0.0 0.0
20.11111111111111 -4.888888888888889 0.0 0.0
20.11111111111111 -4.444444444444445 0.0 0.0
20.11111111111111 -4.0 0.0 0.0
20.11111111111111 -3.5555555555555554 0.0 0.0
20.11111111111111 -3.111111111111111 0.0 0.0
20.11111111111111 -2.666666666666667 0.0 0.0
20.11111111111111 -2.2222222222222223 0.0 0.0
20.11111111111111 -1.7777777777777777 0.0 0.0
20.11111111111111 -1.3333333333333335 0.0 0.0
20.11111111111111 -0.8888888888888888 0.0 0.0
20.11111111111111 -0.4444444444444444 0.0 0.0
20.11111111111111 0.0 0.0 0.0
20.11111111111111 0.4444444444444444 0.0 0.0
20.11111111111111 0.8888888888888888 0.0 0.0
20.11111111111111 1.3333333333333335 0.0 0.0
20.11111111111111 1.7777777777777777 0.0 0.0
20.11111111111111 2.2222222222222223 0.0 0.0
20.11111111111111 2.666666666666667 0.0 0.0
20.11111111111111 3.111111111111111 0.0 0.0
20.11111111111111 3.5555555555555554 0.0 0.0
20.11111111111111 4.0 0.0 0.0
20.11111111111111 4.444444444444445 0.0 0.0
20.11111111111111 4.888888888888889 0.0 0.0
20.11111111111111 5.333333333333333 0.0 0.0
20.11111111111111 5.777777777777778 0.0 0.0
20.11111111111111 6.222222222222222 0.0 0.0
20.11111111111111 6.666666666666667 0.0 0.0
20.11111111111111 7.111111111111111 0.0 0.0
20.11111111111111 7.555555555555555 0.0 0.0
20.11111111111111 8.0 0.0 0.0
20.11111111111111 8.444444444444443 0.0 0.0
20.11111111111111 8.88888888888889 0.0 0.0
20.11111111111111 9.333333333333332 0.0 0.0
20.11111111111111 9.777777777777779 0.0 0.0
20.11111111111111 10.222222222222221 0.0 0.0
20.11111111111111 10.666666666666668 0.0 0.0
20.11111111111111 11.11111111111111 0.0 0.0
20.11111111111111 11.555555555555557 0.0 0.0
20.11111111111111 12.0 0.0 0.0
20.11111111111111 12.444444444444443 0.0 0.0
20.11111111111111 12.88888888888889 0.0 0.0
20.11111111111111 13.333333333333332 0.0 0.0
20.11111111111111 13.777777777777779 0.0 0.0
20.11111111111111 14.222222222222221 0.0 0.0
20.11111111111111 14.666666666666668 0.0 0.0
20.11111111111111 15.11111111111111 0.0 0.0
20.11111111111111 15.555555555555557 0.0 0.0
20.11111111111111 16.0 0.0 0.0
20.11111111111111 16.444444444444443 0.0 0.0
20.11111111111111 16.88888888888889 0.0 0.0
20.11111111111111 17.333333333333336 0.0 0.0
20.11111111111111 17.77777777777778 0.0 0.0
20.11111111111111 18.22222222222222 0.0 0.0
20.11111111111111 18.666666666666664 0.0 0.0
20.11111111111111 19.11111111111111 0.0 0.0
20.11111111111111 19.555555555555557 0.0 0.0
20.11111111111111 20.0 0.0 0.0
20.11111111111111 20.444444444444443 0.0 0.0
20.11111111111111 20.88888888888889 0.0 0.0
20.11111111111111 21.333333333333336 0.0 0.0
20.11111111111111 21.77777777777778 0.0 0.0
20.333333333333332 -21.77777777777778 0.0 0.0
20.333333333333332 -21.333333333333336 0.0 0.0
20.333333333333332 -20.88888888888889 0.0 0.0
20.333333333333332 -20.444444444444443 0.0 0.0
20.333333333333332 -20.0 0.0 0.0
20.333333333333332 -19.555555555555557 0.0 0.0
20.333333333333332 -19.11111111111111 0.0 0.0
20.333333333333332 -18.666666666666664 0.0 0.0
20.333333333333332 -18.22222222222222 0.0 0.0
20.333333333333332 -17.77777777777778 0.0 0.0
20.333333333333332 -17.333333333333336 0.0 0.0
20.333333333333332 -16.88888888888889 0.0 0.0
20.333333333333332 -16.444444444444443 0.0 0.0
20.333333333333332 -16.0 0.0 0.0
20.333333333333332 -15.555555555555557 0.0 0.0
20.333333333333332 -15.11111111111111 0.0 0.0
20.333333333333332 -14.666666666666668 0.0 0.0
20.333333333333332 -14.222222222222221 0.0 0.0
20.333333333333332 -13.777777777777779 0.0 0.0
20.333333333333332 -13.333333333333332 0.0 0.0
20.333333333333332 -12.88888888888889 0.0 0.0
20.333333333333332 -12.444444444444443 0.0 0.0
20.333333333333332 -12.0 0.0 0.0
20.333333333333332 -11.555555555555557 0.0 0.0
20.333333333333332 -11.11111111111111 0.0 0.0
20.333333333333332 -10.666666666666668 0.0 0.0
20.333333333333332 -10.222222222222221 0.0 0.0
20.333333333333332 -9.777777777777779 0.0 0.0
20.333333333333332 -9.333333333333332 0.0 0.0
20.333333333333332 -8.88888888888889 0.0 0.0
20.333333333333332 -8.444444444444443 0.0 0.0
20.333333333333332 -8.0 0.0 0.0
20.333333333333332 -7.555555555555555 0.0 0.0
20.333333333333332 -7.111111111111111 0.0 0.0
20.333333333333332 -6.666666666666667 0.0 0.0
20.333333333333332 -6.222222222222222 0.0 0.0
20.333333333333332 -5.777777777777778 0.0 0.0
20.333333333333332 -5.333333333333333 0.0 0.0
20.333333333333332 -4.888888888888889 0.0 0.0
20.333333333333332 -4.444444444444445 0.0 0.0
20.333333333333332 -4.0 0.0 0.0
20.333333333333332 -3.5555555555555554 0.0 0.0
20.333333333333332 -3.111111111111111 0.0 0.0
20.333333333333332 -2.666666666666667 0.0 0.0
20.333333333333332 -2.2222222222222223 0.0 0.0
20.333333333333332 -1.7777777777777777 0.0 0.0
20.333333333333332 -1.3333333333333335 0.0 0.0
20.333333333333332 -0.8888888888888888 0.0 0.0
20.333333333333332 -0.4444444444444444 0.0 0.0
20.333333333333332 0.0 0.0 0.0
20.333333333333332 0.4444444444444444 0.0 0.0
20.333333333333332 0.8888888888888888 0.0 0.0
20.333333333333332 1.3333333333333335 0.0 0.0
20.333333333333332 1.7777777777777777 0.0 0.0
20.333333333333332 2.2222222222222223 0.0 0.0
20.333333333333332 2.666666666666667 0.0 0.0
20.333333333333332 3.111111111111111 0.0 0.0
20.333333333333332 3.5555555555555554 0.0 0.0
20.333333333333332 4.0 0.0 0.0
20.333333333333332 4.444444444444445 0.0 0.0
20.333333333333332 4.888888888888889 0.0 0.0
20.333333333333332 5.333333333333333 0.0 0.0
20.333333333333332 5.777777777777778 0.0 0.0
20.333333333333332 6.222222222222222 0.0 0.0
20.333333333333332 6.666666666666667 0.0 0.0
20.333333333333332 7.111111111111111 0.0 0.0
20.333333333333332 7.555555555555555 0.0 0.0
20.333333333333332 8.0 0.0 0.0
20.333333333333332 8.444444444444443 0.0 0.0
20.333333333333332 8.88888888888889 0.0 0.0
20.333333333333332 9.333333333333332 0.0 0.0
20.333333333333332 9.777777777777779 0.0 0.0
20.333333333333332 10.222222222222221 0.0 0.0
20.333333333333332 10.666666666666668 0.0 0.0
20.333333333333332 11.11111111111111 0.0 0.0
20.333333333333332 11.555555555555557 0.0 0.0
20.333333333333332 12.0 0.0 0.0
20.333333333333332 12.444444444444443 0.0 0.0
20.333333333333332 12.88888888888889 0.0 0.0
20.333333333333332 13.333333333333332 0.0 0.0
20.333333333333332 13.777777777777779 0.0 0.0
20.333333333333332 14.222222222222221 0.0 0.0
20.333333333333332 14.666666666666668 0.0 0.0
20.333333333333332 15.11111111111111 0.0 0.0
20.333333333333332 15.555555555555557 0.0 0.0
20.333333333333332 16.0 0.0 0.0
20.333333333333332 16.444444444444443 0.0 0.0
20.333333333333332 16.88888888888889 0.0 0.0
20.333333333333332 17.333333333333336 0.0 0.0
20.333333333333332 17.77777777777778 0.0 0.0
20.333333333333332 18.22222222222222 0.0 0.0
20.333333333333332 18.666666666666664 0.0 0.0
20.333333333333332 19.11111111111111 0.0 0.0
20.333333333333332 19.555555555555557 0.0 0.0
20.333333333333332 20.0 0.0 0.0
20.333333333333332 20.444444444444443 0.0 0.0
20.333333333333332 20.88888888888889 0.0 0.0
20.333333333333332 21.333333333333336 0.0 0.0
20.333333333333332 21.77777777777778 0.0 0.0
20.555555555555557 -21.77777777777778 0.0 0.0
20.555555555555557 -21.333333333333336 0.0 0.0
20.555555555555557 -20.88888888888889 0.0 0.0
20.555555555555557 -20.444444444444443 0.0 0.0
20.555555555555557 -20.0 0.0 0.0
20.555555555555557 -19.555555555555557 0.0 0.0
20.555555555555557 -19.11111111111111 0.0 0.0
20.555555555555557 -18.666666666666664 0.0 0.0
20.555555555555557 -18.22222222222222 0.0 0.0
20.555555555555557 -17.77777777777778 0.0 0.0
20.555555555555557 -17.333333333333336 0.0 0.0
20.555555555555557 -16.88888888888889 0.0 0.0
20.555555555555557 -16.444444444444443 0.0 0.0
20.555555555555557 -16.0 0.0 0.0
20.555555555555557 -15.555555555555557 0.0 0.0
20.555555555555557 -15.11111111111111 0.0 0.0
20.555555555555557 -14.666666666666668 0.0 0.0
20.555555555555557 -14.222222222222221 0.0 0.0
20.555555555555557 -13.777777777777779 0.0 0.0
20.555555555555557 -13.333333333333332 0.0 0.0
20.555555555555557 -12.88888888888889 0.0 0.0
20.555555555555557 -12.444444444444443 0.0 0.0
20.555555555555557 -12.0 0.0 0.0
20.555555555555557 -11.555555555555557 0.0 0.0
20.555555555555557 -11.11111111111111 0.0 0.0
20.555555555555557 -10.666666666666668 0.0 0.0
20.555555555555557 -10.222222222222221 0.0 0.0
20.555555555555557 -9.777777777777779 0.0 0.0
20.555555555555557 -9.333333333333332 0.0 0.0
20.555555555555557 -8.88888888888889 0.0 0.0
20.555555555555557 -8.444444444444443 0.0 0.0
20.555555555555557 -8.0 0.0 0.0
20.555555555555557 -7.555555555555555 0.0 0.0
20.555555555555557 -7.111111111111111 0.0 0.0
20.555555555555557 -6.666666666666667 0.0 0.0
20.555555555555557 -6.222222222222222 0.0 0.0
20.555555555555557 -5.777777777777778 0.0 0.0
20.555555555555557 -5.333333333333333 0.0 0.0
20.555555555555557 -4.888888888888889 0.0 0.0
20.555555555555557 -4.444444444444445 0.0 0.0
20.555555555555557 -4.0 0.0 0.0
20.555555555555557 -3.5555555555555554 0.0 0.0
20.555555555555557 -3.111111111111111 0.0 0.0
20.555555555555557 -2.666666666666667 0.0 0.0
20.555555555555557 -2.2222222222222223 0.0 0.0
20.555555555555557 -1.7777777777777777 0.0 0.0
20.555555555555557 -1.3333333333333335 0.0 0.0
20.555555555555557 -0.8888888888888888 0.0 0.0
20.555555555555557 -0.4444444444444444 0.0 0.0
20.555555555555557 0.0 0.0 0.0
20.555555555555557 0.4444444444444444 0.0 0.0
20.555555555555557 0.8888888888888888 0.0 0.0
20.555555555555557 1.3333333333333335 0.0 0.0
20.555555555555557 1.7777777777777777 0.0 0.0
20.555555555555557 2.2222222222222223 0.0 0.0
20.555555555555557 2.666666666666667 0.0 0.0
20.555555555555557 3.111111111111111 0.0 0.0
20.555555555555557 3.5555555555555554 0.0 0.0
20.555555555555557 4.0 0.0 0.0
20.555555555555557 4.444444444444445 0.0 0.0
20.555555555555557 4.888888888888889 0.0 0.0
20.555555555555557 5.333333333333333 0.0 0.0
20.555555555555557 5.777777777777778 0.0 0.0
20.555555555555557 6.222222222222222 0.0 0.0
20.555555555555557 6.666666666666667 0.0 0.0
20.555555555555557 7.111111111111111 0.0 0.0
20.555555555555557 7.555555555555555 0.0 0.0
20.555555555555557 8.0 0.0 0.0
20.555555555555557 8.444444444444443 0.0 0.0
20.555555555555557 8.88888888888889 0.0 0.0
20.555555555555557 9.333333333333332 0.0 0.0
20.555555555555557 9.777777777777779 0.0 0.0
20.555555555555557 10.222222222222221 0.0 0.0
20.555555555555557 10.666666666666668 0.0 0.0
20.555555555555557 11.11111111111111 0.0 0.0
20.555555555555557 11.555555555555557 0.0 0.0
20.555555555555557 12.0 0.0 0.0
20.555555555555557 12.444444444444443 0.0 0.0
20.555555555555557 12.88888888888889 0.0 0.0
20.555555555555557 13.333333333333332 0.0 0.0
20.555555555555557 13.777777777777779 0.0 0.0
20.555555555555557 14.222222222222221 0.0 0.0
20.555555555555557 14.666666666666668 0.0 0.0
20.555555555555557 15.11111111111111 0.0 0.0
20.555555555555557 15.555555555555557 0.0 0.0
20.555555555555557 16.0 0.0 0.0
20.555555555555557 16.444444444444443 0.0 0.0
20.555555555555557 16.88888888888889 0.0 0.0
20.555555555555557 17.333333333333336 0.0 0.0
20.555555555555557 17.77777777777778 0.0 0.0
20.555555555555557 18.22222222222222 0.0 0.0
20.555555555555557 18.666666666666664 0.0 0.0
20.555555555555557 19.11111111111111 0.0 0.0
20.555555555555557 19.555555555555557 0.0 0.0
20.555555555555557 20.0 0.0 0.0
20.555555555555557 20.444444444444443 0.0 0.0
20.555555555555557 20.88888888888889 0.0 0.0
20.555555555555557 21.333333333333336 0.0 0.0
20.555555555555557 21.77777777777778 0.0 0.0
20.77777777777778 -21.77777777777778 0.0 0.0
20.77777777777778 -21.333333333333336 0.0 0.0
20.77777777777778 -20.88888888888889 0.0 0.0
20.77777777777778 -20.444444444444443 0.0 0.0
20.77777777777778 -20.0 0.0 0.0
20.77777777777778 -19.555555555555557 0.0 0.0
20.77777777777778 -19.11111111111111 0.0 0.0
20.77777777777778 -18.666666666666664 0.0 0.0
20.77777777777778 -18.22222222222222 0.0 0.0
20.77777777777778 -17.77777777777778 0.0 0.0
20.77777777777778 -17.333333333333336 0.0 0.0
20.77777777777778 -16.88888888888889 0.0 0.0
20.77777777777778 -16.444444444444443 0.0 0.0
20.77777777777778 -16.0 0.0 0.0
20.77777777777778 -15.555555555555557 0.0 0.0
20.77777777777778 -15.11111111111111 0.0 0.0
20.77777777777778 -14.666666666666668 0.0 0.0
20.77777777777778 -14.222222222222221 0.0 0.0
20.77777777777778 -13.777777777777779 0.0 0.0
20.77777777777778 -13.333333333333332 0.0 0.0
20.77777777777778 -12.88888888888889 0.0 0.0
20.77777777777778 -12.444444444444443 0.0 0.0
20.77777777777778 -12.0 0.0 0.0
20.77777777777778 -11.555555555555557 0.0 0.0
20.77777777777778 -11.11111111111111 0.0 0.0
20.77777777777778 -10.666666666666668 0.0 0.0
20.77777777777778 -10.222222222222221 0.0 0.0
20.77777777777778 -9.777777777777779 0.0 0.0
20.77777777777778 -9.333333333333332 0.0 0.0
20.77777777777778 -8.88888888888889 0.0 0.0
20.77777777777778 -8.444444444444443 0.0 0.0
20.77777777777778 -8.0 0.0 0.0
20.77777777777778 -7.555555555555555 0.0 0.0
20.77777777777778 -7.111111111111111 0.0 0.0
20.77777777777778 -6.666666666666667 0.0 0.0
20.77777777777778 -6.222222222222222 0.0 0.0
20.77777777777778 -5.777777777777778 0.0 0.0
20.77777777777778 -5.333333333333333 0.0 0.0
20.77777777777778 -4.888888888888889 0.0 0.0
20.77777777777778 -4.444444444444445 0.0 0.0
20.77777777777778 -4.0 0.0 0.0
20.77777777777778 -3.5555555555555554 0.0 0.0
20.77777777777778 -3.111111111111111 0.0 0.0
20.77777777777778 -2.666666666666667 0.0 0.0
20.77777777777778 -2.2222222222222223 0.0 0.0
20.77777777777778 -1.7777777777777777 0.0 0.0
20.77777777777778 -1.3333333333333335 0.0 0.0
20.77777777777778 -0.8888888888888888 0.0 0.0
20.77777777777778 -0.4444444444444444 0.0 0.0
20.77777777777778 0.0 0.0 0.0
20.77777777777778 0.4444444444444444 0.0 0.0
20.77777777777778 0.8888888888888888 0.0 0.0
20.77777777777778 1.3333333333333335 0.0 0.0
20.77777777777778 1.7777777777777777 0.0 0.0
20.77777777777778 2.2222222222222223 0.0 0.0
20.77777777777778 2.666666666666667 0.0 0.0
20.77777777777778 3.111111111111111 0.0 0.0
20.77777777777778 3.5555555555555554 0.0 0.0
20.77777777777778 4.0 0.0 0.0
20.77777777777778 4.444444444444445 0.0 0.0
20.77777777777778 4.888888888888889 0.0 0.0
20.77777777777778 5.333333333333333 0.0 0.0
20.77777777777778 5.777777777777778 0.0 0.0
20.77777777777778 6.222222222222222 0.0 0.0
20.77777777777778 6.666666666666667 0.0 0.0
20.77777777777778 7.111111111111111 0.0 0.0
20.77777777777778 7.555555555555555 0.0 0.0
20.77777777777778 8.0 0.0 0.0
20.77777777777778 8.444444444444443 0.0 0.0
20.77777777777778 8.88888888888889 0.0 0.0
20.77777777777778 9.333333333333332 0.0 0.0
20.77777777777778 9.777777777777779 0.0 0.0
20.77777777777778 10.222222222222221 0.0 0.0
20.77777777777778 10.666666666666668 0.0 0.0
20.77777777777778 11.11111111111111 0.0 0.0
20.77777777777778 11.555555555555557 0.0 0.0
20.77777777777778 12.0 0.0 0.0
20.77777777777778 12.444444444444443 0.0 0.0
20.77777777777778 12.88888888888889 0.0 0.0
20.77777777777778 13.333333333333332 0.0 0.0
20.77777777777778 13.777777777777779 0.0 0.0
20.77777777777778 14.222222222222221 0.0 0.0
20.77777777777778 14.666666666666668 0.0 0.0
20.77777777777778 15.11111111111111 0.0 0.0
20.77777777777778 15.555555555555557 0.0 0.0
20.77777777777778 16.0 0.0 0.0
20.77777777777778 16.444444444444443 0.0 0.0
20.77777777777778 16.88888888888889 0.0 0.0
20.77777777777778 17.333333333333336 0.0 0.0
20.77777777777778 17.77777777777778 0.0 0.0
20.77777777777778 18.22222222222222 0.0 0.0
20.77777777777778 18.666666666666664 0.0 0.0
20.77777777777778 19.11111111111111 0.0 0.0
20.77777777777778 19.555555555555557 0.0 0.0
20.77777777777778 20.0 0.0 0.0
20.77777777777778 20.444444444444443 0.0 0.0
20.77777777777778 20.88888888888889 0.0 0.0
20.77777777777778 21.333333333333336 0.0 0.0
20.77777777777778 21.77777777777778 0.0 0.0
21.0 -21.77777777777778 0.0 0.0
21.0 -21.333333333333336 0.0 0.0
21.0 -20.88888888888889 0.0 0.0
21.0 -20.444444444444443 0.0 0.0
21.0 -20.0 0.0 0.0
21.0 -19.555555555555557 0.0 0.0
21.0 -19.11111111111111 0.0 0.0
21.0 -18.666666666666664 0.0 0.0
21.0 -18.22222222222222 0.0 0.0
21.0 -17.77777777777778 0.0 0.0
21.0 -17.333333333333336 0.0 0.0
21.0 -16.88888888888889 0.0 0.0
21.0 -16.444444444444443 0.0 0.0
21.0 -16.0 0.0 0.0
21.0 -15.555555555555557 0.0 0.0
21.0 -15.11111111111111 0.0 0.0
21.0 -14.666666666666668 0.0 0.0
21.0 -14.222222222222221 0.0 0.0
21.0 -13.777777777777779 0.0 0.0
21.0 -13.333333333333332 0.0 0.0
21.0 -12.88888888888889 0.0 0.0
21.0 -12.444444444444443 0.0 0.0
21.0 -12.0 0.0 0.0
21.0 -11.555555555555557 0.0 0.0
21.0 -11.11111111111111 0.0 0.0
21.0 -10.666666666666668 0.0 0.0
21.0 -10.222222222222221 0.0 0.0
21.0 -9.777777777777779 0.0 0.0
21.0 -9.333333333333332 0.0 0.0
21.0 -8.88888888888889 0.0 0.0
21.0 -8.444444444444443 0.0 0.0
21.0 -8.0 0.0 0.0
21.0 -7.555555555555555 0.0 0.0
21.0 -7.111111111111111 0.0 0.0
21.0 -6.666666666666667 0.0 0.0
21.0 -6.222222222222222 0.0 0.0
21.0 -5.777777777777778 0.0 0.0
21.0 -5.333333333333333 0.0 0.0
21.0 -4.888888888888889 0.0 0.0
21.0 -4.444444444444445 0.0 0.0
21.0 -4.0 0.0 0.0
21.0 -3.5555555555555554 0.0 0.0
21.0 -3.111111111111111 0.0 0.0
21.0 -2.666666666666667 0.0 0.0
21.0 -2.2222222222222223 0.0 0.0
21.0 -1.7777777777777777 0.0 0.0
21.0 -1.3333333333333335 0.0 0.0
21.0 -0.8888888888888888 0.0 0.0
21.0 -0.4444444444444444 0.0 0.0
21.0 0.0 0.0 0.0
21.0 0.4444444444444444 0.0 0.0
21.0 0.8888888888888888 0.0 0.0
21.0 1.3333333333333335 0.0 0.0
21.0 1.7777777777777777 0.0 0.0
21.0 2.2222222222222223 0.0 0.0
21.0 2.666666666666667 0.0 0.0
21.0 3.111111111111111 0.0 0.0
21.0 3.5555555555555554 0.0 0.0
21.0 4.0 0.0 0.0
21.0 4.444444444444445 0.0 0.0
21.0 4.888888888888889 0.0 0.0
21.0 5.333333333333333 0.0 0.0
21.0 5.777777777777778 0.0 0.0
21.0 6.222222222222222 0.0 0.0
21.0 6.666666666666667 0.0 0.0
21.0 7.111111111111111 0.0 0.0
21.0 7.555555555555555 0.0 0.0
21.0 8.0 0.0 0.0
21.0 8.444444444444443 0.0 0.0
21.0 8.88888888888889 0.0 0.0
21.0 9.333333333333332 0.0 0.0
21.0 9.777777777777779 0.0 0.0
21.0 10.222222222222221 0.0 0.0
21.0 10.666666666666668 0.0 0.0
21.0 11.11111111111111 0.0 0.0
21.0 11.555555555555557 0.0 0.0
21.0 12.0 0.0 0.0
21.0 12.444444444444443 0.0 0.0
21.0 12.88888888888889 0.0 0.0
21.0 13.333333333333332 0.0 0.0
21.0 13.777777777777779 0.0 0.0
21.0 14.222222222222221 0.0 0.0
21.0 14.666666666666668 0.0 0.0
21.0 15.11111111111111 0.0 0.0
21.0 15.555555555555557 0.0 0.0
21.0 16.0 0.0 0.0
21.0 16.444444444444443 0.0 0.0
21.0 16.88888888888889 0.0 0.0
21.0 17.333333333333336 0.0 0.0
21.0 17.77777777777778 0.0 0.0
21.0 18.22222222222222 0.0 0.0
21.0 18.666666666666664 0.0 0.0
21.0 19.11111111111111 0.0 0.0
21.0 19.555555555555557 0.0 0.0
21.0 20.0 0.0 0.0
21.0 20.444444444444443 0.0 0.0
21.0 20.88888888888889 0.0 0.0
21.0 21.333333333333336 0.0 0.0
21.0 21.77777777777778 0.0 0.0
21.22222222222222 -21.77777777777778 0.0 0.0
21.22222222222222 -21.333333333333336 0.0 0.0
21.22222222222222 -20.88888888888889 0.0 0.0
21.22222222222222 -20.444444444444443 0.0 0.0
21.22222222222222 -20.0 0.0 0.0
21.22222222222222 -19.555555555555557 0.0 0.0
21.22222222222222 -19.11111111111111 0.0 0.0
21.22222222222222 -18.666666666666664 0.0 0.0
21.22222222222222 -18.22222222222222 0.0 0.0
21.22222222222222 -17.77777777777778 0.0 0.0
21.22222222222222 -17.333333333333336 0.0 0.0
21.22222222222222 -16.88888888888889 0.0 0.0
21.22222222222222 -16.444444444444443 0.0 0.0
21.22222222222222 -16.0 0.0 0.0
21.22222222222222 -15.555555555555557 0.0 0.0
21.22222222222222 -15.11111111111111 0.0 0.0
21.22222222222222 -14.666666666666668 0.0 0.0
21.22222222222222 -14.222222222222221 0.0 0.0
21.22222222222222 -13.777777777777779 0.0 0.0
21.22222222222222 -13.333333333333332 0.0 0.0
21.22222222222222 -12.88888888888889 0.0 0.0
21.22222222222222 -12.444444444444443 0.0 0.0
21.22222222222222 -12.0 0.0 0.0
21.22222222222222 -11.555555555555557 0.0 0.0
21.22222222222222 -11.11111111111111 0.0 0.0
21.22222222222222 -10.666666666666668 0.0 0.0
21.22222222222222 -10.222222222222221 0.0 0.0
21.22222222222222 -9.777777777777779 0.0 0.0
21.22222222222222 -9.333333333333332 0.0 0.0
21.22222222222222 -8.88888888888889 0.0 0.0
21.22222222222222 -8.444444444444443 0.0 0.0
21.22222222222222 -8.0 0.0 0.0
21.22222222222222 -7.555555555555555 0.0 0.0
21.22222222222222 -7.111111111111111 0.0 0.0
21.22222222222222 -6.666666666666667 0.0 0.0
21.22222222222222 -6.222222222222222 0.0 0.0
21.22222222222222 -5.777777777777778 0.0 0.0
21.22222222222222 -5.333333333333333 0.0 0.0
21.22222222222222 -4.888888888888889 0.0 0.0
21.22222222222222 -4.444444444444445 0.0 0.0
21.22222222222222 -4.0 0.0 0.0
21.22222222222222 -3.5555555555555554 0.0 0.0
21.22222222222222 -3.111111111111111 0.0 0.0
21.22222222222222 -2.666666666666667 0.0 0.0
21.22222222222222 -2.2222222222222223 0.0 0.0
21.22222222222222 -1.7777777777777777 0.0 0.0
21.22222222222222 -1.3333333333333335 0.0 0.0
21.22222222222222 -0.8888888888888888 0.0 0.0
21.22222222222222 -0.4444444444444444 0.0 0.0
21.22222222222222 0.0 0.0 0.0
21.22222222222222 0.4444444444444444 0.0 0.0
21.22222222222222 0.8888888888888888 0.0 0.0
21.22222222222222 1.3333333333333335 0.0 0.0
21.22222222222222 1.7777777777777777 0.0 0.0
21.22222222222222 2.2222222222222223 0.0 0.0
21.22222222222222 2.666666666666667 0.0 0.0
21.22222222222222 3.111111111111111 0.0 0.0
21.22222222222222 3.5555555555555554 0.0 0.0
21.22222222222222 4.0 0.0 0.0
21.22222222222222 4.444444444444445 0.0 0.0
21.22222222222222 4.888888888888889 0.0 0.0
21.22222222222222 5.333333333333333 0.0 0.0
21.22222222222222 5.777777777777778 0.0 0.0
21.22222222222222 6.222222222222222 0.0 0.0
21.22222222222222 6.666666666666667 0.0 0.0
21.22222222222222 7.111111111111111 0.0 0.0
21.22222222222222 7.555555555555555 0.0 0.0
21.22222222222222 8.0 0.0 0.0
21.22222222222222 8.444444444444443 0.0 0.0
21.22222222222222 8.88888888888889 0.0 0.0
21.22222222222222 9.333333333333332 0.0 0.0
21.22222222222222 9.777777777777779 0.0 0.0
21.22222222222222 10.222222222222221 0.0 0.0
21.22222222222222 10.666666666666668 0.0 0.0
21.22222222222222 11.11111111111111 0.0 0.0
21.22222222222222 11.555555555555557 0.0 0.0
21.22222222222222 12.0 0.0 0.0
21.22222222222222 12.444444444444443 0.0 0.0
21.22222222222222 12.88888888888889 0.0 0.0
21.22222222222222 13.333333333333332 0.0 0.0
21.22222222222222 13.777777777777779 0.0 0.0
21.22222222222222 14.222222222222221 0.0 0.0
21.22222222222222 14.666666666666668 0.0 0.0
21.22222222222222 15.11111111111111 0.0 0.0
21.22222222222222 15.555555555555557 0.0 0.0
21.22222222222222 16.0 0.0 0.0
21.22222222222222 16.444444444444443 0.0 0.0
21.22222222222222 16.88888888888889 0.0 0.0
21.22222222222222 17.333333333333336 0.0 0.0
21.22222222222222 17.77777777777778 0.0 0.0
21.22222222222222 18.22222222222222 0.0 0.0
21.22222222222222 18.666666666666664 0.0 0.0
21.22222222222222 19.11111111111111 0.0 0.0
21.22222222222222 19.555555555555557 0.0 0.0
21.22222222222222 20.0 0.0 0.0
21.22222222222222 20.444444444444443 0.0 0.0
21.22222222222222 20.88888888888889 0.0 0.0
21.22222222222222 21.333333333333336 0.0 0.0
21.22222222222222 21.77777777777778 0.0 0.0
21.444444444444443 -21.77777777777778 0.0 0.0
21.444444444444443 -21.333333333333336 0.0 0.0
21.444444444444443 -20.88888888888889 0.0 0.0
21.444444444444443 -20.444444444444443 0.0 0.0
21.444444444444443 -20.0 0.0 0.0
21.444444444444443 -19.555555555555557 0.0 0.0
21.444444444444443 -19.11111111111111 0.0 0.0
21.444444444444443 -18.666666666666664 0.0 0.0
21.444444444444443 -18.22222222222222 0.0 0.0
21.444444444444443 -17.77777777777778 0.0 0.0
21.444444444444443 -17.333333333333336 0.0 0.0
21.444444444444443 -16.88888888888889 0.0 0.0
21.444444444444443 -16.444444444444443 0.0 0.0
21.444444444444443 -16.0 0.0 0.0
21.444444444444443 -15.555555555555557 0.0 0.0
21.444444444444443 -15.11111111111111 0.0 0.0
21.444444444444443 -14.666666666666668 0.0 0.0
21.444444444444443 -14.222222222222221 0.0 0.0
21.444444444444443 -13.777777777777779 0.0 0.0
21.444444444444443 -13.333333333333332 0.0 0.0
21.444444444444443 -12.88888888888889 0.0 0.0
21.444444444444443 -12.444444444444443 0.0 0.0
21.444444444444443 -12.0 0.0 0.0
21.444444444444443 -11.555555555555557 0.0 0.0
21.444444444444443 -11.11111111111111 0.0 0.0
21.444444444444443 -10.666666666666668 0.0 0.0
21.444444444444443 -10.222222222222221 0.0 0.0
21.444444444444443 -9.777777777777779 0.0 0.0
21.444444444444443 -9.333333333333332 0.0 0.0
21.444444444444443 -8.88888888888889 0.0 0.0
21.444444444444443 -8.444444444444443 0.0 0.0
21.444444444444443 -8.0 0.0 0.0
21.444444444444443 -7.555555555555555 0.0 0.0
21.444444444444443 -7.111111111111111 0.0 0.0
21.444444444444443 -6.666666666666667 0.0 0.0
21.444444444444443 -6.222222222222222 0.0 0.0
21.444444444444443 -5.777777777777778 0.0 0.0
21.444444444444443 -5.333333333333333 0.0 0.0
21.444444444444443 -4.888888888888889 0.0 0.0
21.444444444444443 -4.444444444444445 0.0 0.0
21.444444444444443 -4.0 0.0 0.0
21.444444444444443 -3.5555555555555554 0.0 0.0
21.444444444444443 -3.111111111111111 0.0 0.0
21.444444444444443 -2.666666666666667 0.0 0.0
21.444444444444443 -2.2222222222222223 0.0 0.0
21.444444444444443 -1.7777777777777777 0.0 0.0
21.444444444444443 -1.3333333333333335 0.0 0.0
21.444444444444443 -0.8888888888888888 0.0 0.0
21.444444444444443 -0.4444444444444444 0.0 0.0
21.444444444444443 0.0 0.0 0.0
21.444444444444443 0.4444444444444444 0.0 0.0
21.444444444444443 0.8888888888888888 0.0 0.0
21.444444444444443 1.3333333333333335 0.0 0.0
21.444444444444443 1.7777777777777777 0.0 0.0
21.444444444444443 2.2222222222222223 0.0 0.0
21.444444444444443 2.666666666666667 0.0 0.0
21.444444444444443 3.111111111111111 0.0 0.0
21.444444444444443 3.5555555555555554 0.0 0.0
21.444444444444443 4.0 0.0 0.0
21.444444444444443 4.444444444444445 0.0 0.0
21.444444444444443 4.888888888888889 0.0 0.0
21.444444444444443 5.333333333333333 0.0 0.0
21.444444444444443 5.777777777777778 0.0 0.0
21.444444444444443 6.222222222222222 0.0 0.0
21.444444444444443 6.666666666666667 0.0 0.0
21.444444444444443 7.111111111111111 0.0 0.0
21.444444444444443 7.555555555555555 0.0 0.0
21.444444444444443 8.0 0.0 0.0
21.444444444444443 8.444444444444443 0.0 0.0
21.444444444444443 8.88888888888889 0.0 0.0
21.444444444444443 9.333333333333332 0.0 0.0
21.444444444444443 9.777777777777779 0.0 0.0
21.444444444444443 10.222222222222221 0.0 0.0
21.444444444444443 10.666666666666668 0.0 0.0
21.444444444444443 11.11111111111111 0.0 0.0
21.444444444444443 11.555555555555557 0.0 0.0
21.444444444444443 12.0 0.0 0.0
21.444444444444443 12.444444444444443 0.0 0.0
21.444444444444443 12.88888888888889 0.0 0.0
21.444444444444443 13.333333333333332 0.0 0.0
21.444444444444443 13.777777777777779 0.0 0.0
21.444444444444443 14.222222222222221 0.0 0.0
21.444444444444443 14.666666666666668 0.0 0.0
21.444444444444443 15.11111111111111 0.0 0.0
21.444444444444443 15.555555555555557 0.0 0.0
21.444444444444443 16.0 0.0 0.0
21.444444444444443 16.444444444444443 0.0 0.0
21.444444444444443 16.88888888888889 0.0 0.0
21.444444444444443 17.333333333333336 0.0 0.0
21.444444444444443 17.77777777777778 0.0 0.0
21.444444444444443 18.22222222222222 0.0 0.0
21.444444444444443 18.666666666666664 0.0 0.0
21.444444444444443 19.11111111111111 0.0 0.0
21.444444444444443 19.555555555555557 0.0 0.0
21.444444444444443 20.0 0.0 0.0
21.444444444444443 20.444444444444443 0.0 0.0
21.444444444444443 20.88888888888889 0.0 0.0
21.444444444444443 21.333333333333336 0.0 0.0
21.444444444444443 21.77777777777778 0.0 0.0
21.666666666666668 -21.77777777777778 0.0 0.0
21.666666666666668 -21.333333333333336 0.0 0.0
21.666666666666668 -20.88888888888889 0.0 0.0
21.666666666666668 -20.444444444444443 0.0 0.0
21.666666666666668 -20.0 0.0 0.0
21.666666666666668 -19.555555555555557 0.0 0.0
21.666666666666668 -19.11111111111111 0.0 0.0
21.666666666666668 -18.666666666666664 0.0 0.0
21.666666666666668 -18.22222222222222 0.0 0.0
21.666666666666668 -17.77777777777778 0.0 0.0
21.666666666666668 -17.333333333333336 0.0 0.0
21.666666666666668 -16.88888888888889 0.0 0.0
21.666666666666668 -16.444444444444443 0.0 0.0
21.666666666666668 -16.0 0.0 0.0
21.666666666666668 -15.555555555555557 0.0 0.0
21.666666666666668 -15.11111111111111 0.0 0.0
21.666666666666668 -14.666666666666668 0.0 0.0
21.666666666666668 -14.222222222222221 0.0 0.0
21.666666666666668 -13.777777777777779 0.0 0.0
21.666666666666668 -13.333333333333332 0.0 0.0
21.666666666666668 -12.88888888888889 0.0 0.0
21.666666666666668 -12.444444444444443 0.0 0.0
21.666666666666668 -12.0 0.0 0.0
21.666666666666668 -11.555555555555557 0.0 0.0
21.666666666666668 -11.11111111111111 0.0 0.0
21.666666666666668 -10.666666666666668 0.0 0.0
21.666666666666668 -10.222222222222221 0.0 0.0
21.666666666666668 -9.777777777777779 0.0 0.0
21.666666666666668 -9.333333333333332 0.0 0.0
21.666666666666668 -8.88888888888889 0.0 0.0
21.666666666666668 -8.444444444444443 0.0 0.0
21.666666666666668 -8.0 0.0 0.0
21.666666666666668 -7.555555555555555 0.0 0.0
21.666666666666668 -7.111111111111111 0.0 0.0
21.666666666666668 -6.666666666666667 0.0 0.0
21.666666666666668 -6.222222222222222 0.0 0.0
21.666666666666668 -5.777777777777778 0.0 0.0
21.666666666666668 -5.333333333333333 0.0 0.0
21.666666666666668 -4.888888888888889 0.0 0.0
21.666666666666668 -4.444444444444445 0.0 0.0
21.666666666666668 -4.0 0.0 0.0
21.666666666666668 -3.5555555555555554 0.0 0.0
21.666666666666668 -3.111111111111111 0.0 0.0
21.666666666666668 -2.666666666666667 0.0 0.0
21.666666666666668 -2.2222222222222223 0.0 0.0
21.666666666666668 -1.7777777777777777 0.0 0.0
21.666666666666668 -1.3333333333333335 0.0 0.0
21.666666666666668 -0.8888888888888888 0.0 0.0
21.666666666666668 -0.4444444444444444 0.0 0.0
21.666666666666668 0.0 0.0 0.0
21.666666666666668 0.4444444444444444 0.0 0.0
21.666666666666668 0.8888888888888888 0.0 0.0
21.666666666666668 1.3333333333333335 0.0 0.0
21.666666666666668 1.7777777777777777 0.0 0.0
21.666666666666668 2.2222222222222223 0.0 0.0
21.666666666666668 2.666666666666667 0.0 0.0
21.666666666666668 3.111111111111111 0.0 0.0
21.666666666666668 3.5555555555555554 0.0 0.0
21.666666666666668 4.0 0.0 0.0
21.666666666666668 4.444444444444445 0.0 0.0
21.666666666666668 4.888888888888889 0.0 0.0
21.666666666666668 5.333333333333333 0.0 0.0
21.666666666666668 5.777777777777778 0.0 0.0
21.666666666666668 6.222222222222222 0.0 0.0
21.666666666666668 6.666666666666667 0.0 0.0
21.666666666666668 7.111111111111111 0.0 0.0
21.666666666666668 7.555555555555555 0.0 0.0
21.666666666666668 8.0 0.0 0.0
21.666666666666668 8.444444444444443 0.0 0.0
21.666666666666668 8.88888888888889 0.0 0.0
21.666666666666668 9.333333333333332 0.0 0.0
21.666666666666668 9.777777777777779 0.0 0.0
21.666666666666668 10.222222222222221 0.0 0.0
21.666666666666668 10.666666666666668 0.0 0.0
21.666666666666668 11.11111111111111 0.0 0.0
21.666666666666668 11.555555555555557 0.0 0.0
21.666666666666668 12.0 0.0 0.0
21.666666666666668 12.444444444444443 0.0 0.0
21.666666666666668 12.88888888888889 0.0 0.0
21.666666666666668 13.333333333333332 0.0 0.0
21.666666666666668 13.777777777777779 0.0 0.0
21.666666666666668 14.222222222222221 0.0 0.0
21.666666666666668 14.666666666666668 0.0 0.0
21.666666666666668 15.11111111111111 0.0 0.0
21.666666666666668 15.555555555555557 0.0 0.0
21.666666666666668 16.0 0.0 0.0
21.666666666666668 16.444444444444443 0.0 0.0
21.666666666666668 16.88888888888889 0.0 0.0
21.666666666666668 17.333333333333336 0.0 0.0
21.666666666666668 17.77777777777778 0.0 0.0
21.666666666666668 18.22222222222222 0.0 0.0
21.666666666666668 18.666666666666664 0.0 0.0
21.666666666666668 19.11111111111111 0.0 0.0
21.666666666666668 19.555555555555557 0.0 0.0
21.666666666666668 20.0 0.0 0.0
21.666666666666668 20.444444444444443 0.0 0.0
21.666666666666668 20.88888888888889 0.0 0.0
21.666666666666668 21.333333333333336 0.0 0.0
21.666666666666668 21.77777777777778 0.0 0.0
21.88888888888889 -21.77777777777778 0.0 0.0
21.88888888888889 -21.333333333333336 0.0 0.0
21.88888888888889 -20.88888888888889 0.0 0.0
21.88888888888889 -20.444444444444443 0.0 0.0
21.88888888888889 -20.0 0.0 0.0
21.88888888888889 -19.555555555555557 0.0 0.0
21.88888888888889 -19.11111111111111 0.0 0.0
21.88888888888889 -18.666666666666664 0.0 0.0
21.88888888888889 -18.22222222222222 0.0 0.0
21.88888888888889 -17.77777777777778 0.0 0.0
21.88888888888889 -17.333333333333336 0.0 0.0
21.88888888888889 -16.88888888888889 0.0 0.0
21.88888888888889 -16.444444444444443 0.0 0.0
21.88888888888889 -16.0 0.0 0.0
21.88888888888889 -15.555555555555557 0.0 0.0
21.88888888888889 -15.11111111111111 0.0 0.0
21.88888888888889 -14.666666666666668 0.0 0.0
21.88888888888889 -14.222222222222221 0.0 0.0
21.88888888888889 -13.777777777777779 0.0 0.0
21.88888888888889 -13.333333333333332 0.0 0.0
21.88888888888889 -12.88888888888889 0.0 0.0
21.88888888888889 -12.444444444444443 0.0 0.0
21.88888888888889 -12.0 0.0 0.0
21.88888888888889 -11.555555555555557 0.0 0.0
21.88888888888889 -11.11111111111111 0.0 0.0
21.88888888888889 -10.666666666666668 0.0 0.0
21.88888888888889 -10.222222222222221 0.0 0.0
21.88888888888889 -9.777777777777779 0.0 0.0
21.88888888888889 -9.333333333333332 0.0 0.0
21.88888888888889 -8.88888888888889 0.0 0.0
21.88888888888889 -8.444444444444443 0.0 0.0
21.88888888888889 -8.0 0.0 0.0
21.88888888888889 -7.555555555555555 0.0 0.0
21.88888888888889 -7.111111111111111 0.0 0.0
21.88888888888889 -6.666666666666667 0.0 0.0
21.88888888888889 -6.222222222222222 0.0 0.0
21.88888888888889 -5.777777777777778 0.0 0.0
21.88888888888889 -5.333333333333333 0.0 0.0
21.88888888888889 -4.888888888888889 0.0 0.0
21.88888888888889 -4.444444444444445 0.0 0.0
21.88888888888889 -4.0 0.0 0.0
21.88888888888889 -3.5555555555555554 0.0 0.0
21.88888888888889 -3.111111111111111 0.0 0.0
21.88888888888889 -2.666666666666667 0.0 0.0
21.88888888888889 -2.2222222222222223 0.0 0.0
21.88888888888889 -1.7777777777777777 0.0 0.0
21.88888888888889 -1.3333333333333335 0.0 0.0
21.88888888888889 -0.8888888888888888 0.0 0.0
21.88888888888889 -0.4444444444444444 0.0 0.0
21.88888888888889 0.0 0.0 0.0
21.88888888888889 0.4444444444444444 0.0 0.0
21.88888888888889 0.8888888888888888 0.0 0.0
21.88888888888889 1.3333333333333335 0.0 0.0
21.88888888888889 1.7777777777777777 0.0 0.0
21.88888888888889 2.2222222222222223 0.0 0.0
21.88888888888889 2.666666666666667 0.0 0.0
21.88888888888889 3.111111111111111 0.0 0.0
21.88888888888889 3.5555555555555554 0.0 0.0
21.88888888888889 4.0 0.0 0.0
21.88888888888889 4.444444444444445 0.0 0.0
21.88888888888889 4.888888888888889 0.0 0.0
21.88888888888889 5.333333333333333 0.0 0.0
21.88888888888889 5.777777777777778 0.0 0.0
21.88888888888889 6.222222222222222 0.0 0.0
21.88888888888889 6.666666666666667 0.0 0.0
21.88888888888889 7.111111111111111 0.0 0.0
21.88888888888889 7.555555555555555 0.0 0.0
21.88888888888889 8.0 0.0 0.0
21.88888888888889 8.444444444444443 0.0 0.0
21.88888888888889 8.88888888888889 0.0 0.0
21.88888888888889 9.333333333333332 0.0 0.0
21.88888888888889 9.777777777777779 0.0 0.0
21.88888888888889 10.222222222222221 0.0 0.0
21.88888888888889 10.666666666666668 0.0 0.0
21.88888888888889 11.11111111111111 0.0 0.0
21.88888888888889 11.555555555555557 0.0 0.0
21.88888888888889 12.0 0.0 0.0
21.88888888888889 12.444444444444443 0.0 0.0
21.88888888888889 12.88888888888889 0.0 0.0
21.88888888888889 13.333333333333332 0.0 0.0
21.88888888888889 13.777777777777779 0.0 0.0
21.88888888888889 14.222222222222221 0.0 0.0
21.88888888888889 14.666666666666668 0.0 0.0
21.88888888888889 15.11111111111111 0.0 0.0
21.88888888888889 15.555555555555557 0.0 0.0
21.88888888888889 16.0 0.0 0.0
21.88888888888889 16.444444444444443 0.0 0.0
21.88888888888889 16.88888888888889 0.0 0.0
21.88888888888889 17.333333333333336 0.0 0.0
21.88888888888889 17.77777777777778 0.0 0.0
21.88888888888889 18.22222222222222 0.0 0.0
21.88888888888889 18.666666666666664 0.0 0.0
21.88888888888889 19.11111111111111 0.0 0.0
21.88888888888889 19.555555555555557 0.0 0.0
21.88888888888889 20.0 0.0 0.0
21.88888888888889 20.444444444444443 0.0 0.0
21.88888888888889 20.88888888888889 0.0 0.0
21.88888888888889 21.333333333333336 0.0 0.0
21.88888888888889 21.77777777777778 0.0 0.0


==> anc/data/gluon_shower_spatial_t2fm.txt <==
# xperp_center xpar_center dN/d3x error
0.1111111111111111 -21.77777777777778 0.0 0.0
0.1111111111111111 -21.333333333333336 0.0 0.0
0.1111111111111111 -20.88888888888889 0.0 0.0
0.1111111111111111 -20.444444444444443 0.0 0.0
0.1111111111111111 -20.0 0.0 0.0
0.1111111111111111 -19.555555555555557 0.0 0.0
0.1111111111111111 -19.11111111111111 0.0 0.0
0.1111111111111111 -18.666666666666664 0.0 0.0
0.1111111111111111 -18.22222222222222 0.0 0.0
0.1111111111111111 -17.77777777777778 0.0 0.0
0.1111111111111111 -17.333333333333336 0.0 0.0
0.1111111111111111 -16.88888888888889 0.0 0.0
0.1111111111111111 -16.444444444444443 0.0 0.0
0.1111111111111111 -16.0 0.0 0.0
0.1111111111111111 -15.555555555555557 0.0 0.0
0.1111111111111111 -15.11111111111111 0.0 0.0
0.1111111111111111 -14.666666666666668 0.0 0.0
0.1111111111111111 -14.222222222222221 0.0 0.0
0.1111111111111111 -13.777777777777779 0.0 0.0
0.1111111111111111 -13.333333333333332 0.0 0.0
0.1111111111111111 -12.88888888888889 0.0 0.0
0.1111111111111111 -12.444444444444443 0.0 0.0
0.1111111111111111 -12.0 0.0 0.0
0.1111111111111111 -11.555555555555557 0.0 0.0
0.1111111111111111 -11.11111111111111 0.0 0.0
0.1111111111111111 -10.666666666666668 0.0 0.0
0.1111111111111111 -10.222222222222221 0.0 0.0
0.1111111111111111 -9.777777777777779 0.0 0.0
0.1111111111111111 -9.333333333333332 0.0 0.0
0.1111111111111111 -8.88888888888889 0.0 0.0
0.1111111111111111 -8.444444444444443 0.0 0.0
0.1111111111111111 -8.0 0.0 0.0
0.1111111111111111 -7.555555555555555 0.0 0.0
0.1111111111111111 -7.111111111111111 0.0 0.0
0.1111111111111111 -6.666666666666667 0.0 0.0
0.1111111111111111 -6.222222222222222 0.0 0.0
0.1111111111111111 -5.777777777777778 0.0 0.0
0.1111111111111111 -5.333333333333333 0.0 0.0
0.1111111111111111 -4.888888888888889 0.0 0.0
0.1111111111111111 -4.444444444444445 0.0 0.0
0.1111111111111111 -4.0 0.0 0.0
0.1111111111111111 -3.5555555555555554 0.0 0.0
0.1111111111111111 -3.111111111111111 0.0 0.0
0.1111111111111111 -2.666666666666667 0.0 0.0
0.1111111111111111 -2.2222222222222223 0.0 0.0
0.1111111111111111 -1.7777777777777777 -0.0052349995880804825 0.0015769481257654283
0.1111111111111111 -1.3333333333333335 -0.007656492894315131 0.0016085165919880915
0.1111111111111111 -0.8888888888888888 -0.01596725020864909 0.0031448934256479693
0.1111111111111111 -0.4444444444444444 -0.0188491979145407 0.0030788352162674946
0.1111111111111111 0.0 -0.027584876399345825 0.003857661255386138
0.1111111111111111 0.4444444444444444 -0.09304404098525221 0.024100336377664466
0.1111111111111111 0.8888888888888888 -0.13002457311697624 0.007518694967268172
0.1111111111111111 1.3333333333333335 -0.40713214174626894 0.016530124806202008
0.1111111111111111 1.7777777777777777 262.84157539248486 29.46484223359763
0.1111111111111111 2.2222222222222223 2.3246696249999993e7 49203.85403159491
0.1111111111111111 2.666666666666667 0.0 0.0
0.1111111111111111 3.111111111111111 0.0 0.0
0.1111111111111111 3.5555555555555554 0.0 0.0
0.1111111111111111 4.0 0.0 0.0
0.1111111111111111 4.444444444444445 0.0 0.0
0.1111111111111111 4.888888888888889 0.0 0.0
0.1111111111111111 5.333333333333333 0.0 0.0
0.1111111111111111 5.777777777777778 0.0 0.0
0.1111111111111111 6.222222222222222 0.0 0.0
0.1111111111111111 6.666666666666667 0.0 0.0
0.1111111111111111 7.111111111111111 0.0 0.0
0.1111111111111111 7.555555555555555 0.0 0.0
0.1111111111111111 8.0 0.0 0.0
0.1111111111111111 8.444444444444443 0.0 0.0
0.1111111111111111 8.88888888888889 0.0 0.0
0.1111111111111111 9.333333333333332 0.0 0.0
0.1111111111111111 9.777777777777779 0.0 0.0
0.1111111111111111 10.222222222222221 0.0 0.0
0.1111111111111111 10.666666666666668 0.0 0.0
0.1111111111111111 11.11111111111111 0.0 0.0
0.1111111111111111 11.555555555555557 0.0 0.0
0.1111111111111111 12.0 0.0 0.0
0.1111111111111111 12.444444444444443 0.0 0.0
0.1111111111111111 12.88888888888889 0.0 0.0
0.1111111111111111 13.333333333333332 0.0 0.0
0.1111111111111111 13.777777777777779 0.0 0.0
0.1111111111111111 14.222222222222221 0.0 0.0
0.1111111111111111 14.666666666666668 0.0 0.0
0.1111111111111111 15.11111111111111 0.0 0.0
0.1111111111111111 15.555555555555557 0.0 0.0
0.1111111111111111 16.0 0.0 0.0
0.1111111111111111 16.444444444444443 0.0 0.0
0.1111111111111111 16.88888888888889 0.0 0.0
0.1111111111111111 17.333333333333336 0.0 0.0
0.1111111111111111 17.77777777777778 0.0 0.0
0.1111111111111111 18.22222222222222 0.0 0.0
0.1111111111111111 18.666666666666664 0.0 0.0
0.1111111111111111 19.11111111111111 0.0 0.0
0.1111111111111111 19.555555555555557 0.0 0.0
0.1111111111111111 20.0 0.0 0.0
0.1111111111111111 20.444444444444443 0.0 0.0
0.1111111111111111 20.88888888888889 0.0 0.0
0.1111111111111111 21.333333333333336 0.0 0.0
0.1111111111111111 21.77777777777778 0.0 0.0
0.3333333333333333 -21.77777777777778 0.0 0.0
0.3333333333333333 -21.333333333333336 0.0 0.0
0.3333333333333333 -20.88888888888889 0.0 0.0
0.3333333333333333 -20.444444444444443 0.0 0.0
0.3333333333333333 -20.0 0.0 0.0
0.3333333333333333 -19.555555555555557 0.0 0.0
0.3333333333333333 -19.11111111111111 0.0 0.0
0.3333333333333333 -18.666666666666664 0.0 0.0
0.3333333333333333 -18.22222222222222 0.0 0.0
0.3333333333333333 -17.77777777777778 0.0 0.0
0.3333333333333333 -17.333333333333336 0.0 0.0
0.3333333333333333 -16.88888888888889 0.0 0.0
0.3333333333333333 -16.444444444444443 0.0 0.0
0.3333333333333333 -16.0 0.0 0.0
0.3333333333333333 -15.555555555555557 0.0 0.0
0.3333333333333333 -15.11111111111111 0.0 0.0
0.3333333333333333 -14.666666666666668 0.0 0.0
0.3333333333333333 -14.222222222222221 0.0 0.0
0.3333333333333333 -13.777777777777779 0.0 0.0
0.3333333333333333 -13.333333333333332 0.0 0.0
0.3333333333333333 -12.88888888888889 0.0 0.0
0.3333333333333333 -12.444444444444443 0.0 0.0
0.3333333333333333 -12.0 0.0 0.0
0.3333333333333333 -11.555555555555557 0.0 0.0
0.3333333333333333 -11.11111111111111 0.0 0.0
0.3333333333333333 -10.666666666666668 0.0 0.0
0.3333333333333333 -10.222222222222221 0.0 0.0
0.3333333333333333 -9.777777777777779 0.0 0.0
0.3333333333333333 -9.333333333333332 0.0 0.0
0.3333333333333333 -8.88888888888889 0.0 0.0
0.3333333333333333 -8.444444444444443 0.0 0.0
0.3333333333333333 -8.0 0.0 0.0
0.3333333333333333 -7.555555555555555 0.0 0.0
0.3333333333333333 -7.111111111111111 0.0 0.0
0.3333333333333333 -6.666666666666667 0.0 0.0
0.3333333333333333 -6.222222222222222 0.0 0.0
0.3333333333333333 -5.777777777777778 0.0 0.0
0.3333333333333333 -5.333333333333333 0.0 0.0
0.3333333333333333 -4.888888888888889 0.0 0.0
0.3333333333333333 -4.444444444444445 0.0 0.0
0.3333333333333333 -4.0 0.0 0.0
0.3333333333333333 -3.5555555555555554 0.0 0.0
0.3333333333333333 -3.111111111111111 0.0 0.0
0.3333333333333333 -2.666666666666667 0.0 0.0
0.3333333333333333 -2.2222222222222223 0.0 0.0
0.3333333333333333 -1.7777777777777777 -0.005131407658323095 0.0005987285860965878
0.3333333333333333 -1.3333333333333335 -0.007750746764499302 0.0008628447009708315
0.3333333333333333 -0.8888888888888888 -0.012804017942210224 0.0010982243172191141
0.3333333333333333 -0.4444444444444444 -0.017904323475285845 0.001350631046999588
0.3333333333333333 0.0 -0.03331387510202639 0.001774833633306484
0.3333333333333333 0.4444444444444444 -0.05792708328701491 0.002343540769651687
0.3333333333333333 0.8888888888888888 -0.10882801834564546 0.0033590423388685595
0.3333333333333333 1.3333333333333335 -0.20493358601167688 0.005078839066465075
0.3333333333333333 1.7777777777777777 1.0457137730799966 0.009759179019898109
0.3333333333333333 2.2222222222222223 0.0 0.0
0.3333333333333333 2.666666666666667 0.0 0.0
0.3333333333333333 3.111111111111111 0.0 0.0
0.3333333333333333 3.5555555555555554 0.0 0.0
0.3333333333333333 4.0 0.0 0.0
0.3333333333333333 4.444444444444445 0.0 0.0
0.3333333333333333 4.888888888888889 0.0 0.0
0.3333333333333333 5.333333333333333 0.0 0.0
0.3333333333333333 5.777777777777778 0.0 0.0
0.3333333333333333 6.222222222222222 0.0 0.0
0.3333333333333333 6.666666666666667 0.0 0.0
0.3333333333333333 7.111111111111111 0.0 0.0
0.3333333333333333 7.555555555555555 0.0 0.0
0.3333333333333333 8.0 0.0 0.0
0.3333333333333333 8.444444444444443 0.0 0.0
0.3333333333333333 8.88888888888889 0.0 0.0
0.3333333333333333 9.333333333333332 0.0 0.0
0.3333333333333333 9.777777777777779 0.0 0.0
0.3333333333333333 10.222222222222221 0.0 0.0
0.3333333333333333 10.666666666666668 0.0 0.0
0.3333333333333333 11.11111111111111 0.0 0.0
0.3333333333333333 11.555555555555557 0.0 0.0
0.3333333333333333 12.0 0.0 0.0
0.3333333333333333 12.444444444444443 0.0 0.0
0.3333333333333333 12.88888888888889 0.0 0.0
0.3333333333333333 13.333333333333332 0.0 0.0
0.3333333333333333 13.777777777777779 0.0 0.0
0.3333333333333333 14.222222222222221 0.0 0.0
0.3333333333333333 14.666666666666668 0.0 0.0
0.3333333333333333 15.11111111111111 0.0 0.0
0.3333333333333333 15.555555555555557 0.0 0.0
0.3333333333333333 16.0 0.0 0.0
0.3333333333333333 16.444444444444443 0.0 0.0
0.3333333333333333 16.88888888888889 0.0 0.0
0.3333333333333333 17.333333333333336 0.0 0.0
0.3333333333333333 17.77777777777778 0.0 0.0
0.3333333333333333 18.22222222222222 0.0 0.0
0.3333333333333333 18.666666666666664 0.0 0.0
0.3333333333333333 19.11111111111111 0.0 0.0
0.3333333333333333 19.555555555555557 0.0 0.0
0.3333333333333333 20.0 0.0 0.0
0.3333333333333333 20.444444444444443 0.0 0.0
0.3333333333333333 20.88888888888889 0.0 0.0
0.3333333333333333 21.333333333333336 0.0 0.0
0.3333333333333333 21.77777777777778 0.0 0.0
0.5555555555555556 -21.77777777777778 0.0 0.0
0.5555555555555556 -21.333333333333336 0.0 0.0
0.5555555555555556 -20.88888888888889 0.0 0.0
0.5555555555555556 -20.444444444444443 0.0 0.0
0.5555555555555556 -20.0 0.0 0.0
0.5555555555555556 -19.555555555555557 0.0 0.0
0.5555555555555556 -19.11111111111111 0.0 0.0
0.5555555555555556 -18.666666666666664 0.0 0.0
0.5555555555555556 -18.22222222222222 0.0 0.0
0.5555555555555556 -17.77777777777778 0.0 0.0
0.5555555555555556 -17.333333333333336 0.0 0.0
0.5555555555555556 -16.88888888888889 0.0 0.0
0.5555555555555556 -16.444444444444443 0.0 0.0
0.5555555555555556 -16.0 0.0 0.0
0.5555555555555556 -15.555555555555557 0.0 0.0
0.5555555555555556 -15.11111111111111 0.0 0.0
0.5555555555555556 -14.666666666666668 0.0 0.0
0.5555555555555556 -14.222222222222221 0.0 0.0
0.5555555555555556 -13.777777777777779 0.0 0.0
0.5555555555555556 -13.333333333333332 0.0 0.0
0.5555555555555556 -12.88888888888889 0.0 0.0
0.5555555555555556 -12.444444444444443 0.0 0.0
0.5555555555555556 -12.0 0.0 0.0
0.5555555555555556 -11.555555555555557 0.0 0.0
0.5555555555555556 -11.11111111111111 0.0 0.0
0.5555555555555556 -10.666666666666668 0.0 0.0
0.5555555555555556 -10.222222222222221 0.0 0.0
0.5555555555555556 -9.777777777777779 0.0 0.0
0.5555555555555556 -9.333333333333332 0.0 0.0
0.5555555555555556 -8.88888888888889 0.0 0.0
0.5555555555555556 -8.444444444444443 0.0 0.0
0.5555555555555556 -8.0 0.0 0.0
0.5555555555555556 -7.555555555555555 0.0 0.0
0.5555555555555556 -7.111111111111111 0.0 0.0
0.5555555555555556 -6.666666666666667 0.0 0.0
0.5555555555555556 -6.222222222222222 0.0 0.0
0.5555555555555556 -5.777777777777778 0.0 0.0
0.5555555555555556 -5.333333333333333 0.0 0.0
0.5555555555555556 -4.888888888888889 0.0 0.0
0.5555555555555556 -4.444444444444445 0.0 0.0
0.5555555555555556 -4.0 0.0 0.0
0.5555555555555556 -3.5555555555555554 0.0 0.0
0.5555555555555556 -3.111111111111111 0.0 0.0
0.5555555555555556 -2.666666666666667 0.0 0.0
0.5555555555555556 -2.2222222222222223 0.0 0.0
0.5555555555555556 -1.7777777777777777 -0.004220129998079184 0.000425406490313027
0.5555555555555556 -1.3333333333333335 -0.006977113143177268 0.0006099678492686923
0.5555555555555556 -0.8888888888888888 -0.010032836115121036 0.0007758934595615796
0.5555555555555556 -0.4444444444444444 -0.017155992530024682 0.0009827348251085861
0.5555555555555556 0.0 -0.028480646029398194 0.001296963120035481
0.5555555555555556 0.4444444444444444 -0.04303091395253231 0.0016764154915915527
0.5555555555555556 0.8888888888888888 -0.06444511482528323 0.00222872310359395
0.5555555555555556 1.3333333333333335 -0.03186841319879869 0.003009976584551869
0.5555555555555556 1.7777777777777777 0.3994258529375389 0.004107816648104385
0.5555555555555556 2.2222222222222223 0.0 0.0
0.5555555555555556 2.666666666666667 0.0 0.0
0.5555555555555556 3.111111111111111 0.0 0.0
0.5555555555555556 3.5555555555555554 0.0 0.0
0.5555555555555556 4.0 0.0 0.0
0.5555555555555556 4.444444444444445 0.0 0.0
0.5555555555555556 4.888888888888889 0.0 0.0
0.5555555555555556 5.333333333333333 0.0 0.0
0.5555555555555556 5.777777777777778 0.0 0.0
0.5555555555555556 6.222222222222222 0.0 0.0
0.5555555555555556 6.666666666666667 0.0 0.0
0.5555555555555556 7.111111111111111 0.0 0.0
0.5555555555555556 7.555555555555555 0.0 0.0
0.5555555555555556 8.0 0.0 0.0
0.5555555555555556 8.444444444444443 0.0 0.0
0.5555555555555556 8.88888888888889 0.0 0.0
0.5555555555555556 9.333333333333332 0.0 0.0
0.5555555555555556 9.777777777777779 0.0 0.0
0.5555555555555556 10.222222222222221 0.0 0.0
0.5555555555555556 10.666666666666668 0.0 0.0
0.5555555555555556 11.11111111111111 0.0 0.0
0.5555555555555556 11.555555555555557 0.0 0.0
0.5555555555555556 12.0 0.0 0.0
0.5555555555555556 12.444444444444443 0.0 0.0
0.5555555555555556 12.88888888888889 0.0 0.0
0.5555555555555556 13.333333333333332 0.0 0.0
0.5555555555555556 13.777777777777779 0.0 0.0
0.5555555555555556 14.222222222222221 0.0 0.0
0.5555555555555556 14.666666666666668 0.0 0.0
0.5555555555555556 15.11111111111111 0.0 0.0
0.5555555555555556 15.555555555555557 0.0 0.0
0.5555555555555556 16.0 0.0 0.0
0.5555555555555556 16.444444444444443 0.0 0.0
0.5555555555555556 16.88888888888889 0.0 0.0
0.5555555555555556 17.333333333333336 0.0 0.0
0.5555555555555556 17.77777777777778 0.0 0.0
0.5555555555555556 18.22222222222222 0.0 0.0
0.5555555555555556 18.666666666666664 0.0 0.0
0.5555555555555556 19.11111111111111 0.0 0.0
0.5555555555555556 19.555555555555557 0.0 0.0
0.5555555555555556 20.0 0.0 0.0
0.5555555555555556 20.444444444444443 0.0 0.0
0.5555555555555556 20.88888888888889 0.0 0.0
0.5555555555555556 21.333333333333336 0.0 0.0
0.5555555555555556 21.77777777777778 0.0 0.0
0.7777777777777777 -21.77777777777778 0.0 0.0
0.7777777777777777 -21.333333333333336 0.0 0.0
0.7777777777777777 -20.88888888888889 0.0 0.0
0.7777777777777777 -20.444444444444443 0.0 0.0
0.7777777777777777 -20.0 0.0 0.0
0.7777777777777777 -19.555555555555557 0.0 0.0
0.7777777777777777 -19.11111111111111 0.0 0.0
0.7777777777777777 -18.666666666666664 0.0 0.0
0.7777777777777777 -18.22222222222222 0.0 0.0
0.7777777777777777 -17.77777777777778 0.0 0.0
0.7777777777777777 -17.333333333333336 0.0 0.0
0.7777777777777777 -16.88888888888889 0.0 0.0
0.7777777777777777 -16.444444444444443 0.0 0.0
0.7777777777777777 -16.0 0.0 0.0
0.7777777777777777 -15.555555555555557 0.0 0.0
0.7777777777777777 -15.11111111111111 0.0 0.0
0.7777777777777777 -14.666666666666668 0.0 0.0
0.7777777777777777 -14.222222222222221 0.0 0.0
0.7777777777777777 -13.777777777777779 0.0 0.0
0.7777777777777777 -13.333333333333332 0.0 0.0
0.7777777777777777 -12.88888888888889 0.0 0.0
0.7777777777777777 -12.444444444444443 0.0 0.0
0.7777777777777777 -12.0 0.0 0.0
0.7777777777777777 -11.555555555555557 0.0 0.0
0.7777777777777777 -11.11111111111111 0.0 0.0
0.7777777777777777 -10.666666666666668 0.0 0.0
0.7777777777777777 -10.222222222222221 0.0 0.0
0.7777777777777777 -9.777777777777779 0.0 0.0
0.7777777777777777 -9.333333333333332 0.0 0.0
0.7777777777777777 -8.88888888888889 0.0 0.0
0.7777777777777777 -8.444444444444443 0.0 0.0
0.7777777777777777 -8.0 0.0 0.0
0.7777777777777777 -7.555555555555555 0.0 0.0
0.7777777777777777 -7.111111111111111 0.0 0.0
0.7777777777777777 -6.666666666666667 0.0 0.0
0.7777777777777777 -6.222222222222222 0.0 0.0
0.7777777777777777 -5.777777777777778 0.0 0.0
0.7777777777777777 -5.333333333333333 0.0 0.0
0.7777777777777777 -4.888888888888889 0.0 0.0
0.7777777777777777 -4.444444444444445 0.0 0.0
0.7777777777777777 -4.0 0.0 0.0
0.7777777777777777 -3.5555555555555554 0.0 0.0
0.7777777777777777 -3.111111111111111 0.0 0.0
0.7777777777777777 -2.666666666666667 0.0 0.0
0.7777777777777777 -2.2222222222222223 0.0 0.0
0.7777777777777777 -1.7777777777777777 -0.002616108107046582 0.0003086072222701653
0.7777777777777777 -1.3333333333333335 -0.006986839443128576 0.0005015945063218441
0.7777777777777777 -0.8888888888888888 -0.010210393953323401 0.0006291911074315811
0.7777777777777777 -0.4444444444444444 -0.014409384794176215 0.000780301627221033
0.7777777777777777 0.0 -0.022025206435729725 0.0010063124095549317
0.7777777777777777 0.4444444444444444 -0.02892075060831003 0.0012709354552251557
0.7777777777777777 0.8888888888888888 -0.029979374683233754 0.0015694127811899882
0.7777777777777777 1.3333333333333335 0.0323555976008837 0.0019820633863915
0.7777777777777777 1.7777777777777777 0.15104990726901796 0.0020349404499747964
0.7777777777777777 2.2222222222222223 0.0 0.0
0.7777777777777777 2.666666666666667 0.0 0.0
0.7777777777777777 3.111111111111111 0.0 0.0
0.7777777777777777 3.5555555555555554 0.0 0.0
0.7777777777777777 4.0 0.0 0.0
0.7777777777777777 4.444444444444445 0.0 0.0
0.7777777777777777 4.888888888888889 0.0 0.0
0.7777777777777777 5.333333333333333 0.0 0.0
0.7777777777777777 5.777777777777778 0.0 0.0
0.7777777777777777 6.222222222222222 0.0 0.0
0.7777777777777777 6.666666666666667 0.0 0.0
0.7777777777777777 7.111111111111111 0.0 0.0
0.7777777777777777 7.555555555555555 0.0 0.0
0.7777777777777777 8.0 0.0 0.0
0.7777777777777777 8.444444444444443 0.0 0.0
0.7777777777777777 8.88888888888889 0.0 0.0
0.7777777777777777 9.333333333333332 0.0 0.0
0.7777777777777777 9.777777777777779 0.0 0.0
0.7777777777777777 10.222222222222221 0.0 0.0
0.7777777777777777 10.666666666666668 0.0 0.0
0.7777777777777777 11.11111111111111 0.0 0.0
0.7777777777777777 11.555555555555557 0.0 0.0
0.7777777777777777 12.0 0.0 0.0
0.7777777777777777 12.444444444444443 0.0 0.0
0.7777777777777777 12.88888888888889 0.0 0.0
0.7777777777777777 13.333333333333332 0.0 0.0
0.7777777777777777 13.777777777777779 0.0 0.0
0.7777777777777777 14.222222222222221 0.0 0.0
0.7777777777777777 14.666666666666668 0.0 0.0
0.7777777777777777 15.11111111111111 0.0 0.0
0.7777777777777777 15.555555555555557 0.0 0.0
0.7777777777777777 16.0 0.0 0.0
0.7777777777777777 16.444444444444443 0.0 0.0
0.7777777777777777 16.88888888888889 0.0 0.0
0.7777777777777777 17.333333333333336 0.0 0.0
0.7777777777777777 17.77777777777778 0.0 0.0
0.7777777777777777 18.22222222222222 0.0 0.0
0.7777777777777777 18.666666666666664 0.0 0.0
0.7777777777777777 19.11111111111111 0.0 0.0
0.7777777777777777 19.555555555555557 0.0 0.0
0.7777777777777777 20.0 0.0 0.0
0.7777777777777777 20.444444444444443 0.0 0.0
0.7777777777777777 20.88888888888889 0.0 0.0
0.7777777777777777 21.333333333333336 0.0 0.0
0.7777777777777777 21.77777777777778 0.0 0.0
1.0 -21.77777777777778 0.0 0.0
1.0 -21.333333333333336 0.0 0.0
1.0 -20.88888888888889 0.0 0.0
1.0 -20.444444444444443 0.0 0.0
1.0 -20.0 0.0 0.0
1.0 -19.555555555555557 0.0 0.0
1.0 -19.11111111111111 0.0 0.0
1.0 -18.666666666666664 0.0 0.0
1.0 -18.22222222222222 0.0 0.0
1.0 -17.77777777777778 0.0 0.0
1.0 -17.333333333333336 0.0 0.0
1.0 -16.88888888888889 0.0 0.0
1.0 -16.444444444444443 0.0 0.0
1.0 -16.0 0.0 0.0
1.0 -15.555555555555557 0.0 0.0
1.0 -15.11111111111111 0.0 0.0
1.0 -14.666666666666668 0.0 0.0
1.0 -14.222222222222221 0.0 0.0
1.0 -13.777777777777779 0.0 0.0
1.0 -13.333333333333332 0.0 0.0
1.0 -12.88888888888889 0.0 0.0
1.0 -12.444444444444443 0.0 0.0
1.0 -12.0 0.0 0.0
1.0 -11.555555555555557 0.0 0.0
1.0 -11.11111111111111 0.0 0.0
1.0 -10.666666666666668 0.0 0.0
1.0 -10.222222222222221 0.0 0.0
1.0 -9.777777777777779 0.0 0.0
1.0 -9.333333333333332 0.0 0.0
1.0 -8.88888888888889 0.0 0.0
1.0 -8.444444444444443 0.0 0.0
1.0 -8.0 0.0 0.0
1.0 -7.555555555555555 0.0 0.0
1.0 -7.111111111111111 0.0 0.0
1.0 -6.666666666666667 0.0 0.0
1.0 -6.222222222222222 0.0 0.0
1.0 -5.777777777777778 0.0 0.0
1.0 -5.333333333333333 0.0 0.0
1.0 -4.888888888888889 0.0 0.0
1.0 -4.444444444444445 0.0 0.0
1.0 -4.0 0.0 0.0
1.0 -3.5555555555555554 0.0 0.0
1.0 -3.111111111111111 0.0 0.0
1.0 -2.666666666666667 0.0 0.0
1.0 -2.2222222222222223 0.0 0.0
1.0 -1.7777777777777777 -0.0017914951921762143 0.00021415985536029112
1.0 -1.3333333333333335 -0.005776761046005967 0.0004043131301737115
1.0 -0.8888888888888888 -0.008365070098700725 0.0005207110746883935
1.0 -0.4444444444444444 -0.012052497714368617 0.0006500202518942826
1.0 0.0 -0.013869586051974653 0.0007909503285867212
1.0 0.4444444444444444 -0.01693678229033925 0.0009736275869943774
1.0 0.8888888888888888 -0.004958974701939043 0.0011767770996451883
1.0 1.3333333333333335 0.05114492792377659 0.0013856113337473049
1.0 1.7777777777777777 0.04771845586949758 0.0009808739812480272
1.0 2.2222222222222223 0.0 0.0
1.0 2.666666666666667 0.0 0.0
1.0 3.111111111111111 0.0 0.0
1.0 3.5555555555555554 0.0 0.0
1.0 4.0 0.0 0.0
1.0 4.444444444444445 0.0 0.0
1.0 4.888888888888889 0.0 0.0
1.0 5.333333333333333 0.0 0.0
1.0 5.777777777777778 0.0 0.0
1.0 6.222222222222222 0.0 0.0
1.0 6.666666666666667 0.0 0.0
1.0 7.111111111111111 0.0 0.0
1.0 7.555555555555555 0.0 0.0
1.0 8.0 0.0 0.0
1.0 8.444444444444443 0.0 0.0
1.0 8.88888888888889 0.0 0.0
1.0 9.333333333333332 0.0 0.0
1.0 9.777777777777779 0.0 0.0
1.0 10.222222222222221 0.0 0.0
1.0 10.666666666666668 0.0 0.0
1.0 11.11111111111111 0.0 0.0
1.0 11.555555555555557 0.0 0.0
1.0 12.0 0.0 0.0
1.0 12.444444444444443 0.0 0.0
1.0 12.88888888888889 0.0 0.0
1.0 13.333333333333332 0.0 0.0
1.0 13.777777777777779 0.0 0.0
1.0 14.222222222222221 0.0 0.0
1.0 14.666666666666668 0.0 0.0
1.0 15.11111111111111 0.0 0.0
1.0 15.555555555555557 0.0 0.0
1.0 16.0 0.0 0.0
1.0 16.444444444444443 0.0 0.0
1.0 16.88888888888889 0.0 0.0
1.0 17.333333333333336 0.0 0.0
1.0 17.77777777777778 0.0 0.0
1.0 18.22222222222222 0.0 0.0
1.0 18.666666666666664 0.0 0.0
1.0 19.11111111111111 0.0 0.0
1.0 19.555555555555557 0.0 0.0
1.0 20.0 0.0 0.0
1.0 20.444444444444443 0.0 0.0
1.0 20.88888888888889 0.0 0.0
1.0 21.333333333333336 0.0 0.0
1.0 21.77777777777778 0.0 0.0
1.2222222222222223 -21.77777777777778 0.0 0.0
1.2222222222222223 -21.333333333333336 0.0 0.0
1.2222222222222223 -20.88888888888889 0.0 0.0
1.2222222222222223 -20.444444444444443 0.0 0.0
1.2222222222222223 -20.0 0.0 0.0
1.2222222222222223 -19.555555555555557 0.0 0.0
1.2222222222222223 -19.11111111111111 0.0 0.0
1.2222222222222223 -18.666666666666664 0.0 0.0
1.2222222222222223 -18.22222222222222 0.0 0.0
1.2222222222222223 -17.77777777777778 0.0 0.0
1.2222222222222223 -17.333333333333336 0.0 0.0
1.2222222222222223 -16.88888888888889 0.0 0.0
1.2222222222222223 -16.444444444444443 0.0 0.0
1.2222222222222223 -16.0 0.0 0.0
1.2222222222222223 -15.555555555555557 0.0 0.0
1.2222222222222223 -15.11111111111111 0.0 0.0
1.2222222222222223 -14.666666666666668 0.0 0.0
1.2222222222222223 -14.222222222222221 0.0 0.0
1.2222222222222223 -13.777777777777779 0.0 0.0
1.2222222222222223 -13.333333333333332 0.0 0.0
1.2222222222222223 -12.88888888888889 0.0 0.0
1.2222222222222223 -12.444444444444443 0.0 0.0
1.2222222222222223 -12.0 0.0 0.0
1.2222222222222223 -11.555555555555557 0.0 0.0
1.2222222222222223 -11.11111111111111 0.0 0.0
1.2222222222222223 -10.666666666666668 0.0 0.0
1.2222222222222223 -10.222222222222221 0.0 0.0
1.2222222222222223 -9.777777777777779 0.0 0.0
1.2222222222222223 -9.333333333333332 0.0 0.0
1.2222222222222223 -8.88888888888889 0.0 0.0
1.2222222222222223 -8.444444444444443 0.0 0.0
1.2222222222222223 -8.0 0.0 0.0
1.2222222222222223 -7.555555555555555 0.0 0.0
1.2222222222222223 -7.111111111111111 0.0 0.0
1.2222222222222223 -6.666666666666667 0.0 0.0
1.2222222222222223 -6.222222222222222 0.0 0.0
1.2222222222222223 -5.777777777777778 0.0 0.0
1.2222222222222223 -5.333333333333333 0.0 0.0
1.2222222222222223 -4.888888888888889 0.0 0.0
1.2222222222222223 -4.444444444444445 0.0 0.0
1.2222222222222223 -4.0 0.0 0.0
1.2222222222222223 -3.5555555555555554 0.0 0.0
1.2222222222222223 -3.111111111111111 0.0 0.0
1.2222222222222223 -2.666666666666667 0.0 0.0
1.2222222222222223 -2.2222222222222223 0.0 0.0
1.2222222222222223 -1.7777777777777777 -0.00034453331922124287 7.927596487544777e-5
1.2222222222222223 -1.3333333333333335 -0.005110443579590762 0.00034141200043378184
1.2222222222222223 -0.8888888888888888 -0.006699091022314756 0.0004253269608374255
1.2222222222222223 -0.4444444444444444 -0.008967675840874254 0.0005211461100677223
1.2222222222222223 0.0 -0.01071238469542598 0.0006402445857566478
1.2222222222222223 0.4444444444444444 -0.007864611815701562 0.0007552579484613209
1.2222222222222223 0.8888888888888888 0.006025275524292152 0.000876865079074451
1.2222222222222223 1.3333333333333335 0.03815199030073972 0.0009508905126256312
1.2222222222222223 1.7777777777777777 0.0048083149765619695 0.00029060569283911706
1.2222222222222223 2.2222222222222223 0.0 0.0
1.2222222222222223 2.666666666666667 0.0 0.0
1.2222222222222223 3.111111111111111 0.0 0.0
1.2222222222222223 3.5555555555555554 0.0 0.0
1.2222222222222223 4.0 0.0 0.0
1.2222222222222223 4.444444444444445 0.0 0.0
1.2222222222222223 4.888888888888889 0.0 0.0
1.2222222222222223 5.333333333333333 0.0 0.0
1.2222222222222223 5.777777777777778 0.0 0.0
1.2222222222222223 6.222222222222222 0.0 0.0
1.2222222222222223 6.666666666666667 0.0 0.0
1.2222222222222223 7.111111111111111 0.0 0.0
1.2222222222222223 7.555555555555555 0.0 0.0
1.2222222222222223 8.0 0.0 0.0
1.2222222222222223 8.444444444444443 0.0 0.0
1.2222222222222223 8.88888888888889 0.0 0.0
1.2222222222222223 9.333333333333332 0.0 0.0
1.2222222222222223 9.777777777777779 0.0 0.0
1.2222222222222223 10.222222222222221 0.0 0.0
1.2222222222222223 10.666666666666668 0.0 0.0
1.2222222222222223 11.11111111111111 0.0 0.0
1.2222222222222223 11.555555555555557 0.0 0.0
1.2222222222222223 12.0 0.0 0.0
1.2222222222222223 12.444444444444443 0.0 0.0
1.2222222222222223 12.88888888888889 0.0 0.0
1.2222222222222223 13.333333333333332 0.0 0.0
1.2222222222222223 13.777777777777779 0.0 0.0
1.2222222222222223 14.222222222222221 0.0 0.0
1.2222222222222223 14.666666666666668 0.0 0.0
1.2222222222222223 15.11111111111111 0.0 0.0
1.2222222222222223 15.555555555555557 0.0 0.0
1.2222222222222223 16.0 0.0 0.0
1.2222222222222223 16.444444444444443 0.0 0.0
1.2222222222222223 16.88888888888889 0.0 0.0
1.2222222222222223 17.333333333333336 0.0 0.0
1.2222222222222223 17.77777777777778 0.0 0.0
1.2222222222222223 18.22222222222222 0.0 0.0
1.2222222222222223 18.666666666666664 0.0 0.0
1.2222222222222223 19.11111111111111 0.0 0.0
1.2222222222222223 19.555555555555557 0.0 0.0
1.2222222222222223 20.0 0.0 0.0
1.2222222222222223 20.444444444444443 0.0 0.0
1.2222222222222223 20.88888888888889 0.0 0.0
1.2222222222222223 21.333333333333336 0.0 0.0
1.2222222222222223 21.77777777777778 0.0 0.0
1.4444444444444444 -21.77777777777778 0.0 0.0
1.4444444444444444 -21.333333333333336 0.0 0.0
1.4444444444444444 -20.88888888888889 0.0 0.0
1.4444444444444444 -20.444444444444443 0.0 0.0
1.4444444444444444 -20.0 0.0 0.0
1.4444444444444444 -19.555555555555557 0.0 0.0
1.4444444444444444 -19.11111111111111 0.0 0.0
1.4444444444444444 -18.666666666666664 0.0 0.0
1.4444444444444444 -18.22222222222222 0.0 0.0
1.4444444444444444 -17.77777777777778 0.0 0.0
1.4444444444444444 -17.333333333333336 0.0 0.0
1.4444444444444444 -16.88888888888889 0.0 0.0
1.4444444444444444 -16.444444444444443 0.0 0.0
1.4444444444444444 -16.0 0.0 0.0
1.4444444444444444 -15.555555555555557 0.0 0.0
1.4444444444444444 -15.11111111111111 0.0 0.0
1.4444444444444444 -14.666666666666668 0.0 0.0
1.4444444444444444 -14.222222222222221 0.0 0.0
1.4444444444444444 -13.777777777777779 0.0 0.0
1.4444444444444444 -13.333333333333332 0.0 0.0
1.4444444444444444 -12.88888888888889 0.0 0.0
1.4444444444444444 -12.444444444444443 0.0 0.0
1.4444444444444444 -12.0 0.0 0.0
1.4444444444444444 -11.555555555555557 0.0 0.0
1.4444444444444444 -11.11111111111111 0.0 0.0
1.4444444444444444 -10.666666666666668 0.0 0.0
1.4444444444444444 -10.222222222222221 0.0 0.0
1.4444444444444444 -9.777777777777779 0.0 0.0
1.4444444444444444 -9.333333333333332 0.0 0.0
1.4444444444444444 -8.88888888888889 0.0 0.0
1.4444444444444444 -8.444444444444443 0.0 0.0
1.4444444444444444 -8.0 0.0 0.0
1.4444444444444444 -7.555555555555555 0.0 0.0
1.4444444444444444 -7.111111111111111 0.0 0.0
1.4444444444444444 -6.666666666666667 0.0 0.0
1.4444444444444444 -6.222222222222222 0.0 0.0
1.4444444444444444 -5.777777777777778 0.0 0.0
1.4444444444444444 -5.333333333333333 0.0 0.0
1.4444444444444444 -4.888888888888889 0.0 0.0
1.4444444444444444 -4.444444444444445 0.0 0.0
1.4444444444444444 -4.0 0.0 0.0
1.4444444444444444 -3.5555555555555554 0.0 0.0
1.4444444444444444 -3.111111111111111 0.0 0.0
1.4444444444444444 -2.666666666666667 0.0 0.0
1.4444444444444444 -2.2222222222222223 0.0 0.0
1.4444444444444444 -1.7777777777777777 0.0 0.0
1.4444444444444444 -1.3333333333333335 -0.0023943759160601078 0.00023313088095578853
1.4444444444444444 -0.8888888888888888 -0.005086702737762688 0.0003552794707012963
1.4444444444444444 -0.4444444444444444 -0.006498754932699924 0.0004194971809693258
1.4444444444444444 0.0 -0.005589746207191918 0.0004977125463568608
1.4444444444444444 0.4444444444444444 -0.0026628370554725358 0.0005856169673357935
1.4444444444444444 0.8888888888888888 0.009615555988392388 0.0006425025058798188
1.4444444444444444 1.3333333333333335 0.013743968804843451 0.0005262471345389833
1.4444444444444444 1.7777777777777777 0.0 0.0
1.4444444444444444 2.2222222222222223 0.0 0.0
1.4444444444444444 2.666666666666667 0.0 0.0
1.4444444444444444 3.111111111111111 0.0 0.0
1.4444444444444444 3.5555555555555554 0.0 0.0
1.4444444444444444 4.0 0.0 0.0
1.4444444444444444 4.444444444444445 0.0 0.0
1.4444444444444444 4.888888888888889 0.0 0.0
1.4444444444444444 5.333333333333333 0.0 0.0
1.4444444444444444 5.777777777777778 0.0 0.0
1.4444444444444444 6.222222222222222 0.0 0.0
1.4444444444444444 6.666666666666667 0.0 0.0
1.4444444444444444 7.111111111111111 0.0 0.0
1.4444444444444444 7.555555555555555 0.0 0.0
1.4444444444444444 8.0 0.0 0.0
1.4444444444444444 8.444444444444443 0.0 0.0
1.4444444444444444 8.88888888888889 0.0 0.0
1.4444444444444444 9.333333333333332 0.0 0.0
1.4444444444444444 9.777777777777779 0.0 0.0
1.4444444444444444 10.222222222222221 0.0 0.0
1.4444444444444444 10.666666666666668 0.0 0.0
1.4444444444444444 11.11111111111111 0.0 0.0
1.4444444444444444 11.555555555555557 0.0 0.0
1.4444444444444444 12.0 0.0 0.0
1.4444444444444444 12.444444444444443 0.0 0.0
1.4444444444444444 12.88888888888889 0.0 0.0
1.4444444444444444 13.333333333333332 0.0 0.0
1.4444444444444444 13.777777777777779 0.0 0.0
1.4444444444444444 14.222222222222221 0.0 0.0
1.4444444444444444 14.666666666666668 0.0 0.0
1.4444444444444444 15.11111111111111 0.0 0.0
1.4444444444444444 15.555555555555557 0.0 0.0
1.4444444444444444 16.0 0.0 0.0
1.4444444444444444 16.444444444444443 0.0 0.0
1.4444444444444444 16.88888888888889 0.0 0.0
1.4444444444444444 17.333333333333336 0.0 0.0
1.4444444444444444 17.77777777777778 0.0 0.0
1.4444444444444444 18.22222222222222 0.0 0.0
1.4444444444444444 18.666666666666664 0.0 0.0
1.4444444444444444 19.11111111111111 0.0 0.0
1.4444444444444444 19.555555555555557 0.0 0.0
1.4444444444444444 20.0 0.0 0.0
1.4444444444444444 20.444444444444443 0.0 0.0
1.4444444444444444 20.88888888888889 0.0 0.0
1.4444444444444444 21.333333333333336 0.0 0.0
1.4444444444444444 21.77777777777778 0.0 0.0
1.6666666666666665 -21.77777777777778 0.0 0.0
1.6666666666666665 -21.333333333333336 0.0 0.0
1.6666666666666665 -20.88888888888889 0.0 0.0
1.6666666666666665 -20.444444444444443 0.0 0.0
1.6666666666666665 -20.0 0.0 0.0
1.6666666666666665 -19.555555555555557 0.0 0.0
1.6666666666666665 -19.11111111111111 0.0 0.0
1.6666666666666665 -18.666666666666664 0.0 0.0
1.6666666666666665 -18.22222222222222 0.0 0.0
1.6666666666666665 -17.77777777777778 0.0 0.0
1.6666666666666665 -17.333333333333336 0.0 0.0
1.6666666666666665 -16.88888888888889 0.0 0.0
1.6666666666666665 -16.444444444444443 0.0 0.0
1.6666666666666665 -16.0 0.0 0.0
1.6666666666666665 -15.555555555555557 0.0 0.0
1.6666666666666665 -15.11111111111111 0.0 0.0
1.6666666666666665 -14.666666666666668 0.0 0.0
1.6666666666666665 -14.222222222222221 0.0 0.0
1.6666666666666665 -13.777777777777779 0.0 0.0
1.6666666666666665 -13.333333333333332 0.0 0.0
1.6666666666666665 -12.88888888888889 0.0 0.0
1.6666666666666665 -12.444444444444443 0.0 0.0
1.6666666666666665 -12.0 0.0 0.0
1.6666666666666665 -11.555555555555557 0.0 0.0
1.6666666666666665 -11.11111111111111 0.0 0.0
1.6666666666666665 -10.666666666666668 0.0 0.0
1.6666666666666665 -10.222222222222221 0.0 0.0
1.6666666666666665 -9.777777777777779 0.0 0.0
1.6666666666666665 -9.333333333333332 0.0 0.0
1.6666666666666665 -8.88888888888889 0.0 0.0
1.6666666666666665 -8.444444444444443 0.0 0.0
1.6666666666666665 -8.0 0.0 0.0
1.6666666666666665 -7.555555555555555 0.0 0.0
1.6666666666666665 -7.111111111111111 0.0 0.0
1.6666666666666665 -6.666666666666667 0.0 0.0
1.6666666666666665 -6.222222222222222 0.0 0.0
1.6666666666666665 -5.777777777777778 0.0 0.0
1.6666666666666665 -5.333333333333333 0.0 0.0
1.6666666666666665 -4.888888888888889 0.0 0.0
1.6666666666666665 -4.444444444444445 0.0 0.0
1.6666666666666665 -4.0 0.0 0.0
1.6666666666666665 -3.5555555555555554 0.0 0.0
1.6666666666666665 -3.111111111111111 0.0 0.0
1.6666666666666665 -2.666666666666667 0.0 0.0
1.6666666666666665 -2.2222222222222223 0.0 0.0
1.6666666666666665 -1.7777777777777777 0.0 0.0
1.6666666666666665 -1.3333333333333335 -0.0002811405021322132 7.427844158280316e-5
1.6666666666666665 -0.8888888888888888 -0.0036462455596622608 0.00028143508408003776
1.6666666666666665 -0.4444444444444444 -0.00398152884301639 0.0003430328872469896
1.6666666666666665 0.0 -0.002772298116079343 0.0004045639934983524
1.6666666666666665 0.4444444444444444 -3.5055074060672785e-5 0.00045440527541467084
1.6666666666666665 0.8888888888888888 0.00673117460563799 0.0004498806654346678
1.6666666666666665 1.3333333333333335 0.0010347376109502674 0.00014197518955605797
1.6666666666666665 1.7777777777777777 0.0 0.0
1.6666666666666665 2.2222222222222223 0.0 0.0
1.6666666666666665 2.666666666666667 0.0 0.0
1.6666666666666665 3.111111111111111 0.0 0.0
1.6666666666666665 3.5555555555555554 0.0 0.0
1.6666666666666665 4.0 0.0 0.0
1.6666666666666665 4.444444444444445 0.0 0.0
1.6666666666666665 4.888888888888889 0.0 0.0
1.6666666666666665 5.333333333333333 0.0 0.0
1.6666666666666665 5.777777777777778 0.0 0.0
1.6666666666666665 6.222222222222222 0.0 0.0
1.6666666666666665 6.666666666666667 0.0 0.0
1.6666666666666665 7.111111111111111 0.0 0.0
1.6666666666666665 7.555555555555555 0.0 0.0
1.6666666666666665 8.0 0.0 0.0
1.6666666666666665 8.444444444444443 0.0 0.0
1.6666666666666665 8.88888888888889 0.0 0.0
1.6666666666666665 9.333333333333332 0.0 0.0
1.6666666666666665 9.777777777777779 0.0 0.0
1.6666666666666665 10.222222222222221 0.0 0.0
1.6666666666666665 10.666666666666668 0.0 0.0
1.6666666666666665 11.11111111111111 0.0 0.0
1.6666666666666665 11.555555555555557 0.0 0.0
1.6666666666666665 12.0 0.0 0.0
1.6666666666666665 12.444444444444443 0.0 0.0
1.6666666666666665 12.88888888888889 0.0 0.0
1.6666666666666665 13.333333333333332 0.0 0.0
1.6666666666666665 13.777777777777779 0.0 0.0
1.6666666666666665 14.222222222222221 0.0 0.0
1.6666666666666665 14.666666666666668 0.0 0.0
1.6666666666666665 15.11111111111111 0.0 0.0
1.6666666666666665 15.555555555555557 0.0 0.0
1.6666666666666665 16.0 0.0 0.0
1.6666666666666665 16.444444444444443 0.0 0.0
1.6666666666666665 16.88888888888889 0.0 0.0
1.6666666666666665 17.333333333333336 0.0 0.0
1.6666666666666665 17.77777777777778 0.0 0.0
1.6666666666666665 18.22222222222222 0.0 0.0
1.6666666666666665 18.666666666666664 0.0 0.0
1.6666666666666665 19.11111111111111 0.0 0.0
1.6666666666666665 19.555555555555557 0.0 0.0
1.6666666666666665 20.0 0.0 0.0
1.6666666666666665 20.444444444444443 0.0 0.0
1.6666666666666665 20.88888888888889 0.0 0.0
1.6666666666666665 21.333333333333336 0.0 0.0
1.6666666666666665 21.77777777777778 0.0 0.0
1.8888888888888888 -21.77777777777778 0.0 0.0
1.8888888888888888 -21.333333333333336 0.0 0.0
1.8888888888888888 -20.88888888888889 0.0 0.0
1.8888888888888888 -20.444444444444443 0.0 0.0
1.8888888888888888 -20.0 0.0 0.0
1.8888888888888888 -19.555555555555557 0.0 0.0
1.8888888888888888 -19.11111111111111 0.0 0.0
1.8888888888888888 -18.666666666666664 0.0 0.0
1.8888888888888888 -18.22222222222222 0.0 0.0
1.8888888888888888 -17.77777777777778 0.0 0.0
1.8888888888888888 -17.333333333333336 0.0 0.0
1.8888888888888888 -16.88888888888889 0.0 0.0
1.8888888888888888 -16.444444444444443 0.0 0.0
1.8888888888888888 -16.0 0.0 0.0
1.8888888888888888 -15.555555555555557 0.0 0.0
1.8888888888888888 -15.11111111111111 0.0 0.0
1.8888888888888888 -14.666666666666668 0.0 0.0
1.8888888888888888 -14.222222222222221 0.0 0.0
1.8888888888888888 -13.777777777777779 0.0 0.0
1.8888888888888888 -13.333333333333332 0.0 0.0
1.8888888888888888 -12.88888888888889 0.0 0.0
1.8888888888888888 -12.444444444444443 0.0 0.0
1.8888888888888888 -12.0 0.0 0.0
1.8888888888888888 -11.555555555555557 0.0 0.0
1.8888888888888888 -11.11111111111111 0.0 0.0
1.8888888888888888 -10.666666666666668 0.0 0.0
1.8888888888888888 -10.222222222222221 0.0 0.0
1.8888888888888888 -9.777777777777779 0.0 0.0
1.8888888888888888 -9.333333333333332 0.0 0.0
1.8888888888888888 -8.88888888888889 0.0 0.0
1.8888888888888888 -8.444444444444443 0.0 0.0
1.8888888888888888 -8.0 0.0 0.0
1.8888888888888888 -7.555555555555555 0.0 0.0
1.8888888888888888 -7.111111111111111 0.0 0.0
1.8888888888888888 -6.666666666666667 0.0 0.0
1.8888888888888888 -6.222222222222222 0.0 0.0
1.8888888888888888 -5.777777777777778 0.0 0.0
1.8888888888888888 -5.333333333333333 0.0 0.0
1.8888888888888888 -4.888888888888889 0.0 0.0
1.8888888888888888 -4.444444444444445 0.0 0.0
1.8888888888888888 -4.0 0.0 0.0
1.8888888888888888 -3.5555555555555554 0.0 0.0
1.8888888888888888 -3.111111111111111 0.0 0.0
1.8888888888888888 -2.666666666666667 0.0 0.0
1.8888888888888888 -2.2222222222222223 0.0 0.0
1.8888888888888888 -1.7777777777777777 0.0 0.0
1.8888888888888888 -1.3333333333333335 0.0 0.0
1.8888888888888888 -0.8888888888888888 -0.0005404834330339196 9.922357181712406e-5
1.8888888888888888 -0.4444444444444444 -0.0021812285935628914 0.0002473032498196553
1.8888888888888888 0.0 -0.0013555510470415772 0.0003135751817052274
1.8888888888888888 0.4444444444444444 0.0013640821301471456 0.000305700096558696
1.8888888888888888 0.8888888888888888 0.0006324005778137041 0.00013983117177398844
1.8888888888888888 1.3333333333333335 0.0 0.0
1.8888888888888888 1.7777777777777777 0.0 0.0
1.8888888888888888 2.2222222222222223 0.0 0.0
1.8888888888888888 2.666666666666667 0.0 0.0
1.8888888888888888 3.111111111111111 0.0 0.0
1.8888888888888888 3.5555555555555554 0.0 0.0
1.8888888888888888 4.0 0.0 0.0
1.8888888888888888 4.444444444444445 0.0 0.0
1.8888888888888888 4.888888888888889 0.0 0.0
1.8888888888888888 5.333333333333333 0.0 0.0
1.8888888888888888 5.777777777777778 0.0 0.0
1.8888888888888888 6.222222222222222 0.0 0.0
1.8888888888888888 6.666666666666667 0.0 0.0
1.8888888888888888 7.111111111111111 0.0 0.0
1.8888888888888888 7.555555555555555 0.0 0.0
1.8888888888888888 8.0 0.0 0.0
1.8888888888888888 8.444444444444443 0.0 0.0
1.8888888888888888 8.88888888888889 0.0 0.0
1.8888888888888888 9.333333333333332 0.0 0.0
1.8888888888888888 9.777777777777779 0.0 0.0
1.8888888888888888 10.222222222222221 0.0 0.0
1.8888888888888888 10.666666666666668 0.0 0.0
1.8888888888888888 11.11111111111111 0.0 0.0
1.8888888888888888 11.555555555555557 0.0 0.0
1.8888888888888888 12.0 0.0 0.0
1.8888888888888888 12.444444444444443 0.0 0.0
1.8888888888888888 12.88888888888889 0.0 0.0
1.8888888888888888 13.333333333333332 0.0 0.0
1.8888888888888888 13.777777777777779 0.0 0.0
1.8888888888888888 14.222222222222221 0.0 0.0
1.8888888888888888 14.666666666666668 0.0 0.0
1.8888888888888888 15.11111111111111 0.0 0.0
1.8888888888888888 15.555555555555557 0.0 0.0
1.8888888888888888 16.0 0.0 0.0
1.8888888888888888 16.444444444444443 0.0 0.0
1.8888888888888888 16.88888888888889 0.0 0.0
1.8888888888888888 17.333333333333336 0.0 0.0
1.8888888888888888 17.77777777777778 0.0 0.0
1.8888888888888888 18.22222222222222 0.0 0.0
1.8888888888888888 18.666666666666664 0.0 0.0
1.8888888888888888 19.11111111111111 0.0 0.0
1.8888888888888888 19.555555555555557 0.0 0.0
1.8888888888888888 20.0 0.0 0.0
1.8888888888888888 20.444444444444443 0.0 0.0
1.8888888888888888 20.88888888888889 0.0 0.0
1.8888888888888888 21.333333333333336 0.0 0.0
1.8888888888888888 21.77777777777778 0.0 0.0
2.111111111111111 -21.77777777777778 0.0 0.0
2.111111111111111 -21.333333333333336 0.0 0.0
2.111111111111111 -20.88888888888889 0.0 0.0
2.111111111111111 -20.444444444444443 0.0 0.0
2.111111111111111 -20.0 0.0 0.0
2.111111111111111 -19.555555555555557 0.0 0.0
2.111111111111111 -19.11111111111111 0.0 0.0
2.111111111111111 -18.666666666666664 0.0 0.0
2.111111111111111 -18.22222222222222 0.0 0.0
2.111111111111111 -17.77777777777778 0.0 0.0
2.111111111111111 -17.333333333333336 0.0 0.0
2.111111111111111 -16.88888888888889 0.0 0.0
2.111111111111111 -16.444444444444443 0.0 0.0
2.111111111111111 -16.0 0.0 0.0
2.111111111111111 -15.555555555555557 0.0 0.0
2.111111111111111 -15.11111111111111 0.0 0.0
2.111111111111111 -14.666666666666668 0.0 0.0
2.111111111111111 -14.222222222222221 0.0 0.0
2.111111111111111 -13.777777777777779 0.0 0.0
2.111111111111111 -13.333333333333332 0.0 0.0
2.111111111111111 -12.88888888888889 0.0 0.0
2.111111111111111 -12.444444444444443 0.0 0.0
2.111111111111111 -12.0 0.0 0.0
2.111111111111111 -11.555555555555557 0.0 0.0
2.111111111111111 -11.11111111111111 0.0 0.0
2.111111111111111 -10.666666666666668 0.0 0.0
2.111111111111111 -10.222222222222221 0.0 0.0
2.111111111111111 -9.777777777777779 0.0 0.0
2.111111111111111 -9.333333333333332 0.0 0.0
2.111111111111111 -8.88888888888889 0.0 0.0
2.111111111111111 -8.444444444444443 0.0 0.0
2.111111111111111 -8.0 0.0 0.0
2.111111111111111 -7.555555555555555 0.0 0.0
2.111111111111111 -7.111111111111111 0.0 0.0
2.111111111111111 -6.666666666666667 0.0 0.0
2.111111111111111 -6.222222222222222 0.0 0.0
2.111111111111111 -5.777777777777778 0.0 0.0
2.111111111111111 -5.333333333333333 0.0 0.0
2.111111111111111 -4.888888888888889 0.0 0.0
2.111111111111111 -4.444444444444445 0.0 0.0
2.111111111111111 -4.0 0.0 0.0
2.111111111111111 -3.5555555555555554 0.0 0.0
2.111111111111111 -3.111111111111111 0.0 0.0
2.111111111111111 -2.666666666666667 0.0 0.0
2.111111111111111 -2.2222222222222223 0.0 0.0
2.111111111111111 -1.7777777777777777 0.0 0.0
2.111111111111111 -1.3333333333333335 0.0 0.0
2.111111111111111 -0.8888888888888888 0.0 0.0
2.111111111111111 -0.4444444444444444 0.0 0.0
2.111111111111111 0.0 0.0 0.0
2.111111111111111 0.4444444444444444 0.0 0.0
2.111111111111111 0.8888888888888888 0.0 0.0
2.111111111111111 1.3333333333333335 0.0 0.0
2.111111111111111 1.7777777777777777 0.0 0.0
2.111111111111111 2.2222222222222223 0.0 0.0
2.111111111111111 2.666666666666667 0.0 0.0
2.111111111111111 3.111111111111111 0.0 0.0
2.111111111111111 3.5555555555555554 0.0 0.0
2.111111111111111 4.0 0.0 0.0
2.111111111111111 4.444444444444445 0.0 0.0
2.111111111111111 4.888888888888889 0.0 0.0
2.111111111111111 5.333333333333333 0.0 0.0
2.111111111111111 5.777777777777778 0.0 0.0
2.111111111111111 6.222222222222222 0.0 0.0
2.111111111111111 6.666666666666667 0.0 0.0
2.111111111111111 7.111111111111111 0.0 0.0
2.111111111111111 7.555555555555555 0.0 0.0
2.111111111111111 8.0 0.0 0.0
2.111111111111111 8.444444444444443 0.0 0.0
2.111111111111111 8.88888888888889 0.0 0.0
2.111111111111111 9.333333333333332 0.0 0.0
2.111111111111111 9.777777777777779 0.0 0.0
2.111111111111111 10.222222222222221 0.0 0.0
2.111111111111111 10.666666666666668 0.0 0.0
2.111111111111111 11.11111111111111 0.0 0.0
2.111111111111111 11.555555555555557 0.0 0.0
2.111111111111111 12.0 0.0 0.0
2.111111111111111 12.444444444444443 0.0 0.0
2.111111111111111 12.88888888888889 0.0 0.0
2.111111111111111 13.333333333333332 0.0 0.0
2.111111111111111 13.777777777777779 0.0 0.0
2.111111111111111 14.222222222222221 0.0 0.0
2.111111111111111 14.666666666666668 0.0 0.0
2.111111111111111 15.11111111111111 0.0 0.0
2.111111111111111 15.555555555555557 0.0 0.0
2.111111111111111 16.0 0.0 0.0
2.111111111111111 16.444444444444443 0.0 0.0
2.111111111111111 16.88888888888889 0.0 0.0
2.111111111111111 17.333333333333336 0.0 0.0
2.111111111111111 17.77777777777778 0.0 0.0
2.111111111111111 18.22222222222222 0.0 0.0
2.111111111111111 18.666666666666664 0.0 0.0
2.111111111111111 19.11111111111111 0.0 0.0
2.111111111111111 19.555555555555557 0.0 0.0
2.111111111111111 20.0 0.0 0.0
2.111111111111111 20.444444444444443 0.0 0.0
2.111111111111111 20.88888888888889 0.0 0.0
2.111111111111111 21.333333333333336 0.0 0.0
2.111111111111111 21.77777777777778 0.0 0.0
2.3333333333333335 -21.77777777777778 0.0 0.0
2.3333333333333335 -21.333333333333336 0.0 0.0
2.3333333333333335 -20.88888888888889 0.0 0.0
2.3333333333333335 -20.444444444444443 0.0 0.0
2.3333333333333335 -20.0 0.0 0.0
2.3333333333333335 -19.555555555555557 0.0 0.0
2.3333333333333335 -19.11111111111111 0.0 0.0
2.3333333333333335 -18.666666666666664 0.0 0.0
2.3333333333333335 -18.22222222222222 0.0 0.0
2.3333333333333335 -17.77777777777778 0.0 0.0
2.3333333333333335 -17.333333333333336 0.0 0.0
2.3333333333333335 -16.88888888888889 0.0 0.0
2.3333333333333335 -16.444444444444443 0.0 0.0
2.3333333333333335 -16.0 0.0 0.0
2.3333333333333335 -15.555555555555557 0.0 0.0
2.3333333333333335 -15.11111111111111 0.0 0.0
2.3333333333333335 -14.666666666666668 0.0 0.0
2.3333333333333335 -14.222222222222221 0.0 0.0
2.3333333333333335 -13.777777777777779 0.0 0.0
2.3333333333333335 -13.333333333333332 0.0 0.0
2.3333333333333335 -12.88888888888889 0.0 0.0
2.3333333333333335 -12.444444444444443 0.0 0.0
2.3333333333333335 -12.0 0.0 0.0
2.3333333333333335 -11.555555555555557 0.0 0.0
2.3333333333333335 -11.11111111111111 0.0 0.0
2.3333333333333335 -10.666666666666668 0.0 0.0
2.3333333333333335 -10.222222222222221 0.0 0.0
2.3333333333333335 -9.777777777777779 0.0 0.0
2.3333333333333335 -9.333333333333332 0.0 0.0
2.3333333333333335 -8.88888888888889 0.0 0.0
2.3333333333333335 -8.444444444444443 0.0 0.0
2.3333333333333335 -8.0 0.0 0.0
2.3333333333333335 -7.555555555555555 0.0 0.0
2.3333333333333335 -7.111111111111111 0.0 0.0
2.3333333333333335 -6.666666666666667 0.0 0.0
2.3333333333333335 -6.222222222222222 0.0 0.0
2.3333333333333335 -5.777777777777778 0.0 0.0
2.3333333333333335 -5.333333333333333 0.0 0.0
2.3333333333333335 -4.888888888888889 0.0 0.0
2.3333333333333335 -4.444444444444445 0.0 0.0
2.3333333333333335 -4.0 0.0 0.0
2.3333333333333335 -3.5555555555555554 0.0 0.0
2.3333333333333335 -3.111111111111111 0.0 0.0
2.3333333333333335 -2.666666666666667 0.0 0.0
2.3333333333333335 -2.2222222222222223 0.0 0.0
2.3333333333333335 -1.7777777777777777 0.0 0.0
2.3333333333333335 -1.3333333333333335 0.0 0.0
2.3333333333333335 -0.8888888888888888 0.0 0.0
2.3333333333333335 -0.4444444444444444 0.0 0.0
2.3333333333333335 0.0 0.0 0.0
2.3333333333333335 0.4444444444444444 0.0 0.0
2.3333333333333335 0.8888888888888888 0.0 0.0
2.3333333333333335 1.3333333333333335 0.0 0.0
2.3333333333333335 1.7777777777777777 0.0 0.0
2.3333333333333335 2.2222222222222223 0.0 0.0
2.3333333333333335 2.666666666666667 0.0 0.0
2.3333333333333335 3.111111111111111 0.0 0.0
2.3333333333333335 3.5555555555555554 0.0 0.0
2.3333333333333335 4.0 0.0 0.0
2.3333333333333335 4.444444444444445 0.0 0.0
2.3333333333333335 4.888888888888889 0.0 0.0
2.3333333333333335 5.333333333333333 0.0 0.0
2.3333333333333335 5.777777777777778 0.0 0.0
2.3333333333333335 6.222222222222222 0.0 0.0
2.3333333333333335 6.666666666666667 0.0 0.0
2.3333333333333335 7.111111111111111 0.0 0.0
2.3333333333333335 7.555555555555555 0.0 0.0
2.3333333333333335 8.0 0.0 0.0
2.3333333333333335 8.444444444444443 0.0 0.0
2.3333333333333335 8.88888888888889 0.0 0.0
2.3333333333333335 9.333333333333332 0.0 0.0
2.3333333333333335 9.777777777777779 0.0 0.0
2.3333333333333335 10.222222222222221 0.0 0.0
2.3333333333333335 10.666666666666668 0.0 0.0
2.3333333333333335 11.11111111111111 0.0 0.0
2.3333333333333335 11.555555555555557 0.0 0.0
2.3333333333333335 12.0 0.0 0.0
2.3333333333333335 12.444444444444443 0.0 0.0
2.3333333333333335 12.88888888888889 0.0 0.0
2.3333333333333335 13.333333333333332 0.0 0.0
2.3333333333333335 13.777777777777779 0.0 0.0
2.3333333333333335 14.222222222222221 0.0 0.0
2.3333333333333335 14.666666666666668 0.0 0.0
2.3333333333333335 15.11111111111111 0.0 0.0
2.3333333333333335 15.555555555555557 0.0 0.0
2.3333333333333335 16.0 0.0 0.0
2.3333333333333335 16.444444444444443 0.0 0.0
2.3333333333333335 16.88888888888889 0.0 0.0
2.3333333333333335 17.333333333333336 0.0 0.0
2.3333333333333335 17.77777777777778 0.0 0.0
2.3333333333333335 18.22222222222222 0.0 0.0
2.3333333333333335 18.666666666666664 0.0 0.0
2.3333333333333335 19.11111111111111 0.0 0.0
2.3333333333333335 19.555555555555557 0.0 0.0
2.3333333333333335 20.0 0.0 0.0
2.3333333333333335 20.444444444444443 0.0 0.0
2.3333333333333335 20.88888888888889 0.0 0.0
2.3333333333333335 21.333333333333336 0.0 0.0
2.3333333333333335 21.77777777777778 0.0 0.0
2.5555555555555554 -21.77777777777778 0.0 0.0
2.5555555555555554 -21.333333333333336 0.0 0.0
2.5555555555555554 -20.88888888888889 0.0 0.0
2.5555555555555554 -20.444444444444443 0.0 0.0
2.5555555555555554 -20.0 0.0 0.0
2.5555555555555554 -19.555555555555557 0.0 0.0
2.5555555555555554 -19.11111111111111 0.0 0.0
2.5555555555555554 -18.666666666666664 0.0 0.0
2.5555555555555554 -18.22222222222222 0.0 0.0
2.5555555555555554 -17.77777777777778 0.0 0.0
2.5555555555555554 -17.333333333333336 0.0 0.0
2.5555555555555554 -16.88888888888889 0.0 0.0
2.5555555555555554 -16.444444444444443 0.0 0.0
2.5555555555555554 -16.0 0.0 0.0
2.5555555555555554 -15.555555555555557 0.0 0.0
2.5555555555555554 -15.11111111111111 0.0 0.0
2.5555555555555554 -14.666666666666668 0.0 0.0
2.5555555555555554 -14.222222222222221 0.0 0.0
2.5555555555555554 -13.777777777777779 0.0 0.0
2.5555555555555554 -13.333333333333332 0.0 0.0
2.5555555555555554 -12.88888888888889 0.0 0.0
2.5555555555555554 -12.444444444444443 0.0 0.0
2.5555555555555554 -12.0 0.0 0.0
2.5555555555555554 -11.555555555555557 0.0 0.0
2.5555555555555554 -11.11111111111111 0.0 0.0
2.5555555555555554 -10.666666666666668 0.0 0.0
2.5555555555555554 -10.222222222222221 0.0 0.0
2.5555555555555554 -9.777777777777779 0.0 0.0
2.5555555555555554 -9.333333333333332 0.0 0.0
2.5555555555555554 -8.88888888888889 0.0 0.0
2.5555555555555554 -8.444444444444443 0.0 0.0
2.5555555555555554 -8.0 0.0 0.0
2.5555555555555554 -7.555555555555555 0.0 0.0
2.5555555555555554 -7.111111111111111 0.0 0.0
2.5555555555555554 -6.666666666666667 0.0 0.0
2.5555555555555554 -6.222222222222222 0.0 0.0
2.5555555555555554 -5.777777777777778 0.0 0.0
2.5555555555555554 -5.333333333333333 0.0 0.0
2.5555555555555554 -4.888888888888889 0.0 0.0
2.5555555555555554 -4.444444444444445 0.0 0.0
2.5555555555555554 -4.0 0.0 0.0
2.5555555555555554 -3.5555555555555554 0.0 0.0
2.5555555555555554 -3.111111111111111 0.0 0.0
2.5555555555555554 -2.666666666666667 0.0 0.0
2.5555555555555554 -2.2222222222222223 0.0 0.0
2.5555555555555554 -1.7777777777777777 0.0 0.0
2.5555555555555554 -1.3333333333333335 0.0 0.0
2.5555555555555554 -0.8888888888888888 0.0 0.0
2.5555555555555554 -0.4444444444444444 0.0 0.0
2.5555555555555554 0.0 0.0 0.0
2.5555555555555554 0.4444444444444444 0.0 0.0
2.5555555555555554 0.8888888888888888 0.0 0.0
2.5555555555555554 1.3333333333333335 0.0 0.0
2.5555555555555554 1.7777777777777777 0.0 0.0
2.5555555555555554 2.2222222222222223 0.0 0.0
2.5555555555555554 2.666666666666667 0.0 0.0
2.5555555555555554 3.111111111111111 0.0 0.0
2.5555555555555554 3.5555555555555554 0.0 0.0
2.5555555555555554 4.0 0.0 0.0
2.5555555555555554 4.444444444444445 0.0 0.0
2.5555555555555554 4.888888888888889 0.0 0.0
2.5555555555555554 5.333333333333333 0.0 0.0
2.5555555555555554 5.777777777777778 0.0 0.0
2.5555555555555554 6.222222222222222 0.0 0.0
2.5555555555555554 6.666666666666667 0.0 0.0
2.5555555555555554 7.111111111111111 0.0 0.0
2.5555555555555554 7.555555555555555 0.0 0.0
2.5555555555555554 8.0 0.0 0.0
2.5555555555555554 8.444444444444443 0.0 0.0
2.5555555555555554 8.88888888888889 0.0 0.0
2.5555555555555554 9.333333333333332 0.0 0.0
2.5555555555555554 9.777777777777779 0.0 0.0
2.5555555555555554 10.222222222222221 0.0 0.0
2.5555555555555554 10.666666666666668 0.0 0.0
2.5555555555555554 11.11111111111111 0.0 0.0
2.5555555555555554 11.555555555555557 0.0 0.0
2.5555555555555554 12.0 0.0 0.0
2.5555555555555554 12.444444444444443 0.0 0.0
2.5555555555555554 12.88888888888889 0.0 0.0
2.5555555555555554 13.333333333333332 0.0 0.0
2.5555555555555554 13.777777777777779 0.0 0.0
2.5555555555555554 14.222222222222221 0.0 0.0
2.5555555555555554 14.666666666666668 0.0 0.0
2.5555555555555554 15.11111111111111 0.0 0.0
2.5555555555555554 15.555555555555557 0.0 0.0
2.5555555555555554 16.0 0.0 0.0
2.5555555555555554 16.444444444444443 0.0 0.0
2.5555555555555554 16.88888888888889 0.0 0.0
2.5555555555555554 17.333333333333336 0.0 0.0
2.5555555555555554 17.77777777777778 0.0 0.0
2.5555555555555554 18.22222222222222 0.0 0.0
2.5555555555555554 18.666666666666664 0.0 0.0
2.5555555555555554 19.11111111111111 0.0 0.0
2.5555555555555554 19.555555555555557 0.0 0.0
2.5555555555555554 20.0 0.0 0.0
2.5555555555555554 20.444444444444443 0.0 0.0
2.5555555555555554 20.88888888888889 0.0 0.0
2.5555555555555554 21.333333333333336 0.0 0.0
2.5555555555555554 21.77777777777778 0.0 0.0
2.7777777777777777 -21.77777777777778 0.0 0.0
2.7777777777777777 -21.333333333333336 0.0 0.0
2.7777777777777777 -20.88888888888889 0.0 0.0
2.7777777777777777 -20.444444444444443 0.0 0.0
2.7777777777777777 -20.0 0.0 0.0
2.7777777777777777 -19.555555555555557 0.0 0.0
2.7777777777777777 -19.11111111111111 0.0 0.0
2.7777777777777777 -18.666666666666664 0.0 0.0
2.7777777777777777 -18.22222222222222 0.0 0.0
2.7777777777777777 -17.77777777777778 0.0 0.0
2.7777777777777777 -17.333333333333336 0.0 0.0
2.7777777777777777 -16.88888888888889 0.0 0.0
2.7777777777777777 -16.444444444444443 0.0 0.0
2.7777777777777777 -16.0 0.0 0.0
2.7777777777777777 -15.555555555555557 0.0 0.0
2.7777777777777777 -15.11111111111111 0.0 0.0
2.7777777777777777 -14.666666666666668 0.0 0.0
2.7777777777777777 -14.222222222222221 0.0 0.0
2.7777777777777777 -13.777777777777779 0.0 0.0
2.7777777777777777 -13.333333333333332 0.0 0.0
2.7777777777777777 -12.88888888888889 0.0 0.0
2.7777777777777777 -12.444444444444443 0.0 0.0
2.7777777777777777 -12.0 0.0 0.0
2.7777777777777777 -11.555555555555557 0.0 0.0
2.7777777777777777 -11.11111111111111 0.0 0.0
2.7777777777777777 -10.666666666666668 0.0 0.0
2.7777777777777777 -10.222222222222221 0.0 0.0
2.7777777777777777 -9.777777777777779 0.0 0.0
2.7777777777777777 -9.333333333333332 0.0 0.0
2.7777777777777777 -8.88888888888889 0.0 0.0
2.7777777777777777 -8.444444444444443 0.0 0.0
2.7777777777777777 -8.0 0.0 0.0
2.7777777777777777 -7.555555555555555 0.0 0.0
2.7777777777777777 -7.111111111111111 0.0 0.0
2.7777777777777777 -6.666666666666667 0.0 0.0
2.7777777777777777 -6.222222222222222 0.0 0.0
2.7777777777777777 -5.777777777777778 0.0 0.0
2.7777777777777777 -5.333333333333333 0.0 0.0
2.7777777777777777 -4.888888888888889 0.0 0.0
2.7777777777777777 -4.444444444444445 0.0 0.0
2.7777777777777777 -4.0 0.0 0.0
2.7777777777777777 -3.5555555555555554 0.0 0.0
2.7777777777777777 -3.111111111111111 0.0 0.0
2.7777777777777777 -2.666666666666667 0.0 0.0
2.7777777777777777 -2.2222222222222223 0.0 0.0
2.7777777777777777 -1.7777777777777777 0.0 0.0
2.7777777777777777 -1.3333333333333335 0.0 0.0
2.7777777777777777 -0.8888888888888888 0.0 0.0
2.7777777777777777 -0.4444444444444444 0.0 0.0
2.7777777777777777 0.0 0.0 0.0
2.7777777777777777 0.4444444444444444 0.0 0.0
2.7777777777777777 0.8888888888888888 0.0 0.0
2.7777777777777777 1.3333333333333335 0.0 0.0
2.7777777777777777 1.7777777777777777 0.0 0.0
2.7777777777777777 2.2222222222222223 0.0 0.0
2.7777777777777777 2.666666666666667 0.0 0.0
2.7777777777777777 3.111111111111111 0.0 0.0
2.7777777777777777 3.5555555555555554 0.0 0.0
2.7777777777777777 4.0 0.0 0.0
2.7777777777777777 4.444444444444445 0.0 0.0
2.7777777777777777 4.888888888888889 0.0 0.0
2.7777777777777777 5.333333333333333 0.0 0.0
2.7777777777777777 5.777777777777778 0.0 0.0
2.7777777777777777 6.222222222222222 0.0 0.0
2.7777777777777777 6.666666666666667 0.0 0.0
2.7777777777777777 7.111111111111111 0.0 0.0
2.7777777777777777 7.555555555555555 0.0 0.0
2.7777777777777777 8.0 0.0 0.0
2.7777777777777777 8.444444444444443 0.0 0.0
2.7777777777777777 8.88888888888889 0.0 0.0
2.7777777777777777 9.333333333333332 0.0 0.0
2.7777777777777777 9.777777777777779 0.0 0.0
2.7777777777777777 10.222222222222221 0.0 0.0
2.7777777777777777 10.666666666666668 0.0 0.0
2.7777777777777777 11.11111111111111 0.0 0.0
2.7777777777777777 11.555555555555557 0.0 0.0
2.7777777777777777 12.0 0.0 0.0
2.7777777777777777 12.444444444444443 0.0 0.0
2.7777777777777777 12.88888888888889 0.0 0.0
2.7777777777777777 13.333333333333332 0.0 0.0
2.7777777777777777 13.777777777777779 0.0 0.0
2.7777777777777777 14.222222222222221 0.0 0.0
2.7777777777777777 14.666666666666668 0.0 0.0
2.7777777777777777 15.11111111111111 0.0 0.0
2.7777777777777777 15.555555555555557 0.0 0.0
2.7777777777777777 16.0 0.0 0.0
2.7777777777777777 16.444444444444443 0.0 0.0
2.7777777777777777 16.88888888888889 0.0 0.0
2.7777777777777777 17.333333333333336 0.0 0.0
2.7777777777777777 17.77777777777778 0.0 0.0
2.7777777777777777 18.22222222222222 0.0 0.0
2.7777777777777777 18.666666666666664 0.0 0.0
2.7777777777777777 19.11111111111111 0.0 0.0
2.7777777777777777 19.555555555555557 0.0 0.0
2.7777777777777777 20.0 0.0 0.0
2.7777777777777777 20.444444444444443 0.0 0.0
2.7777777777777777 20.88888888888889 0.0 0.0
2.7777777777777777 21.333333333333336 0.0 0.0
2.7777777777777777 21.77777777777778 0.0 0.0
3.0 -21.77777777777778 0.0 0.0
3.0 -21.333333333333336 0.0 0.0
3.0 -20.88888888888889 0.0 0.0
3.0 -20.444444444444443 0.0 0.0
3.0 -20.0 0.0 0.0
3.0 -19.555555555555557 0.0 0.0
3.0 -19.11111111111111 0.0 0.0
3.0 -18.666666666666664 0.0 0.0
3.0 -18.22222222222222 0.0 0.0
3.0 -17.77777777777778 0.0 0.0
3.0 -17.333333333333336 0.0 0.0
3.0 -16.88888888888889 0.0 0.0
3.0 -16.444444444444443 0.0 0.0
3.0 -16.0 0.0 0.0
3.0 -15.555555555555557 0.0 0.0
3.0 -15.11111111111111 0.0 0.0
3.0 -14.666666666666668 0.0 0.0
3.0 -14.222222222222221 0.0 0.0
3.0 -13.777777777777779 0.0 0.0
3.0 -13.333333333333332 0.0 0.0
3.0 -12.88888888888889 0.0 0.0
3.0 -12.444444444444443 0.0 0.0
3.0 -12.0 0.0 0.0
3.0 -11.555555555555557 0.0 0.0
3.0 -11.11111111111111 0.0 0.0
3.0 -10.666666666666668 0.0 0.0
3.0 -10.222222222222221 0.0 0.0
3.0 -9.777777777777779 0.0 0.0
3.0 -9.333333333333332 0.0 0.0
3.0 -8.88888888888889 0.0 0.0
3.0 -8.444444444444443 0.0 0.0
3.0 -8.0 0.0 0.0
3.0 -7.555555555555555 0.0 0.0
3.0 -7.111111111111111 0.0 0.0
3.0 -6.666666666666667 0.0 0.0
3.0 -6.222222222222222 0.0 0.0
3.0 -5.777777777777778 0.0 0.0
3.0 -5.333333333333333 0.0 0.0
3.0 -4.888888888888889 0.0 0.0
3.0 -4.444444444444445 0.0 0.0
3.0 -4.0 0.0 0.0
3.0 -3.5555555555555554 0.0 0.0
3.0 -3.111111111111111 0.0 0.0
3.0 -2.666666666666667 0.0 0.0
3.0 -2.2222222222222223 0.0 0.0
3.0 -1.7777777777777777 0.0 0.0
3.0 -1.3333333333333335 0.0 0.0
3.0 -0.8888888888888888 0.0 0.0
3.0 -0.4444444444444444 0.0 0.0
3.0 0.0 0.0 0.0
3.0 0.4444444444444444 0.0 0.0
3.0 0.8888888888888888 0.0 0.0
3.0 1.3333333333333335 0.0 0.0
3.0 1.7777777777777777 0.0 0.0
3.0 2.2222222222222223 0.0 0.0
3.0 2.666666666666667 0.0 0.0
3.0 3.111111111111111 0.0 0.0
3.0 3.5555555555555554 0.0 0.0
3.0 4.0 0.0 0.0
3.0 4.444444444444445 0.0 0.0
3.0 4.888888888888889 0.0 0.0
3.0 5.333333333333333 0.0 0.0
3.0 5.777777777777778 0.0 0.0
3.0 6.222222222222222 0.0 0.0
3.0 6.666666666666667 0.0 0.0
3.0 7.111111111111111 0.0 0.0
3.0 7.555555555555555 0.0 0.0
3.0 8.0 0.0 0.0
3.0 8.444444444444443 0.0 0.0
3.0 8.88888888888889 0.0 0.0
3.0 9.333333333333332 0.0 0.0
3.0 9.777777777777779 0.0 0.0
3.0 10.222222222222221 0.0 0.0
3.0 10.666666666666668 0.0 0.0
3.0 11.11111111111111 0.0 0.0
3.0 11.555555555555557 0.0 0.0
3.0 12.0 0.0 0.0
3.0 12.444444444444443 0.0 0.0
3.0 12.88888888888889 0.0 0.0
3.0 13.333333333333332 0.0 0.0
3.0 13.777777777777779 0.0 0.0
3.0 14.222222222222221 0.0 0.0
3.0 14.666666666666668 0.0 0.0
3.0 15.11111111111111 0.0 0.0
3.0 15.555555555555557 0.0 0.0
3.0 16.0 0.0 0.0
3.0 16.444444444444443 0.0 0.0
3.0 16.88888888888889 0.0 0.0
3.0 17.333333333333336 0.0 0.0
3.0 17.77777777777778 0.0 0.0
3.0 18.22222222222222 0.0 0.0
3.0 18.666666666666664 0.0 0.0
3.0 19.11111111111111 0.0 0.0
3.0 19.555555555555557 0.0 0.0
3.0 20.0 0.0 0.0
3.0 20.444444444444443 0.0 0.0
3.0 20.88888888888889 0.0 0.0
3.0 21.333333333333336 0.0 0.0
3.0 21.77777777777778 0.0 0.0
3.2222222222222223 -21.77777777777778 0.0 0.0
3.2222222222222223 -21.333333333333336 0.0 0.0
3.2222222222222223 -20.88888888888889 0.0 0.0
3.2222222222222223 -20.444444444444443 0.0 0.0
3.2222222222222223 -20.0 0.0 0.0
3.2222222222222223 -19.555555555555557 0.0 0.0
3.2222222222222223 -19.11111111111111 0.0 0.0
3.2222222222222223 -18.666666666666664 0.0 0.0
3.2222222222222223 -18.22222222222222 0.0 0.0
3.2222222222222223 -17.77777777777778 0.0 0.0
3.2222222222222223 -17.333333333333336 0.0 0.0
3.2222222222222223 -16.88888888888889 0.0 0.0
3.2222222222222223 -16.444444444444443 0.0 0.0
3.2222222222222223 -16.0 0.0 0.0
3.2222222222222223 -15.555555555555557 0.0 0.0
3.2222222222222223 -15.11111111111111 0.0 0.0
3.2222222222222223 -14.666666666666668 0.0 0.0
3.2222222222222223 -14.222222222222221 0.0 0.0
3.2222222222222223 -13.777777777777779 0.0 0.0
3.2222222222222223 -13.333333333333332 0.0 0.0
3.2222222222222223 -12.88888888888889 0.0 0.0
3.2222222222222223 -12.444444444444443 0.0 0.0
3.2222222222222223 -12.0 0.0 0.0
3.2222222222222223 -11.555555555555557 0.0 0.0
3.2222222222222223 -11.11111111111111 0.0 0.0
3.2222222222222223 -10.666666666666668 0.0 0.0
3.2222222222222223 -10.222222222222221 0.0 0.0
3.2222222222222223 -9.777777777777779 0.0 0.0
3.2222222222222223 -9.333333333333332 0.0 0.0
3.2222222222222223 -8.88888888888889 0.0 0.0
3.2222222222222223 -8.444444444444443 0.0 0.0
3.2222222222222223 -8.0 0.0 0.0
3.2222222222222223 -7.555555555555555 0.0 0.0
3.2222222222222223 -7.111111111111111 0.0 0.0
3.2222222222222223 -6.666666666666667 0.0 0.0
3.2222222222222223 -6.222222222222222 0.0 0.0
3.2222222222222223 -5.777777777777778 0.0 0.0
3.2222222222222223 -5.333333333333333 0.0 0.0
3.2222222222222223 -4.888888888888889 0.0 0.0
3.2222222222222223 -4.444444444444445 0.0 0.0
3.2222222222222223 -4.0 0.0 0.0
3.2222222222222223 -3.5555555555555554 0.0 0.0
3.2222222222222223 -3.111111111111111 0.0 0.0
3.2222222222222223 -2.666666666666667 0.0 0.0
3.2222222222222223 -2.2222222222222223 0.0 0.0
3.2222222222222223 -1.7777777777777777 0.0 0.0
3.2222222222222223 -1.3333333333333335 0.0 0.0
3.2222222222222223 -0.8888888888888888 0.0 0.0
3.2222222222222223 -0.4444444444444444 0.0 0.0
3.2222222222222223 0.0 0.0 0.0
3.2222222222222223 0.4444444444444444 0.0 0.0
3.2222222222222223 0.8888888888888888 0.0 0.0
3.2222222222222223 1.3333333333333335 0.0 0.0
3.2222222222222223 1.7777777777777777 0.0 0.0
3.2222222222222223 2.2222222222222223 0.0 0.0
3.2222222222222223 2.666666666666667 0.0 0.0
3.2222222222222223 3.111111111111111 0.0 0.0
3.2222222222222223 3.5555555555555554 0.0 0.0
3.2222222222222223 4.0 0.0 0.0
3.2222222222222223 4.444444444444445 0.0 0.0
3.2222222222222223 4.888888888888889 0.0 0.0
3.2222222222222223 5.333333333333333 0.0 0.0
3.2222222222222223 5.777777777777778 0.0 0.0
3.2222222222222223 6.222222222222222 0.0 0.0
3.2222222222222223 6.666666666666667 0.0 0.0
3.2222222222222223 7.111111111111111 0.0 0.0
3.2222222222222223 7.555555555555555 0.0 0.0
3.2222222222222223 8.0 0.0 0.0
3.2222222222222223 8.444444444444443 0.0 0.0
3.2222222222222223 8.88888888888889 0.0 0.0
3.2222222222222223 9.333333333333332 0.0 0.0
3.2222222222222223 9.777777777777779 0.0 0.0
3.2222222222222223 10.222222222222221 0.0 0.0
3.2222222222222223 10.666666666666668 0.0 0.0
3.2222222222222223 11.11111111111111 0.0 0.0
3.2222222222222223 11.555555555555557 0.0 0.0
3.2222222222222223 12.0 0.0 0.0
3.2222222222222223 12.444444444444443 0.0 0.0
3.2222222222222223 12.88888888888889 0.0 0.0
3.2222222222222223 13.333333333333332 0.0 0.0
3.2222222222222223 13.777777777777779 0.0 0.0
3.2222222222222223 14.222222222222221 0.0 0.0
3.2222222222222223 14.666666666666668 0.0 0.0
3.2222222222222223 15.11111111111111 0.0 0.0
3.2222222222222223 15.555555555555557 0.0 0.0
3.2222222222222223 16.0 0.0 0.0
3.2222222222222223 16.444444444444443 0.0 0.0
3.2222222222222223 16.88888888888889 0.0 0.0
3.2222222222222223 17.333333333333336 0.0 0.0
3.2222222222222223 17.77777777777778 0.0 0.0
3.2222222222222223 18.22222222222222 0.0 0.0
3.2222222222222223 18.666666666666664 0.0 0.0
3.2222222222222223 19.11111111111111 0.0 0.0
3.2222222222222223 19.555555555555557 0.0 0.0
3.2222222222222223 20.0 0.0 0.0
3.2222222222222223 20.444444444444443 0.0 0.0
3.2222222222222223 20.88888888888889 0.0 0.0
3.2222222222222223 21.333333333333336 0.0 0.0
3.2222222222222223 21.77777777777778 0.0 0.0
3.4444444444444446 -21.77777777777778 0.0 0.0
3.4444444444444446 -21.333333333333336 0.0 0.0
3.4444444444444446 -20.88888888888889 0.0 0.0
3.4444444444444446 -20.444444444444443 0.0 0.0
3.4444444444444446 -20.0 0.0 0.0
3.4444444444444446 -19.555555555555557 0.0 0.0
3.4444444444444446 -19.11111111111111 0.0 0.0
3.4444444444444446 -18.666666666666664 0.0 0.0
3.4444444444444446 -18.22222222222222 0.0 0.0
3.4444444444444446 -17.77777777777778 0.0 0.0
3.4444444444444446 -17.333333333333336 0.0 0.0
3.4444444444444446 -16.88888888888889 0.0 0.0
3.4444444444444446 -16.444444444444443 0.0 0.0
3.4444444444444446 -16.0 0.0 0.0
3.4444444444444446 -15.555555555555557 0.0 0.0
3.4444444444444446 -15.11111111111111 0.0 0.0
3.4444444444444446 -14.666666666666668 0.0 0.0
3.4444444444444446 -14.222222222222221 0.0 0.0
3.4444444444444446 -13.777777777777779 0.0 0.0
3.4444444444444446 -13.333333333333332 0.0 0.0
3.4444444444444446 -12.88888888888889 0.0 0.0
3.4444444444444446 -12.444444444444443 0.0 0.0
3.4444444444444446 -12.0 0.0 0.0
3.4444444444444446 -11.555555555555557 0.0 0.0
3.4444444444444446 -11.11111111111111 0.0 0.0
3.4444444444444446 -10.666666666666668 0.0 0.0
3.4444444444444446 -10.222222222222221 0.0 0.0
3.4444444444444446 -9.777777777777779 0.0 0.0
3.4444444444444446 -9.333333333333332 0.0 0.0
3.4444444444444446 -8.88888888888889 0.0 0.0
3.4444444444444446 -8.444444444444443 0.0 0.0
3.4444444444444446 -8.0 0.0 0.0
3.4444444444444446 -7.555555555555555 0.0 0.0
3.4444444444444446 -7.111111111111111 0.0 0.0
3.4444444444444446 -6.666666666666667 0.0 0.0
3.4444444444444446 -6.222222222222222 0.0 0.0
3.4444444444444446 -5.777777777777778 0.0 0.0
3.4444444444444446 -5.333333333333333 0.0 0.0
3.4444444444444446 -4.888888888888889 0.0 0.0
3.4444444444444446 -4.444444444444445 0.0 0.0
3.4444444444444446 -4.0 0.0 0.0
3.4444444444444446 -3.5555555555555554 0.0 0.0
3.4444444444444446 -3.111111111111111 0.0 0.0
3.4444444444444446 -2.666666666666667 0.0 0.0
3.4444444444444446 -2.2222222222222223 0.0 0.0
3.4444444444444446 -1.7777777777777777 0.0 0.0
3.4444444444444446 -1.3333333333333335 0.0 0.0
3.4444444444444446 -0.8888888888888888 0.0 0.0
3.4444444444444446 -0.4444444444444444 0.0 0.0
3.4444444444444446 0.0 0.0 0.0
3.4444444444444446 0.4444444444444444 0.0 0.0
3.4444444444444446 0.8888888888888888 0.0 0.0
3.4444444444444446 1.3333333333333335 0.0 0.0
3.4444444444444446 1.7777777777777777 0.0 0.0
3.4444444444444446 2.2222222222222223 0.0 0.0
3.4444444444444446 2.666666666666667 0.0 0.0
3.4444444444444446 3.111111111111111 0.0 0.0
3.4444444444444446 3.5555555555555554 0.0 0.0
3.4444444444444446 4.0 0.0 0.0
3.4444444444444446 4.444444444444445 0.0 0.0
3.4444444444444446 4.888888888888889 0.0 0.0
3.4444444444444446 5.333333333333333 0.0 0.0
3.4444444444444446 5.777777777777778 0.0 0.0
3.4444444444444446 6.222222222222222 0.0 0.0
3.4444444444444446 6.666666666666667 0.0 0.0
3.4444444444444446 7.111111111111111 0.0 0.0
3.4444444444444446 7.555555555555555 0.0 0.0
3.4444444444444446 8.0 0.0 0.0
3.4444444444444446 8.444444444444443 0.0 0.0
3.4444444444444446 8.88888888888889 0.0 0.0
3.4444444444444446 9.333333333333332 0.0 0.0
3.4444444444444446 9.777777777777779 0.0 0.0
3.4444444444444446 10.222222222222221 0.0 0.0
3.4444444444444446 10.666666666666668 0.0 0.0
3.4444444444444446 11.11111111111111 0.0 0.0
3.4444444444444446 11.555555555555557 0.0 0.0
3.4444444444444446 12.0 0.0 0.0
3.4444444444444446 12.444444444444443 0.0 0.0
3.4444444444444446 12.88888888888889 0.0 0.0
3.4444444444444446 13.333333333333332 0.0 0.0
3.4444444444444446 13.777777777777779 0.0 0.0
3.4444444444444446 14.222222222222221 0.0 0.0
3.4444444444444446 14.666666666666668 0.0 0.0
3.4444444444444446 15.11111111111111 0.0 0.0
3.4444444444444446 15.555555555555557 0.0 0.0
3.4444444444444446 16.0 0.0 0.0
3.4444444444444446 16.444444444444443 0.0 0.0
3.4444444444444446 16.88888888888889 0.0 0.0
3.4444444444444446 17.333333333333336 0.0 0.0
3.4444444444444446 17.77777777777778 0.0 0.0
3.4444444444444446 18.22222222222222 0.0 0.0
3.4444444444444446 18.666666666666664 0.0 0.0
3.4444444444444446 19.11111111111111 0.0 0.0
3.4444444444444446 19.555555555555557 0.0 0.0
3.4444444444444446 20.0 0.0 0.0
3.4444444444444446 20.444444444444443 0.0 0.0
3.4444444444444446 20.88888888888889 0.0 0.0
3.4444444444444446 21.333333333333336 0.0 0.0
3.4444444444444446 21.77777777777778 0.0 0.0
3.6666666666666665 -21.77777777777778 0.0 0.0
3.6666666666666665 -21.333333333333336 0.0 0.0
3.6666666666666665 -20.88888888888889 0.0 0.0
3.6666666666666665 -20.444444444444443 0.0 0.0
3.6666666666666665 -20.0 0.0 0.0
3.6666666666666665 -19.555555555555557 0.0 0.0
3.6666666666666665 -19.11111111111111 0.0 0.0
3.6666666666666665 -18.666666666666664 0.0 0.0
3.6666666666666665 -18.22222222222222 0.0 0.0
3.6666666666666665 -17.77777777777778 0.0 0.0
3.6666666666666665 -17.333333333333336 0.0 0.0
3.6666666666666665 -16.88888888888889 0.0 0.0
3.6666666666666665 -16.444444444444443 0.0 0.0
3.6666666666666665 -16.0 0.0 0.0
3.6666666666666665 -15.555555555555557 0.0 0.0
3.6666666666666665 -15.11111111111111 0.0 0.0
3.6666666666666665 -14.666666666666668 0.0 0.0
3.6666666666666665 -14.222222222222221 0.0 0.0
3.6666666666666665 -13.777777777777779 0.0 0.0
3.6666666666666665 -13.333333333333332 0.0 0.0
3.6666666666666665 -12.88888888888889 0.0 0.0
3.6666666666666665 -12.444444444444443 0.0 0.0
3.6666666666666665 -12.0 0.0 0.0
3.6666666666666665 -11.555555555555557 0.0 0.0
3.6666666666666665 -11.11111111111111 0.0 0.0
3.6666666666666665 -10.666666666666668 0.0 0.0
3.6666666666666665 -10.222222222222221 0.0 0.0
3.6666666666666665 -9.777777777777779 0.0 0.0
3.6666666666666665 -9.333333333333332 0.0 0.0
3.6666666666666665 -8.88888888888889 0.0 0.0
3.6666666666666665 -8.444444444444443 0.0 0.0
3.6666666666666665 -8.0 0.0 0.0
3.6666666666666665 -7.555555555555555 0.0 0.0
3.6666666666666665 -7.111111111111111 0.0 0.0
3.6666666666666665 -6.666666666666667 0.0 0.0
3.6666666666666665 -6.222222222222222 0.0 0.0
3.6666666666666665 -5.777777777777778 0.0 0.0
3.6666666666666665 -5.333333333333333 0.0 0.0
3.6666666666666665 -4.888888888888889 0.0 0.0
3.6666666666666665 -4.444444444444445 0.0 0.0
3.6666666666666665 -4.0 0.0 0.0
3.6666666666666665 -3.5555555555555554 0.0 0.0
3.6666666666666665 -3.111111111111111 0.0 0.0
3.6666666666666665 -2.666666666666667 0.0 0.0
3.6666666666666665 -2.2222222222222223 0.0 0.0
3.6666666666666665 -1.7777777777777777 0.0 0.0
3.6666666666666665 -1.3333333333333335 0.0 0.0
3.6666666666666665 -0.8888888888888888 0.0 0.0
3.6666666666666665 -0.4444444444444444 0.0 0.0
3.6666666666666665 0.0 0.0 0.0
3.6666666666666665 0.4444444444444444 0.0 0.0
3.6666666666666665 0.8888888888888888 0.0 0.0
3.6666666666666665 1.3333333333333335 0.0 0.0
3.6666666666666665 1.7777777777777777 0.0 0.0
3.6666666666666665 2.2222222222222223 0.0 0.0
3.6666666666666665 2.666666666666667 0.0 0.0
3.6666666666666665 3.111111111111111 0.0 0.0
3.6666666666666665 3.5555555555555554 0.0 0.0
3.6666666666666665 4.0 0.0 0.0
3.6666666666666665 4.444444444444445 0.0 0.0
3.6666666666666665 4.888888888888889 0.0 0.0
3.6666666666666665 5.333333333333333 0.0 0.0
3.6666666666666665 5.777777777777778 0.0 0.0
3.6666666666666665 6.222222222222222 0.0 0.0
3.6666666666666665 6.666666666666667 0.0 0.0
3.6666666666666665 7.111111111111111 0.0 0.0
3.6666666666666665 7.555555555555555 0.0 0.0
3.6666666666666665 8.0 0.0 0.0
3.6666666666666665 8.444444444444443 0.0 0.0
3.6666666666666665 8.88888888888889 0.0 0.0
3.6666666666666665 9.333333333333332 0.0 0.0
3.6666666666666665 9.777777777777779 0.0 0.0
3.6666666666666665 10.222222222222221 0.0 0.0
3.6666666666666665 10.666666666666668 0.0 0.0
3.6666666666666665 11.11111111111111 0.0 0.0
3.6666666666666665 11.555555555555557 0.0 0.0
3.6666666666666665 12.0 0.0 0.0
3.6666666666666665 12.444444444444443 0.0 0.0
3.6666666666666665 12.88888888888889 0.0 0.0
3.6666666666666665 13.333333333333332 0.0 0.0
3.6666666666666665 13.777777777777779 0.0 0.0
3.6666666666666665 14.222222222222221 0.0 0.0
3.6666666666666665 14.666666666666668 0.0 0.0
3.6666666666666665 15.11111111111111 0.0 0.0
3.6666666666666665 15.555555555555557 0.0 0.0
3.6666666666666665 16.0 0.0 0.0
3.6666666666666665 16.444444444444443 0.0 0.0
3.6666666666666665 16.88888888888889 0.0 0.0
3.6666666666666665 17.333333333333336 0.0 0.0
3.6666666666666665 17.77777777777778 0.0 0.0
3.6666666666666665 18.22222222222222 0.0 0.0
3.6666666666666665 18.666666666666664 0.0 0.0
3.6666666666666665 19.11111111111111 0.0 0.0
3.6666666666666665 19.555555555555557 0.0 0.0
3.6666666666666665 20.0 0.0 0.0
3.6666666666666665 20.444444444444443 0.0 0.0
3.6666666666666665 20.88888888888889 0.0 0.0
3.6666666666666665 21.333333333333336 0.0 0.0
3.6666666666666665 21.77777777777778 0.0 0.0
3.888888888888889 -21.77777777777778 0.0 0.0
3.888888888888889 -21.333333333333336 0.0 0.0
3.888888888888889 -20.88888888888889 0.0 0.0
3.888888888888889 -20.444444444444443 0.0 0.0
3.888888888888889 -20.0 0.0 0.0
3.888888888888889 -19.555555555555557 0.0 0.0
3.888888888888889 -19.11111111111111 0.0 0.0
3.888888888888889 -18.666666666666664 0.0 0.0
3.888888888888889 -18.22222222222222 0.0 0.0
3.888888888888889 -17.77777777777778 0.0 0.0
3.888888888888889 -17.333333333333336 0.0 0.0
3.888888888888889 -16.88888888888889 0.0 0.0
3.888888888888889 -16.444444444444443 0.0 0.0
3.888888888888889 -16.0 0.0 0.0
3.888888888888889 -15.555555555555557 0.0 0.0
3.888888888888889 -15.11111111111111 0.0 0.0
3.888888888888889 -14.666666666666668 0.0 0.0
3.888888888888889 -14.222222222222221 0.0 0.0
3.888888888888889 -13.777777777777779 0.0 0.0
3.888888888888889 -13.333333333333332 0.0 0.0
3.888888888888889 -12.88888888888889 0.0 0.0
3.888888888888889 -12.444444444444443 0.0 0.0
3.888888888888889 -12.0 0.0 0.0
3.888888888888889 -11.555555555555557 0.0 0.0
3.888888888888889 -11.11111111111111 0.0 0.0
3.888888888888889 -10.666666666666668 0.0 0.0
3.888888888888889 -10.222222222222221 0.0 0.0
3.888888888888889 -9.777777777777779 0.0 0.0
3.888888888888889 -9.333333333333332 0.0 0.0
3.888888888888889 -8.88888888888889 0.0 0.0
3.888888888888889 -8.444444444444443 0.0 0.0
3.888888888888889 -8.0 0.0 0.0
3.888888888888889 -7.555555555555555 0.0 0.0
3.888888888888889 -7.111111111111111 0.0 0.0
3.888888888888889 -6.666666666666667 0.0 0.0
3.888888888888889 -6.222222222222222 0.0 0.0
3.888888888888889 -5.777777777777778 0.0 0.0
3.888888888888889 -5.333333333333333 0.0 0.0
3.888888888888889 -4.888888888888889 0.0 0.0
3.888888888888889 -4.444444444444445 0.0 0.0
3.888888888888889 -4.0 0.0 0.0
3.888888888888889 -3.5555555555555554 0.0 0.0
3.888888888888889 -3.111111111111111 0.0 0.0
3.888888888888889 -2.666666666666667 0.0 0.0
3.888888888888889 -2.2222222222222223 0.0 0.0
3.888888888888889 -1.7777777777777777 0.0 0.0
3.888888888888889 -1.3333333333333335 0.0 0.0
3.888888888888889 -0.8888888888888888 0.0 0.0
3.888888888888889 -0.4444444444444444 0.0 0.0
3.888888888888889 0.0 0.0 0.0
3.888888888888889 0.4444444444444444 0.0 0.0
3.888888888888889 0.8888888888888888 0.0 0.0
3.888888888888889 1.3333333333333335 0.0 0.0
3.888888888888889 1.7777777777777777 0.0 0.0
3.888888888888889 2.2222222222222223 0.0 0.0
3.888888888888889 2.666666666666667 0.0 0.0
3.888888888888889 3.111111111111111 0.0 0.0
3.888888888888889 3.5555555555555554 0.0 0.0
3.888888888888889 4.0 0.0 0.0
3.888888888888889 4.444444444444445 0.0 0.0
3.888888888888889 4.888888888888889 0.0 0.0
3.888888888888889 5.333333333333333 0.0 0.0
3.888888888888889 5.777777777777778 0.0 0.0
3.888888888888889 6.222222222222222 0.0 0.0
3.888888888888889 6.666666666666667 0.0 0.0
3.888888888888889 7.111111111111111 0.0 0.0
3.888888888888889 7.555555555555555 0.0 0.0
3.888888888888889 8.0 0.0 0.0
3.888888888888889 8.444444444444443 0.0 0.0
3.888888888888889 8.88888888888889 0.0 0.0
3.888888888888889 9.333333333333332 0.0 0.0
3.888888888888889 9.777777777777779 0.0 0.0
3.888888888888889 10.222222222222221 0.0 0.0
3.888888888888889 10.666666666666668 0.0 0.0
3.888888888888889 11.11111111111111 0.0 0.0
3.888888888888889 11.555555555555557 0.0 0.0
3.888888888888889 12.0 0.0 0.0
3.888888888888889 12.444444444444443 0.0 0.0
3.888888888888889 12.88888888888889 0.0 0.0
3.888888888888889 13.333333333333332 0.0 0.0
3.888888888888889 13.777777777777779 0.0 0.0
3.888888888888889 14.222222222222221 0.0 0.0
3.888888888888889 14.666666666666668 0.0 0.0
3.888888888888889 15.11111111111111 0.0 0.0
3.888888888888889 15.555555555555557 0.0 0.0
3.888888888888889 16.0 0.0 0.0
3.888888888888889 16.444444444444443 0.0 0.0
3.888888888888889 16.88888888888889 0.0 0.0
3.888888888888889 17.333333333333336 0.0 0.0
3.888888888888889 17.77777777777778 0.0 0.0
3.888888888888889 18.22222222222222 0.0 0.0
3.888888888888889 18.666666666666664 0.0 0.0
3.888888888888889 19.11111111111111 0.0 0.0
3.888888888888889 19.555555555555557 0.0 0.0
3.888888888888889 20.0 0.0 0.0
3.888888888888889 20.444444444444443 0.0 0.0
3.888888888888889 20.88888888888889 0.0 0.0
3.888888888888889 21.333333333333336 0.0 0.0
3.888888888888889 21.77777777777778 0.0 0.0
4.111111111111111 -21.77777777777778 0.0 0.0
4.111111111111111 -21.333333333333336 0.0 0.0
4.111111111111111 -20.88888888888889 0.0 0.0
4.111111111111111 -20.444444444444443 0.0 0.0
4.111111111111111 -20.0 0.0 0.0
4.111111111111111 -19.555555555555557 0.0 0.0
4.111111111111111 -19.11111111111111 0.0 0.0
4.111111111111111 -18.666666666666664 0.0 0.0
4.111111111111111 -18.22222222222222 0.0 0.0
4.111111111111111 -17.77777777777778 0.0 0.0
4.111111111111111 -17.333333333333336 0.0 0.0
4.111111111111111 -16.88888888888889 0.0 0.0
4.111111111111111 -16.444444444444443 0.0 0.0
4.111111111111111 -16.0 0.0 0.0
4.111111111111111 -15.555555555555557 0.0 0.0
4.111111111111111 -15.11111111111111 0.0 0.0
4.111111111111111 -14.666666666666668 0.0 0.0
4.111111111111111 -14.222222222222221 0.0 0.0
4.111111111111111 -13.777777777777779 0.0 0.0
4.111111111111111 -13.333333333333332 0.0 0.0
4.111111111111111 -12.88888888888889 0.0 0.0
4.111111111111111 -12.444444444444443 0.0 0.0
4.111111111111111 -12.0 0.0 0.0
4.111111111111111 -11.555555555555557 0.0 0.0
4.111111111111111 -11.11111111111111 0.0 0.0
4.111111111111111 -10.666666666666668 0.0 0.0
4.111111111111111 -10.222222222222221 0.0 0.0
4.111111111111111 -9.777777777777779 0.0 0.0
4.111111111111111 -9.333333333333332 0.0 0.0
4.111111111111111 -8.88888888888889 0.0 0.0
4.111111111111111 -8.444444444444443 0.0 0.0
4.111111111111111 -8.0 0.0 0.0
4.111111111111111 -7.555555555555555 0.0 0.0
4.111111111111111 -7.111111111111111 0.0 0.0
4.111111111111111 -6.666666666666667 0.0 0.0
4.111111111111111 -6.222222222222222 0.0 0.0
4.111111111111111 -5.777777777777778 0.0 0.0
4.111111111111111 -5.333333333333333 0.0 0.0
4.111111111111111 -4.888888888888889 0.0 0.0
4.111111111111111 -4.444444444444445 0.0 0.0
4.111111111111111 -4.0 0.0 0.0
4.111111111111111 -3.5555555555555554 0.0 0.0
4.111111111111111 -3.111111111111111 0.0 0.0
4.111111111111111 -2.666666666666667 0.0 0.0
4.111111111111111 -2.2222222222222223 0.0 0.0
4.111111111111111 -1.7777777777777777 0.0 0.0
4.111111111111111 -1.3333333333333335 0.0 0.0
4.111111111111111 -0.8888888888888888 0.0 0.0
4.111111111111111 -0.4444444444444444 0.0 0.0
4.111111111111111 0.0 0.0 0.0
4.111111111111111 0.4444444444444444 0.0 0.0
4.111111111111111 0.8888888888888888 0.0 0.0
4.111111111111111 1.3333333333333335 0.0 0.0
4.111111111111111 1.7777777777777777 0.0 0.0
4.111111111111111 2.2222222222222223 0.0 0.0
4.111111111111111 2.666666666666667 0.0 0.0
4.111111111111111 3.111111111111111 0.0 0.0
4.111111111111111 3.5555555555555554 0.0 0.0
4.111111111111111 4.0 0.0 0.0
4.111111111111111 4.444444444444445 0.0 0.0
4.111111111111111 4.888888888888889 0.0 0.0
4.111111111111111 5.333333333333333 0.0 0.0
4.111111111111111 5.777777777777778 0.0 0.0
4.111111111111111 6.222222222222222 0.0 0.0
4.111111111111111 6.666666666666667 0.0 0.0
4.111111111111111 7.111111111111111 0.0 0.0
4.111111111111111 7.555555555555555 0.0 0.0
4.111111111111111 8.0 0.0 0.0
4.111111111111111 8.444444444444443 0.0 0.0
4.111111111111111 8.88888888888889 0.0 0.0
4.111111111111111 9.333333333333332 0.0 0.0
4.111111111111111 9.777777777777779 0.0 0.0
4.111111111111111 10.222222222222221 0.0 0.0
4.111111111111111 10.666666666666668 0.0 0.0
4.111111111111111 11.11111111111111 0.0 0.0
4.111111111111111 11.555555555555557 0.0 0.0
4.111111111111111 12.0 0.0 0.0
4.111111111111111 12.444444444444443 0.0 0.0
4.111111111111111 12.88888888888889 0.0 0.0
4.111111111111111 13.333333333333332 0.0 0.0
4.111111111111111 13.777777777777779 0.0 0.0
4.111111111111111 14.222222222222221 0.0 0.0
4.111111111111111 14.666666666666668 0.0 0.0
4.111111111111111 15.11111111111111 0.0 0.0
4.111111111111111 15.555555555555557 0.0 0.0
4.111111111111111 16.0 0.0 0.0
4.111111111111111 16.444444444444443 0.0 0.0
4.111111111111111 16.88888888888889 0.0 0.0
4.111111111111111 17.333333333333336 0.0 0.0
4.111111111111111 17.77777777777778 0.0 0.0
4.111111111111111 18.22222222222222 0.0 0.0
4.111111111111111 18.666666666666664 0.0 0.0
4.111111111111111 19.11111111111111 0.0 0.0
4.111111111111111 19.555555555555557 0.0 0.0
4.111111111111111 20.0 0.0 0.0
4.111111111111111 20.444444444444443 0.0 0.0
4.111111111111111 20.88888888888889 0.0 0.0
4.111111111111111 21.333333333333336 0.0 0.0
4.111111111111111 21.77777777777778 0.0 0.0
4.333333333333334 -21.77777777777778 0.0 0.0
4.333333333333334 -21.333333333333336 0.0 0.0
4.333333333333334 -20.88888888888889 0.0 0.0
4.333333333333334 -20.444444444444443 0.0 0.0
4.333333333333334 -20.0 0.0 0.0
4.333333333333334 -19.555555555555557 0.0 0.0
4.333333333333334 -19.11111111111111 0.0 0.0
4.333333333333334 -18.666666666666664 0.0 0.0
4.333333333333334 -18.22222222222222 0.0 0.0
4.333333333333334 -17.77777777777778 0.0 0.0
4.333333333333334 -17.333333333333336 0.0 0.0
4.333333333333334 -16.88888888888889 0.0 0.0
4.333333333333334 -16.444444444444443 0.0 0.0
4.333333333333334 -16.0 0.0 0.0
4.333333333333334 -15.555555555555557 0.0 0.0
4.333333333333334 -15.11111111111111 0.0 0.0
4.333333333333334 -14.666666666666668 0.0 0.0
4.333333333333334 -14.222222222222221 0.0 0.0
4.333333333333334 -13.777777777777779 0.0 0.0
4.333333333333334 -13.333333333333332 0.0 0.0
4.333333333333334 -12.88888888888889 0.0 0.0
4.333333333333334 -12.444444444444443 0.0 0.0
4.333333333333334 -12.0 0.0 0.0
4.333333333333334 -11.555555555555557 0.0 0.0
4.333333333333334 -11.11111111111111 0.0 0.0
4.333333333333334 -10.666666666666668 0.0 0.0
4.333333333333334 -10.222222222222221 0.0 0.0
4.333333333333334 -9.777777777777779 0.0 0.0
4.333333333333334 -9.333333333333332 0.0 0.0
4.333333333333334 -8.88888888888889 0.0 0.0
4.333333333333334 -8.444444444444443 0.0 0.0
4.333333333333334 -8.0 0.0 0.0
4.333333333333334 -7.555555555555555 0.0 0.0
4.333333333333334 -7.111111111111111 0.0 0.0
4.333333333333334 -6.666666666666667 0.0 0.0
4.333333333333334 -6.222222222222222 0.0 0.0
4.333333333333334 -5.777777777777778 0.0 0.0
4.333333333333334 -5.333333333333333 0.0 0.0
4.333333333333334 -4.888888888888889 0.0 0.0
4.333333333333334 -4.444444444444445 0.0 0.0
4.333333333333334 -4.0 0.0 0.0
4.333333333333334 -3.5555555555555554 0.0 0.0
4.333333333333334 -3.111111111111111 0.0 0.0
4.333333333333334 -2.666666666666667 0.0 0.0
4.333333333333334 -2.2222222222222223 0.0 0.0
4.333333333333334 -1.7777777777777777 0.0 0.0
4.333333333333334 -1.3333333333333335 0.0 0.0
4.333333333333334 -0.8888888888888888 0.0 0.0
4.333333333333334 -0.4444444444444444 0.0 0.0
4.333333333333334 0.0 0.0 0.0
4.333333333333334 0.4444444444444444 0.0 0.0
4.333333333333334 0.8888888888888888 0.0 0.0
4.333333333333334 1.3333333333333335 0.0 0.0
4.333333333333334 1.7777777777777777 0.0 0.0
4.333333333333334 2.2222222222222223 0.0 0.0
4.333333333333334 2.666666666666667 0.0 0.0
4.333333333333334 3.111111111111111 0.0 0.0
4.333333333333334 3.5555555555555554 0.0 0.0
4.333333333333334 4.0 0.0 0.0
4.333333333333334 4.444444444444445 0.0 0.0
4.333333333333334 4.888888888888889 0.0 0.0
4.333333333333334 5.333333333333333 0.0 0.0
4.333333333333334 5.777777777777778 0.0 0.0
4.333333333333334 6.222222222222222 0.0 0.0
4.333333333333334 6.666666666666667 0.0 0.0
4.333333333333334 7.111111111111111 0.0 0.0
4.333333333333334 7.555555555555555 0.0 0.0
4.333333333333334 8.0 0.0 0.0
4.333333333333334 8.444444444444443 0.0 0.0
4.333333333333334 8.88888888888889 0.0 0.0
4.333333333333334 9.333333333333332 0.0 0.0
4.333333333333334 9.777777777777779 0.0 0.0
4.333333333333334 10.222222222222221 0.0 0.0
4.333333333333334 10.666666666666668 0.0 0.0
4.333333333333334 11.11111111111111 0.0 0.0
4.333333333333334 11.555555555555557 0.0 0.0
4.333333333333334 12.0 0.0 0.0
4.333333333333334 12.444444444444443 0.0 0.0
4.333333333333334 12.88888888888889 0.0 0.0
4.333333333333334 13.333333333333332 0.0 0.0
4.333333333333334 13.777777777777779 0.0 0.0
4.333333333333334 14.222222222222221 0.0 0.0
4.333333333333334 14.666666666666668 0.0 0.0
4.333333333333334 15.11111111111111 0.0 0.0
4.333333333333334 15.555555555555557 0.0 0.0
4.333333333333334 16.0 0.0 0.0
4.333333333333334 16.444444444444443 0.0 0.0
4.333333333333334 16.88888888888889 0.0 0.0
4.333333333333334 17.333333333333336 0.0 0.0
4.333333333333334 17.77777777777778 0.0 0.0
4.333333333333334 18.22222222222222 0.0 0.0
4.333333333333334 18.666666666666664 0.0 0.0
4.333333333333334 19.11111111111111 0.0 0.0
4.333333333333334 19.555555555555557 0.0 0.0
4.333333333333334 20.0 0.0 0.0
4.333333333333334 20.444444444444443 0.0 0.0
4.333333333333334 20.88888888888889 0.0 0.0
4.333333333333334 21.333333333333336 0.0 0.0
4.333333333333334 21.77777777777778 0.0 0.0
4.555555555555555 -21.77777777777778 0.0 0.0
4.555555555555555 -21.333333333333336 0.0 0.0
4.555555555555555 -20.88888888888889 0.0 0.0
4.555555555555555 -20.444444444444443 0.0 0.0
4.555555555555555 -20.0 0.0 0.0
4.555555555555555 -19.555555555555557 0.0 0.0
4.555555555555555 -19.11111111111111 0.0 0.0
4.555555555555555 -18.666666666666664 0.0 0.0
4.555555555555555 -18.22222222222222 0.0 0.0
4.555555555555555 -17.77777777777778 0.0 0.0
4.555555555555555 -17.333333333333336 0.0 0.0
4.555555555555555 -16.88888888888889 0.0 0.0
4.555555555555555 -16.444444444444443 0.0 0.0
4.555555555555555 -16.0 0.0 0.0
4.555555555555555 -15.555555555555557 0.0 0.0
4.555555555555555 -15.11111111111111 0.0 0.0
4.555555555555555 -14.666666666666668 0.0 0.0
4.555555555555555 -14.222222222222221 0.0 0.0
4.555555555555555 -13.777777777777779 0.0 0.0
4.555555555555555 -13.333333333333332 0.0 0.0
4.555555555555555 -12.88888888888889 0.0 0.0
4.555555555555555 -12.444444444444443 0.0 0.0
4.555555555555555 -12.0 0.0 0.0
4.555555555555555 -11.555555555555557 0.0 0.0
4.555555555555555 -11.11111111111111 0.0 0.0
4.555555555555555 -10.666666666666668 0.0 0.0
4.555555555555555 -10.222222222222221 0.0 0.0
4.555555555555555 -9.777777777777779 0.0 0.0
4.555555555555555 -9.333333333333332 0.0 0.0
4.555555555555555 -8.88888888888889 0.0 0.0
4.555555555555555 -8.444444444444443 0.0 0.0
4.555555555555555 -8.0 0.0 0.0
4.555555555555555 -7.555555555555555 0.0 0.0
4.555555555555555 -7.111111111111111 0.0 0.0
4.555555555555555 -6.666666666666667 0.0 0.0
4.555555555555555 -6.222222222222222 0.0 0.0
4.555555555555555 -5.777777777777778 0.0 0.0
4.555555555555555 -5.333333333333333 0.0 0.0
4.555555555555555 -4.888888888888889 0.0 0.0
4.555555555555555 -4.444444444444445 0.0 0.0
4.555555555555555 -4.0 0.0 0.0
4.555555555555555 -3.5555555555555554 0.0 0.0
4.555555555555555 -3.111111111111111 0.0 0.0
4.555555555555555 -2.666666666666667 0.0 0.0
4.555555555555555 -2.2222222222222223 0.0 0.0
4.555555555555555 -1.7777777777777777 0.0 0.0
4.555555555555555 -1.3333333333333335 0.0 0.0
4.555555555555555 -0.8888888888888888 0.0 0.0
4.555555555555555 -0.4444444444444444 0.0 0.0
4.555555555555555 0.0 0.0 0.0
4.555555555555555 0.4444444444444444 0.0 0.0
4.555555555555555 0.8888888888888888 0.0 0.0
4.555555555555555 1.3333333333333335 0.0 0.0
4.555555555555555 1.7777777777777777 0.0 0.0
4.555555555555555 2.2222222222222223 0.0 0.0
4.555555555555555 2.666666666666667 0.0 0.0
4.555555555555555 3.111111111111111 0.0 0.0
4.555555555555555 3.5555555555555554 0.0 0.0
4.555555555555555 4.0 0.0 0.0
4.555555555555555 4.444444444444445 0.0 0.0
4.555555555555555 4.888888888888889 0.0 0.0
4.555555555555555 5.333333333333333 0.0 0.0
4.555555555555555 5.777777777777778 0.0 0.0
4.555555555555555 6.222222222222222 0.0 0.0
4.555555555555555 6.666666666666667 0.0 0.0
4.555555555555555 7.111111111111111 0.0 0.0
4.555555555555555 7.555555555555555 0.0 0.0
4.555555555555555 8.0 0.0 0.0
4.555555555555555 8.444444444444443 0.0 0.0
4.555555555555555 8.88888888888889 0.0 0.0
4.555555555555555 9.333333333333332 0.0 0.0
4.555555555555555 9.777777777777779 0.0 0.0
4.555555555555555 10.222222222222221 0.0 0.0
4.555555555555555 10.666666666666668 0.0 0.0
4.555555555555555 11.11111111111111 0.0 0.0
4.555555555555555 11.555555555555557 0.0 0.0
4.555555555555555 12.0 0.0 0.0
4.555555555555555 12.444444444444443 0.0 0.0
4.555555555555555 12.88888888888889 0.0 0.0
4.555555555555555 13.333333333333332 0.0 0.0
4.555555555555555 13.777777777777779 0.0 0.0
4.555555555555555 14.222222222222221 0.0 0.0
4.555555555555555 14.666666666666668 0.0 0.0
4.555555555555555 15.11111111111111 0.0 0.0
4.555555555555555 15.555555555555557 0.0 0.0
4.555555555555555 16.0 0.0 0.0
4.555555555555555 16.444444444444443 0.0 0.0
4.555555555555555 16.88888888888889 0.0 0.0
4.555555555555555 17.333333333333336 0.0 0.0
4.555555555555555 17.77777777777778 0.0 0.0
4.555555555555555 18.22222222222222 0.0 0.0
4.555555555555555 18.666666666666664 0.0 0.0
4.555555555555555 19.11111111111111 0.0 0.0
4.555555555555555 19.555555555555557 0.0 0.0
4.555555555555555 20.0 0.0 0.0
4.555555555555555 20.444444444444443 0.0 0.0
4.555555555555555 20.88888888888889 0.0 0.0
4.555555555555555 21.333333333333336 0.0 0.0
4.555555555555555 21.77777777777778 0.0 0.0
4.777777777777779 -21.77777777777778 0.0 0.0
4.777777777777779 -21.333333333333336 0.0 0.0
4.777777777777779 -20.88888888888889 0.0 0.0
4.777777777777779 -20.444444444444443 0.0 0.0
4.777777777777779 -20.0 0.0 0.0
4.777777777777779 -19.555555555555557 0.0 0.0
4.777777777777779 -19.11111111111111 0.0 0.0
4.777777777777779 -18.666666666666664 0.0 0.0
4.777777777777779 -18.22222222222222 0.0 0.0
4.777777777777779 -17.77777777777778 0.0 0.0
4.777777777777779 -17.333333333333336 0.0 0.0
4.777777777777779 -16.88888888888889 0.0 0.0
4.777777777777779 -16.444444444444443 0.0 0.0
4.777777777777779 -16.0 0.0 0.0
4.777777777777779 -15.555555555555557 0.0 0.0
4.777777777777779 -15.11111111111111 0.0 0.0
4.777777777777779 -14.666666666666668 0.0 0.0
4.777777777777779 -14.222222222222221 0.0 0.0
4.777777777777779 -13.777777777777779 0.0 0.0
4.777777777777779 -13.333333333333332 0.0 0.0
4.777777777777779 -12.88888888888889 0.0 0.0
4.777777777777779 -12.444444444444443 0.0 0.0
4.777777777777779 -12.0 0.0 0.0
4.777777777777779 -11.555555555555557 0.0 0.0
4.777777777777779 -11.11111111111111 0.0 0.0
4.777777777777779 -10.666666666666668 0.0 0.0
4.777777777777779 -10.222222222222221 0.0 0.0
4.777777777777779 -9.777777777777779 0.0 0.0
4.777777777777779 -9.333333333333332 0.0 0.0
4.777777777777779 -8.88888888888889 0.0 0.0
4.777777777777779 -8.444444444444443 0.0 0.0
4.777777777777779 -8.0 0.0 0.0
4.777777777777779 -7.555555555555555 0.0 0.0
4.777777777777779 -7.111111111111111 0.0 0.0
4.777777777777779 -6.666666666666667 0.0 0.0
4.777777777777779 -6.222222222222222 0.0 0.0
4.777777777777779 -5.777777777777778 0.0 0.0
4.777777777777779 -5.333333333333333 0.0 0.0
4.777777777777779 -4.888888888888889 0.0 0.0
4.777777777777779 -4.444444444444445 0.0 0.0
4.777777777777779 -4.0 0.0 0.0
4.777777777777779 -3.5555555555555554 0.0 0.0
4.777777777777779 -3.111111111111111 0.0 0.0
4.777777777777779 -2.666666666666667 0.0 0.0
4.777777777777779 -2.2222222222222223 0.0 0.0
4.777777777777779 -1.7777777777777777 0.0 0.0
4.777777777777779 -1.3333333333333335 0.0 0.0
4.777777777777779 -0.8888888888888888 0.0 0.0
4.777777777777779 -0.4444444444444444 0.0 0.0
4.777777777777779 0.0 0.0 0.0
4.777777777777779 0.4444444444444444 0.0 0.0
4.777777777777779 0.8888888888888888 0.0 0.0
4.777777777777779 1.3333333333333335 0.0 0.0
4.777777777777779 1.7777777777777777 0.0 0.0
4.777777777777779 2.2222222222222223 0.0 0.0
4.777777777777779 2.666666666666667 0.0 0.0
4.777777777777779 3.111111111111111 0.0 0.0
4.777777777777779 3.5555555555555554 0.0 0.0
4.777777777777779 4.0 0.0 0.0
4.777777777777779 4.444444444444445 0.0 0.0
4.777777777777779 4.888888888888889 0.0 0.0
4.777777777777779 5.333333333333333 0.0 0.0
4.777777777777779 5.777777777777778 0.0 0.0
4.777777777777779 6.222222222222222 0.0 0.0
4.777777777777779 6.666666666666667 0.0 0.0
4.777777777777779 7.111111111111111 0.0 0.0
4.777777777777779 7.555555555555555 0.0 0.0
4.777777777777779 8.0 0.0 0.0
4.777777777777779 8.444444444444443 0.0 0.0
4.777777777777779 8.88888888888889 0.0 0.0
4.777777777777779 9.333333333333332 0.0 0.0
4.777777777777779 9.777777777777779 0.0 0.0
4.777777777777779 10.222222222222221 0.0 0.0
4.777777777777779 10.666666666666668 0.0 0.0
4.777777777777779 11.11111111111111 0.0 0.0
4.777777777777779 11.555555555555557 0.0 0.0
4.777777777777779 12.0 0.0 0.0
4.777777777777779 12.444444444444443 0.0 0.0
4.777777777777779 12.88888888888889 0.0 0.0
4.777777777777779 13.333333333333332 0.0 0.0
4.777777777777779 13.777777777777779 0.0 0.0
4.777777777777779 14.222222222222221 0.0 0.0
4.777777777777779 14.666666666666668 0.0 0.0
4.777777777777779 15.11111111111111 0.0 0.0
4.777777777777779 15.555555555555557 0.0 0.0
4.777777777777779 16.0 0.0 0.0
4.777777777777779 16.444444444444443 0.0 0.0
4.777777777777779 16.88888888888889 0.0 0.0
4.777777777777779 17.333333333333336 0.0 0.0
4.777777777777779 17.77777777777778 0.0 0.0
4.777777777777779 18.22222222222222 0.0 0.0
4.777777777777779 18.666666666666664 0.0 0.0
4.777777777777779 19.11111111111111 0.0 0.0
4.777777777777779 19.555555555555557 0.0 0.0
4.777777777777779 20.0 0.0 0.0
4.777777777777779 20.444444444444443 0.0 0.0
4.777777777777779 20.88888888888889 0.0 0.0
4.777777777777779 21.333333333333336 0.0 0.0
4.777777777777779 21.77777777777778 0.0 0.0
5.0 -21.77777777777778 0.0 0.0
5.0 -21.333333333333336 0.0 0.0
5.0 -20.88888888888889 0.0 0.0
5.0 -20.444444444444443 0.0 0.0
5.0 -20.0 0.0 0.0
5.0 -19.555555555555557 0.0 0.0
5.0 -19.11111111111111 0.0 0.0
5.0 -18.666666666666664 0.0 0.0
5.0 -18.22222222222222 0.0 0.0
5.0 -17.77777777777778 0.0 0.0
5.0 -17.333333333333336 0.0 0.0
5.0 -16.88888888888889 0.0 0.0
5.0 -16.444444444444443 0.0 0.0
5.0 -16.0 0.0 0.0
5.0 -15.555555555555557 0.0 0.0
5.0 -15.11111111111111 0.0 0.0
5.0 -14.666666666666668 0.0 0.0
5.0 -14.222222222222221 0.0 0.0
5.0 -13.777777777777779 0.0 0.0
5.0 -13.333333333333332 0.0 0.0
5.0 -12.88888888888889 0.0 0.0
5.0 -12.444444444444443 0.0 0.0
5.0 -12.0 0.0 0.0
5.0 -11.555555555555557 0.0 0.0
5.0 -11.11111111111111 0.0 0.0
5.0 -10.666666666666668 0.0 0.0
5.0 -10.222222222222221 0.0 0.0
5.0 -9.777777777777779 0.0 0.0
5.0 -9.333333333333332 0.0 0.0
5.0 -8.88888888888889 0.0 0.0
5.0 -8.444444444444443 0.0 0.0
5.0 -8.0 0.0 0.0
5.0 -7.555555555555555 0.0 0.0
5.0 -7.111111111111111 0.0 0.0
5.0 -6.666666666666667 0.0 0.0
5.0 -6.222222222222222 0.0 0.0
5.0 -5.777777777777778 0.0 0.0
5.0 -5.333333333333333 0.0 0.0
5.0 -4.888888888888889 0.0 0.0
5.0 -4.444444444444445 0.0 0.0
5.0 -4.0 0.0 0.0
5.0 -3.5555555555555554 0.0 0.0
5.0 -3.111111111111111 0.0 0.0
5.0 -2.666666666666667 0.0 0.0
5.0 -2.2222222222222223 0.0 0.0
5.0 -1.7777777777777777 0.0 0.0
5.0 -1.3333333333333335 0.0 0.0
5.0 -0.8888888888888888 0.0 0.0
5.0 -0.4444444444444444 0.0 0.0
5.0 0.0 0.0 0.0
5.0 0.4444444444444444 0.0 0.0
5.0 0.8888888888888888 0.0 0.0
5.0 1.3333333333333335 0.0 0.0
5.0 1.7777777777777777 0.0 0.0
5.0 2.2222222222222223 0.0 0.0
5.0 2.666666666666667 0.0 0.0
5.0 3.111111111111111 0.0 0.0
5.0 3.5555555555555554 0.0 0.0
5.0 4.0 0.0 0.0
5.0 4.444444444444445 0.0 0.0
5.0 4.888888888888889 0.0 0.0
5.0 5.333333333333333 0.0 0.0
5.0 5.777777777777778 0.0 0.0
5.0 6.222222222222222 0.0 0.0
5.0 6.666666666666667 0.0 0.0
5.0 7.111111111111111 0.0 0.0
5.0 7.555555555555555 0.0 0.0
5.0 8.0 0.0 0.0
5.0 8.444444444444443 0.0 0.0
5.0 8.88888888888889 0.0 0.0
5.0 9.333333333333332 0.0 0.0
5.0 9.777777777777779 0.0 0.0
5.0 10.222222222222221 0.0 0.0
5.0 10.666666666666668 0.0 0.0
5.0 11.11111111111111 0.0 0.0
5.0 11.555555555555557 0.0 0.0
5.0 12.0 0.0 0.0
5.0 12.444444444444443 0.0 0.0
5.0 12.88888888888889 0.0 0.0
5.0 13.333333333333332 0.0 0.0
5.0 13.777777777777779 0.0 0.0
5.0 14.222222222222221 0.0 0.0
5.0 14.666666666666668 0.0 0.0
5.0 15.11111111111111 0.0 0.0
5.0 15.555555555555557 0.0 0.0
5.0 16.0 0.0 0.0
5.0 16.444444444444443 0.0 0.0
5.0 16.88888888888889 0.0 0.0
5.0 17.333333333333336 0.0 0.0
5.0 17.77777777777778 0.0 0.0
5.0 18.22222222222222 0.0 0.0
5.0 18.666666666666664 0.0 0.0
5.0 19.11111111111111 0.0 0.0
5.0 19.555555555555557 0.0 0.0
5.0 20.0 0.0 0.0
5.0 20.444444444444443 0.0 0.0
5.0 20.88888888888889 0.0 0.0
5.0 21.333333333333336 0.0 0.0
5.0 21.77777777777778 0.0 0.0
5.222222222222221 -21.77777777777778 0.0 0.0
5.222222222222221 -21.333333333333336 0.0 0.0
5.222222222222221 -20.88888888888889 0.0 0.0
5.222222222222221 -20.444444444444443 0.0 0.0
5.222222222222221 -20.0 0.0 0.0
5.222222222222221 -19.555555555555557 0.0 0.0
5.222222222222221 -19.11111111111111 0.0 0.0
5.222222222222221 -18.666666666666664 0.0 0.0
5.222222222222221 -18.22222222222222 0.0 0.0
5.222222222222221 -17.77777777777778 0.0 0.0
5.222222222222221 -17.333333333333336 0.0 0.0
5.222222222222221 -16.88888888888889 0.0 0.0
5.222222222222221 -16.444444444444443 0.0 0.0
5.222222222222221 -16.0 0.0 0.0
5.222222222222221 -15.555555555555557 0.0 0.0
5.222222222222221 -15.11111111111111 0.0 0.0
5.222222222222221 -14.666666666666668 0.0 0.0
5.222222222222221 -14.222222222222221 0.0 0.0
5.222222222222221 -13.777777777777779 0.0 0.0
5.222222222222221 -13.333333333333332 0.0 0.0
5.222222222222221 -12.88888888888889 0.0 0.0
5.222222222222221 -12.444444444444443 0.0 0.0
5.222222222222221 -12.0 0.0 0.0
5.222222222222221 -11.555555555555557 0.0 0.0
5.222222222222221 -11.11111111111111 0.0 0.0
5.222222222222221 -10.666666666666668 0.0 0.0
5.222222222222221 -10.222222222222221 0.0 0.0
5.222222222222221 -9.777777777777779 0.0 0.0
5.222222222222221 -9.333333333333332 0.0 0.0
5.222222222222221 -8.88888888888889 0.0 0.0
5.222222222222221 -8.444444444444443 0.0 0.0
5.222222222222221 -8.0 0.0 0.0
5.222222222222221 -7.555555555555555 0.0 0.0
5.222222222222221 -7.111111111111111 0.0 0.0
5.222222222222221 -6.666666666666667 0.0 0.0
5.222222222222221 -6.222222222222222 0.0 0.0
5.222222222222221 -5.777777777777778 0.0 0.0
5.222222222222221 -5.333333333333333 0.0 0.0
5.222222222222221 -4.888888888888889 0.0 0.0
5.222222222222221 -4.444444444444445 0.0 0.0
5.222222222222221 -4.0 0.0 0.0
5.222222222222221 -3.5555555555555554 0.0 0.0
5.222222222222221 -3.111111111111111 0.0 0.0
5.222222222222221 -2.666666666666667 0.0 0.0
5.222222222222221 -2.2222222222222223 0.0 0.0
5.222222222222221 -1.7777777777777777 0.0 0.0
5.222222222222221 -1.3333333333333335 0.0 0.0
5.222222222222221 -0.8888888888888888 0.0 0.0
5.222222222222221 -0.4444444444444444 0.0 0.0
5.222222222222221 0.0 0.0 0.0
5.222222222222221 0.4444444444444444 0.0 0.0
5.222222222222221 0.8888888888888888 0.0 0.0
5.222222222222221 1.3333333333333335 0.0 0.0
5.222222222222221 1.7777777777777777 0.0 0.0
5.222222222222221 2.2222222222222223 0.0 0.0
5.222222222222221 2.666666666666667 0.0 0.0
5.222222222222221 3.111111111111111 0.0 0.0
5.222222222222221 3.5555555555555554 0.0 0.0
5.222222222222221 4.0 0.0 0.0
5.222222222222221 4.444444444444445 0.0 0.0
5.222222222222221 4.888888888888889 0.0 0.0
5.222222222222221 5.333333333333333 0.0 0.0
5.222222222222221 5.777777777777778 0.0 0.0
5.222222222222221 6.222222222222222 0.0 0.0
5.222222222222221 6.666666666666667 0.0 0.0
5.222222222222221 7.111111111111111 0.0 0.0
5.222222222222221 7.555555555555555 0.0 0.0
5.222222222222221 8.0 0.0 0.0
5.222222222222221 8.444444444444443 0.0 0.0
5.222222222222221 8.88888888888889 0.0 0.0
5.222222222222221 9.333333333333332 0.0 0.0
5.222222222222221 9.777777777777779 0.0 0.0
5.222222222222221 10.222222222222221 0.0 0.0
5.222222222222221 10.666666666666668 0.0 0.0
5.222222222222221 11.11111111111111 0.0 0.0
5.222222222222221 11.555555555555557 0.0 0.0
5.222222222222221 12.0 0.0 0.0
5.222222222222221 12.444444444444443 0.0 0.0
5.222222222222221 12.88888888888889 0.0 0.0
5.222222222222221 13.333333333333332 0.0 0.0
5.222222222222221 13.777777777777779 0.0 0.0
5.222222222222221 14.222222222222221 0.0 0.0
5.222222222222221 14.666666666666668 0.0 0.0
5.222222222222221 15.11111111111111 0.0 0.0
5.222222222222221 15.555555555555557 0.0 0.0
5.222222222222221 16.0 0.0 0.0
5.222222222222221 16.444444444444443 0.0 0.0
5.222222222222221 16.88888888888889 0.0 0.0
5.222222222222221 17.333333333333336 0.0 0.0
5.222222222222221 17.77777777777778 0.0 0.0
5.222222222222221 18.22222222222222 0.0 0.0
5.222222222222221 18.666666666666664 0.0 0.0
5.222222222222221 19.11111111111111 0.0 0.0
5.222222222222221 19.555555555555557 0.0 0.0
5.222222222222221 20.0 0.0 0.0
5.222222222222221 20.444444444444443 0.0 0.0
5.222222222222221 20.88888888888889 0.0 0.0
5.222222222222221 21.333333333333336 0.0 0.0
5.222222222222221 21.77777777777778 0.0 0.0
5.444444444444445 -21.77777777777778 0.0 0.0
5.444444444444445 -21.333333333333336 0.0 0.0
5.444444444444445 -20.88888888888889 0.0 0.0
5.444444444444445 -20.444444444444443 0.0 0.0
5.444444444444445 -20.0 0.0 0.0
5.444444444444445 -19.555555555555557 0.0 0.0
5.444444444444445 -19.11111111111111 0.0 0.0
5.444444444444445 -18.666666666666664 0.0 0.0
5.444444444444445 -18.22222222222222 0.0 0.0
5.444444444444445 -17.77777777777778 0.0 0.0
5.444444444444445 -17.333333333333336 0.0 0.0
5.444444444444445 -16.88888888888889 0.0 0.0
5.444444444444445 -16.444444444444443 0.0 0.0
5.444444444444445 -16.0 0.0 0.0
5.444444444444445 -15.555555555555557 0.0 0.0
5.444444444444445 -15.11111111111111 0.0 0.0
5.444444444444445 -14.666666666666668 0.0 0.0
5.444444444444445 -14.222222222222221 0.0 0.0
5.444444444444445 -13.777777777777779 0.0 0.0
5.444444444444445 -13.333333333333332 0.0 0.0
5.444444444444445 -12.88888888888889 0.0 0.0
5.444444444444445 -12.444444444444443 0.0 0.0
5.444444444444445 -12.0 0.0 0.0
5.444444444444445 -11.555555555555557 0.0 0.0
5.444444444444445 -11.11111111111111 0.0 0.0
5.444444444444445 -10.666666666666668 0.0 0.0
5.444444444444445 -10.222222222222221 0.0 0.0
5.444444444444445 -9.777777777777779 0.0 0.0
5.444444444444445 -9.333333333333332 0.0 0.0
5.444444444444445 -8.88888888888889 0.0 0.0
5.444444444444445 -8.444444444444443 0.0 0.0
5.444444444444445 -8.0 0.0 0.0
5.444444444444445 -7.555555555555555 0.0 0.0
5.444444444444445 -7.111111111111111 0.0 0.0
5.444444444444445 -6.666666666666667 0.0 0.0
5.444444444444445 -6.222222222222222 0.0 0.0
5.444444444444445 -5.777777777777778 0.0 0.0
5.444444444444445 -5.333333333333333 0.0 0.0
5.444444444444445 -4.888888888888889 0.0 0.0
5.444444444444445 -4.444444444444445 0.0 0.0
5.444444444444445 -4.0 0.0 0.0
5.444444444444445 -3.5555555555555554 0.0 0.0
5.444444444444445 -3.111111111111111 0.0 0.0
5.444444444444445 -2.666666666666667 0.0 0.0
5.444444444444445 -2.2222222222222223 0.0 0.0
5.444444444444445 -1.7777777777777777 0.0 0.0
5.444444444444445 -1.3333333333333335 0.0 0.0
5.444444444444445 -0.8888888888888888 0.0 0.0
5.444444444444445 -0.4444444444444444 0.0 0.0
5.444444444444445 0.0 0.0 0.0
5.444444444444445 0.4444444444444444 0.0 0.0
5.444444444444445 0.8888888888888888 0.0 0.0
5.444444444444445 1.3333333333333335 0.0 0.0
5.444444444444445 1.7777777777777777 0.0 0.0
5.444444444444445 2.2222222222222223 0.0 0.0
5.444444444444445 2.666666666666667 0.0 0.0
5.444444444444445 3.111111111111111 0.0 0.0
5.444444444444445 3.5555555555555554 0.0 0.0
5.444444444444445 4.0 0.0 0.0
5.444444444444445 4.444444444444445 0.0 0.0
5.444444444444445 4.888888888888889 0.0 0.0
5.444444444444445 5.333333333333333 0.0 0.0
5.444444444444445 5.777777777777778 0.0 0.0
5.444444444444445 6.222222222222222 0.0 0.0
5.444444444444445 6.666666666666667 0.0 0.0
5.444444444444445 7.111111111111111 0.0 0.0
5.444444444444445 7.555555555555555 0.0 0.0
5.444444444444445 8.0 0.0 0.0
5.444444444444445 8.444444444444443 0.0 0.0
5.444444444444445 8.88888888888889 0.0 0.0
5.444444444444445 9.333333333333332 0.0 0.0
5.444444444444445 9.777777777777779 0.0 0.0
5.444444444444445 10.222222222222221 0.0 0.0
5.444444444444445 10.666666666666668 0.0 0.0
5.444444444444445 11.11111111111111 0.0 0.0
5.444444444444445 11.555555555555557 0.0 0.0
5.444444444444445 12.0 0.0 0.0
5.444444444444445 12.444444444444443 0.0 0.0
5.444444444444445 12.88888888888889 0.0 0.0
5.444444444444445 13.333333333333332 0.0 0.0
5.444444444444445 13.777777777777779 0.0 0.0
5.444444444444445 14.222222222222221 0.0 0.0
5.444444444444445 14.666666666666668 0.0 0.0
5.444444444444445 15.11111111111111 0.0 0.0
5.444444444444445 15.555555555555557 0.0 0.0
5.444444444444445 16.0 0.0 0.0
5.444444444444445 16.444444444444443 0.0 0.0
5.444444444444445 16.88888888888889 0.0 0.0
5.444444444444445 17.333333333333336 0.0 0.0
5.444444444444445 17.77777777777778 0.0 0.0
5.444444444444445 18.22222222222222 0.0 0.0
5.444444444444445 18.666666666666664 0.0 0.0
5.444444444444445 19.11111111111111 0.0 0.0
5.444444444444445 19.555555555555557 0.0 0.0
5.444444444444445 20.0 0.0 0.0
5.444444444444445 20.444444444444443 0.0 0.0
5.444444444444445 20.88888888888889 0.0 0.0
5.444444444444445 21.333333333333336 0.0 0.0
5.444444444444445 21.77777777777778 0.0 0.0
5.666666666666666 -21.77777777777778 0.0 0.0
5.666666666666666 -21.333333333333336 0.0 0.0
5.666666666666666 -20.88888888888889 0.0 0.0
5.666666666666666 -20.444444444444443 0.0 0.0
5.666666666666666 -20.0 0.0 0.0
5.666666666666666 -19.555555555555557 0.0 0.0
5.666666666666666 -19.11111111111111 0.0 0.0
5.666666666666666 -18.666666666666664 0.0 0.0
5.666666666666666 -18.22222222222222 0.0 0.0
5.666666666666666 -17.77777777777778 0.0 0.0
5.666666666666666 -17.333333333333336 0.0 0.0
5.666666666666666 -16.88888888888889 0.0 0.0
5.666666666666666 -16.444444444444443 0.0 0.0
5.666666666666666 -16.0 0.0 0.0
5.666666666666666 -15.555555555555557 0.0 0.0
5.666666666666666 -15.11111111111111 0.0 0.0
5.666666666666666 -14.666666666666668 0.0 0.0
5.666666666666666 -14.222222222222221 0.0 0.0
5.666666666666666 -13.777777777777779 0.0 0.0
5.666666666666666 -13.333333333333332 0.0 0.0
5.666666666666666 -12.88888888888889 0.0 0.0
5.666666666666666 -12.444444444444443 0.0 0.0
5.666666666666666 -12.0 0.0 0.0
5.666666666666666 -11.555555555555557 0.0 0.0
5.666666666666666 -11.11111111111111 0.0 0.0
5.666666666666666 -10.666666666666668 0.0 0.0
5.666666666666666 -10.222222222222221 0.0 0.0
5.666666666666666 -9.777777777777779 0.0 0.0
5.666666666666666 -9.333333333333332 0.0 0.0
5.666666666666666 -8.88888888888889 0.0 0.0
5.666666666666666 -8.444444444444443 0.0 0.0
5.666666666666666 -8.0 0.0 0.0
5.666666666666666 -7.555555555555555 0.0 0.0
5.666666666666666 -7.111111111111111 0.0 0.0
5.666666666666666 -6.666666666666667 0.0 0.0
5.666666666666666 -6.222222222222222 0.0 0.0
5.666666666666666 -5.777777777777778 0.0 0.0
5.666666666666666 -5.333333333333333 0.0 0.0
5.666666666666666 -4.888888888888889 0.0 0.0
5.666666666666666 -4.444444444444445 0.0 0.0
5.666666666666666 -4.0 0.0 0.0
5.666666666666666 -3.5555555555555554 0.0 0.0
5.666666666666666 -3.111111111111111 0.0 0.0
5.666666666666666 -2.666666666666667 0.0 0.0
5.666666666666666 -2.2222222222222223 0.0 0.0
5.666666666666666 -1.7777777777777777 0.0 0.0
5.666666666666666 -1.3333333333333335 0.0 0.0
5.666666666666666 -0.8888888888888888 0.0 0.0
5.666666666666666 -0.4444444444444444 0.0 0.0
5.666666666666666 0.0 0.0 0.0
5.666666666666666 0.4444444444444444 0.0 0.0
5.666666666666666 0.8888888888888888 0.0 0.0
5.666666666666666 1.3333333333333335 0.0 0.0
5.666666666666666 1.7777777777777777 0.0 0.0
5.666666666666666 2.2222222222222223 0.0 0.0
5.666666666666666 2.666666666666667 0.0 0.0
5.666666666666666 3.111111111111111 0.0 0.0
5.666666666666666 3.5555555555555554 0.0 0.0
5.666666666666666 4.0 0.0 0.0
5.666666666666666 4.444444444444445 0.0 0.0
5.666666666666666 4.888888888888889 0.0 0.0
5.666666666666666 5.333333333333333 0.0 0.0
5.666666666666666 5.777777777777778 0.0 0.0
5.666666666666666 6.222222222222222 0.0 0.0
5.666666666666666 6.666666666666667 0.0 0.0
5.666666666666666 7.111111111111111 0.0 0.0
5.666666666666666 7.555555555555555 0.0 0.0
5.666666666666666 8.0 0.0 0.0
5.666666666666666 8.444444444444443 0.0 0.0
5.666666666666666 8.88888888888889 0.0 0.0
5.666666666666666 9.333333333333332 0.0 0.0
5.666666666666666 9.777777777777779 0.0 0.0
5.666666666666666 10.222222222222221 0.0 0.0
5.666666666666666 10.666666666666668 0.0 0.0
5.666666666666666 11.11111111111111 0.0 0.0
5.666666666666666 11.555555555555557 0.0 0.0
5.666666666666666 12.0 0.0 0.0
5.666666666666666 12.444444444444443 0.0 0.0
5.666666666666666 12.88888888888889 0.0 0.0
5.666666666666666 13.333333333333332 0.0 0.0
5.666666666666666 13.777777777777779 0.0 0.0
5.666666666666666 14.222222222222221 0.0 0.0
5.666666666666666 14.666666666666668 0.0 0.0
5.666666666666666 15.11111111111111 0.0 0.0
5.666666666666666 15.555555555555557 0.0 0.0
5.666666666666666 16.0 0.0 0.0
5.666666666666666 16.444444444444443 0.0 0.0
5.666666666666666 16.88888888888889 0.0 0.0
5.666666666666666 17.333333333333336 0.0 0.0
5.666666666666666 17.77777777777778 0.0 0.0
5.666666666666666 18.22222222222222 0.0 0.0
5.666666666666666 18.666666666666664 0.0 0.0
5.666666666666666 19.11111111111111 0.0 0.0
5.666666666666666 19.555555555555557 0.0 0.0
5.666666666666666 20.0 0.0 0.0
5.666666666666666 20.444444444444443 0.0 0.0
5.666666666666666 20.88888888888889 0.0 0.0
5.666666666666666 21.333333333333336 0.0 0.0
5.666666666666666 21.77777777777778 0.0 0.0
5.888888888888889 -21.77777777777778 0.0 0.0
5.888888888888889 -21.333333333333336 0.0 0.0
5.888888888888889 -20.88888888888889 0.0 0.0
5.888888888888889 -20.444444444444443 0.0 0.0
5.888888888888889 -20.0 0.0 0.0
5.888888888888889 -19.555555555555557 0.0 0.0
5.888888888888889 -19.11111111111111 0.0 0.0
5.888888888888889 -18.666666666666664 0.0 0.0
5.888888888888889 -18.22222222222222 0.0 0.0
5.888888888888889 -17.77777777777778 0.0 0.0
5.888888888888889 -17.333333333333336 0.0 0.0
5.888888888888889 -16.88888888888889 0.0 0.0
5.888888888888889 -16.444444444444443 0.0 0.0
5.888888888888889 -16.0 0.0 0.0
5.888888888888889 -15.555555555555557 0.0 0.0
5.888888888888889 -15.11111111111111 0.0 0.0
5.888888888888889 -14.666666666666668 0.0 0.0
5.888888888888889 -14.222222222222221 0.0 0.0
5.888888888888889 -13.777777777777779 0.0 0.0
5.888888888888889 -13.333333333333332 0.0 0.0
5.888888888888889 -12.88888888888889 0.0 0.0
5.888888888888889 -12.444444444444443 0.0 0.0
5.888888888888889 -12.0 0.0 0.0
5.888888888888889 -11.555555555555557 0.0 0.0
5.888888888888889 -11.11111111111111 0.0 0.0
5.888888888888889 -10.666666666666668 0.0 0.0
5.888888888888889 -10.222222222222221 0.0 0.0
5.888888888888889 -9.777777777777779 0.0 0.0
5.888888888888889 -9.333333333333332 0.0 0.0
5.888888888888889 -8.88888888888889 0.0 0.0
5.888888888888889 -8.444444444444443 0.0 0.0
5.888888888888889 -8.0 0.0 0.0
5.888888888888889 -7.555555555555555 0.0 0.0
5.888888888888889 -7.111111111111111 0.0 0.0
5.888888888888889 -6.666666666666667 0.0 0.0
5.888888888888889 -6.222222222222222 0.0 0.0
5.888888888888889 -5.777777777777778 0.0 0.0
5.888888888888889 -5.333333333333333 0.0 0.0
5.888888888888889 -4.888888888888889 0.0 0.0
5.888888888888889 -4.444444444444445 0.0 0.0
5.888888888888889 -4.0 0.0 0.0
5.888888888888889 -3.5555555555555554 0.0 0.0
5.888888888888889 -3.111111111111111 0.0 0.0
5.888888888888889 -2.666666666666667 0.0 0.0
5.888888888888889 -2.2222222222222223 0.0 0.0
5.888888888888889 -1.7777777777777777 0.0 0.0
5.888888888888889 -1.3333333333333335 0.0 0.0
5.888888888888889 -0.8888888888888888 0.0 0.0
5.888888888888889 -0.4444444444444444 0.0 0.0
5.888888888888889 0.0 0.0 0.0
5.888888888888889 0.4444444444444444 0.0 0.0
5.888888888888889 0.8888888888888888 0.0 0.0
5.888888888888889 1.3333333333333335 0.0 0.0
5.888888888888889 1.7777777777777777 0.0 0.0
5.888888888888889 2.2222222222222223 0.0 0.0
5.888888888888889 2.666666666666667 0.0 0.0
5.888888888888889 3.111111111111111 0.0 0.0
5.888888888888889 3.5555555555555554 0.0 0.0
5.888888888888889 4.0 0.0 0.0
5.888888888888889 4.444444444444445 0.0 0.0
5.888888888888889 4.888888888888889 0.0 0.0
5.888888888888889 5.333333333333333 0.0 0.0
5.888888888888889 5.777777777777778 0.0 0.0
5.888888888888889 6.222222222222222 0.0 0.0
5.888888888888889 6.666666666666667 0.0 0.0
5.888888888888889 7.111111111111111 0.0 0.0
5.888888888888889 7.555555555555555 0.0 0.0
5.888888888888889 8.0 0.0 0.0
5.888888888888889 8.444444444444443 0.0 0.0
5.888888888888889 8.88888888888889 0.0 0.0
5.888888888888889 9.333333333333332 0.0 0.0
5.888888888888889 9.777777777777779 0.0 0.0
5.888888888888889 10.222222222222221 0.0 0.0
5.888888888888889 10.666666666666668 0.0 0.0
5.888888888888889 11.11111111111111 0.0 0.0
5.888888888888889 11.555555555555557 0.0 0.0
5.888888888888889 12.0 0.0 0.0
5.888888888888889 12.444444444444443 0.0 0.0
5.888888888888889 12.88888888888889 0.0 0.0
5.888888888888889 13.333333333333332 0.0 0.0
5.888888888888889 13.777777777777779 0.0 0.0
5.888888888888889 14.222222222222221 0.0 0.0
5.888888888888889 14.666666666666668 0.0 0.0
5.888888888888889 15.11111111111111 0.0 0.0
5.888888888888889 15.555555555555557 0.0 0.0
5.888888888888889 16.0 0.0 0.0
5.888888888888889 16.444444444444443 0.0 0.0
5.888888888888889 16.88888888888889 0.0 0.0
5.888888888888889 17.333333333333336 0.0 0.0
5.888888888888889 17.77777777777778 0.0 0.0
5.888888888888889 18.22222222222222 0.0 0.0
5.888888888888889 18.666666666666664 0.0 0.0
5.888888888888889 19.11111111111111 0.0 0.0
5.888888888888889 19.555555555555557 0.0 0.0
5.888888888888889 20.0 0.0 0.0
5.888888888888889 20.444444444444443 0.0 0.0
5.888888888888889 20.88888888888889 0.0 0.0
5.888888888888889 21.333333333333336 0.0 0.0
5.888888888888889 21.77777777777778 0.0 0.0
6.111111111111111 -21.77777777777778 0.0 0.0
6.111111111111111 -21.333333333333336 0.0 0.0
6.111111111111111 -20.88888888888889 0.0 0.0
6.111111111111111 -20.444444444444443 0.0 0.0
6.111111111111111 -20.0 0.0 0.0
6.111111111111111 -19.555555555555557 0.0 0.0
6.111111111111111 -19.11111111111111 0.0 0.0
6.111111111111111 -18.666666666666664 0.0 0.0
6.111111111111111 -18.22222222222222 0.0 0.0
6.111111111111111 -17.77777777777778 0.0 0.0
6.111111111111111 -17.333333333333336 0.0 0.0
6.111111111111111 -16.88888888888889 0.0 0.0
6.111111111111111 -16.444444444444443 0.0 0.0
6.111111111111111 -16.0 0.0 0.0
6.111111111111111 -15.555555555555557 0.0 0.0
6.111111111111111 -15.11111111111111 0.0 0.0
6.111111111111111 -14.666666666666668 0.0 0.0
6.111111111111111 -14.222222222222221 0.0 0.0
6.111111111111111 -13.777777777777779 0.0 0.0
6.111111111111111 -13.333333333333332 0.0 0.0
6.111111111111111 -12.88888888888889 0.0 0.0
6.111111111111111 -12.444444444444443 0.0 0.0
6.111111111111111 -12.0 0.0 0.0
6.111111111111111 -11.555555555555557 0.0 0.0
6.111111111111111 -11.11111111111111 0.0 0.0
6.111111111111111 -10.666666666666668 0.0 0.0
6.111111111111111 -10.222222222222221 0.0 0.0
6.111111111111111 -9.777777777777779 0.0 0.0
6.111111111111111 -9.333333333333332 0.0 0.0
6.111111111111111 -8.88888888888889 0.0 0.0
6.111111111111111 -8.444444444444443 0.0 0.0
6.111111111111111 -8.0 0.0 0.0
6.111111111111111 -7.555555555555555 0.0 0.0
6.111111111111111 -7.111111111111111 0.0 0.0
6.111111111111111 -6.666666666666667 0.0 0.0
6.111111111111111 -6.222222222222222 0.0 0.0
6.111111111111111 -5.777777777777778 0.0 0.0
6.111111111111111 -5.333333333333333 0.0 0.0
6.111111111111111 -4.888888888888889 0.0 0.0
6.111111111111111 -4.444444444444445 0.0 0.0
6.111111111111111 -4.0 0.0 0.0
6.111111111111111 -3.5555555555555554 0.0 0.0
6.111111111111111 -3.111111111111111 0.0 0.0
6.111111111111111 -2.666666666666667 0.0 0.0
6.111111111111111 -2.2222222222222223 0.0 0.0
6.111111111111111 -1.7777777777777777 0.0 0.0
6.111111111111111 -1.3333333333333335 0.0 0.0
6.111111111111111 -0.8888888888888888 0.0 0.0
6.111111111111111 -0.4444444444444444 0.0 0.0
6.111111111111111 0.0 0.0 0.0
6.111111111111111 0.4444444444444444 0.0 0.0
6.111111111111111 0.8888888888888888 0.0 0.0
6.111111111111111 1.3333333333333335 0.0 0.0
6.111111111111111 1.7777777777777777 0.0 0.0
6.111111111111111 2.2222222222222223 0.0 0.0
6.111111111111111 2.666666666666667 0.0 0.0
6.111111111111111 3.111111111111111 0.0 0.0
6.111111111111111 3.5555555555555554 0.0 0.0
6.111111111111111 4.0 0.0 0.0
6.111111111111111 4.444444444444445 0.0 0.0
6.111111111111111 4.888888888888889 0.0 0.0
6.111111111111111 5.333333333333333 0.0 0.0
6.111111111111111 5.777777777777778 0.0 0.0
6.111111111111111 6.222222222222222 0.0 0.0
6.111111111111111 6.666666666666667 0.0 0.0
6.111111111111111 7.111111111111111 0.0 0.0
6.111111111111111 7.555555555555555 0.0 0.0
6.111111111111111 8.0 0.0 0.0
6.111111111111111 8.444444444444443 0.0 0.0
6.111111111111111 8.88888888888889 0.0 0.0
6.111111111111111 9.333333333333332 0.0 0.0
6.111111111111111 9.777777777777779 0.0 0.0
6.111111111111111 10.222222222222221 0.0 0.0
6.111111111111111 10.666666666666668 0.0 0.0
6.111111111111111 11.11111111111111 0.0 0.0
6.111111111111111 11.555555555555557 0.0 0.0
6.111111111111111 12.0 0.0 0.0
6.111111111111111 12.444444444444443 0.0 0.0
6.111111111111111 12.88888888888889 0.0 0.0
6.111111111111111 13.333333333333332 0.0 0.0
6.111111111111111 13.777777777777779 0.0 0.0
6.111111111111111 14.222222222222221 0.0 0.0
6.111111111111111 14.666666666666668 0.0 0.0
6.111111111111111 15.11111111111111 0.0 0.0
6.111111111111111 15.555555555555557 0.0 0.0
6.111111111111111 16.0 0.0 0.0
6.111111111111111 16.444444444444443 0.0 0.0
6.111111111111111 16.88888888888889 0.0 0.0
6.111111111111111 17.333333333333336 0.0 0.0
6.111111111111111 17.77777777777778 0.0 0.0
6.111111111111111 18.22222222222222 0.0 0.0
6.111111111111111 18.666666666666664 0.0 0.0
6.111111111111111 19.11111111111111 0.0 0.0
6.111111111111111 19.555555555555557 0.0 0.0
6.111111111111111 20.0 0.0 0.0
6.111111111111111 20.444444444444443 0.0 0.0
6.111111111111111 20.88888888888889 0.0 0.0
6.111111111111111 21.333333333333336 0.0 0.0
6.111111111111111 21.77777777777778 0.0 0.0
6.333333333333334 -21.77777777777778 0.0 0.0
6.333333333333334 -21.333333333333336 0.0 0.0
6.333333333333334 -20.88888888888889 0.0 0.0
6.333333333333334 -20.444444444444443 0.0 0.0
6.333333333333334 -20.0 0.0 0.0
6.333333333333334 -19.555555555555557 0.0 0.0
6.333333333333334 -19.11111111111111 0.0 0.0
6.333333333333334 -18.666666666666664 0.0 0.0
6.333333333333334 -18.22222222222222 0.0 0.0
6.333333333333334 -17.77777777777778 0.0 0.0
6.333333333333334 -17.333333333333336 0.0 0.0
6.333333333333334 -16.88888888888889 0.0 0.0
6.333333333333334 -16.444444444444443 0.0 0.0
6.333333333333334 -16.0 0.0 0.0
6.333333333333334 -15.555555555555557 0.0 0.0
6.333333333333334 -15.11111111111111 0.0 0.0
6.333333333333334 -14.666666666666668 0.0 0.0
6.333333333333334 -14.222222222222221 0.0 0.0
6.333333333333334 -13.777777777777779 0.0 0.0
6.333333333333334 -13.333333333333332 0.0 0.0
6.333333333333334 -12.88888888888889 0.0 0.0
6.333333333333334 -12.444444444444443 0.0 0.0
6.333333333333334 -12.0 0.0 0.0
6.333333333333334 -11.555555555555557 0.0 0.0
6.333333333333334 -11.11111111111111 0.0 0.0
6.333333333333334 -10.666666666666668 0.0 0.0
6.333333333333334 -10.222222222222221 0.0 0.0
6.333333333333334 -9.777777777777779 0.0 0.0
6.333333333333334 -9.333333333333332 0.0 0.0
6.333333333333334 -8.88888888888889 0.0 0.0
6.333333333333334 -8.444444444444443 0.0 0.0
6.333333333333334 -8.0 0.0 0.0
6.333333333333334 -7.555555555555555 0.0 0.0
6.333333333333334 -7.111111111111111 0.0 0.0
6.333333333333334 -6.666666666666667 0.0 0.0
6.333333333333334 -6.222222222222222 0.0 0.0
6.333333333333334 -5.777777777777778 0.0 0.0
6.333333333333334 -5.333333333333333 0.0 0.0
6.333333333333334 -4.888888888888889 0.0 0.0
6.333333333333334 -4.444444444444445 0.0 0.0
6.333333333333334 -4.0 0.0 0.0
6.333333333333334 -3.5555555555555554 0.0 0.0
6.333333333333334 -3.111111111111111 0.0 0.0
6.333333333333334 -2.666666666666667 0.0 0.0
6.333333333333334 -2.2222222222222223 0.0 0.0
6.333333333333334 -1.7777777777777777 0.0 0.0
6.333333333333334 -1.3333333333333335 0.0 0.0
6.333333333333334 -0.8888888888888888 0.0 0.0
6.333333333333334 -0.4444444444444444 0.0 0.0
6.333333333333334 0.0 0.0 0.0
6.333333333333334 0.4444444444444444 0.0 0.0
6.333333333333334 0.8888888888888888 0.0 0.0
6.333333333333334 1.3333333333333335 0.0 0.0
6.333333333333334 1.7777777777777777 0.0 0.0
6.333333333333334 2.2222222222222223 0.0 0.0
6.333333333333334 2.666666666666667 0.0 0.0
6.333333333333334 3.111111111111111 0.0 0.0
6.333333333333334 3.5555555555555554 0.0 0.0
6.333333333333334 4.0 0.0 0.0
6.333333333333334 4.444444444444445 0.0 0.0
6.333333333333334 4.888888888888889 0.0 0.0
6.333333333333334 5.333333333333333 0.0 0.0
6.333333333333334 5.777777777777778 0.0 0.0
6.333333333333334 6.222222222222222 0.0 0.0
6.333333333333334 6.666666666666667 0.0 0.0
6.333333333333334 7.111111111111111 0.0 0.0
6.333333333333334 7.555555555555555 0.0 0.0
6.333333333333334 8.0 0.0 0.0
6.333333333333334 8.444444444444443 0.0 0.0
6.333333333333334 8.88888888888889 0.0 0.0
6.333333333333334 9.333333333333332 0.0 0.0
6.333333333333334 9.777777777777779 0.0 0.0
6.333333333333334 10.222222222222221 0.0 0.0
6.333333333333334 10.666666666666668 0.0 0.0
6.333333333333334 11.11111111111111 0.0 0.0
6.333333333333334 11.555555555555557 0.0 0.0
6.333333333333334 12.0 0.0 0.0
6.333333333333334 12.444444444444443 0.0 0.0
6.333333333333334 12.88888888888889 0.0 0.0
6.333333333333334 13.333333333333332 0.0 0.0
6.333333333333334 13.777777777777779 0.0 0.0
6.333333333333334 14.222222222222221 0.0 0.0
6.333333333333334 14.666666666666668 0.0 0.0
6.333333333333334 15.11111111111111 0.0 0.0
6.333333333333334 15.555555555555557 0.0 0.0
6.333333333333334 16.0 0.0 0.0
6.333333333333334 16.444444444444443 0.0 0.0
6.333333333333334 16.88888888888889 0.0 0.0
6.333333333333334 17.333333333333336 0.0 0.0
6.333333333333334 17.77777777777778 0.0 0.0
6.333333333333334 18.22222222222222 0.0 0.0
6.333333333333334 18.666666666666664 0.0 0.0
6.333333333333334 19.11111111111111 0.0 0.0
6.333333333333334 19.555555555555557 0.0 0.0
6.333333333333334 20.0 0.0 0.0
6.333333333333334 20.444444444444443 0.0 0.0
6.333333333333334 20.88888888888889 0.0 0.0
6.333333333333334 21.333333333333336 0.0 0.0
6.333333333333334 21.77777777777778 0.0 0.0
6.555555555555555 -21.77777777777778 0.0 0.0
6.555555555555555 -21.333333333333336 0.0 0.0
6.555555555555555 -20.88888888888889 0.0 0.0
6.555555555555555 -20.444444444444443 0.0 0.0
6.555555555555555 -20.0 0.0 0.0
6.555555555555555 -19.555555555555557 0.0 0.0
6.555555555555555 -19.11111111111111 0.0 0.0
6.555555555555555 -18.666666666666664 0.0 0.0
6.555555555555555 -18.22222222222222 0.0 0.0
6.555555555555555 -17.77777777777778 0.0 0.0
6.555555555555555 -17.333333333333336 0.0 0.0
6.555555555555555 -16.88888888888889 0.0 0.0
6.555555555555555 -16.444444444444443 0.0 0.0
6.555555555555555 -16.0 0.0 0.0
6.555555555555555 -15.555555555555557 0.0 0.0
6.555555555555555 -15.11111111111111 0.0 0.0
6.555555555555555 -14.666666666666668 0.0 0.0
6.555555555555555 -14.222222222222221 0.0 0.0
6.555555555555555 -13.777777777777779 0.0 0.0
6.555555555555555 -13.333333333333332 0.0 0.0
6.555555555555555 -12.88888888888889 0.0 0.0
6.555555555555555 -12.444444444444443 0.0 0.0
6.555555555555555 -12.0 0.0 0.0
6.555555555555555 -11.555555555555557 0.0 0.0
6.555555555555555 -11.11111111111111 0.0 0.0
6.555555555555555 -10.666666666666668 0.0 0.0
6.555555555555555 -10.222222222222221 0.0 0.0
6.555555555555555 -9.777777777777779 0.0 0.0
6.555555555555555 -9.333333333333332 0.0 0.0
6.555555555555555 -8.88888888888889 0.0 0.0
6.555555555555555 -8.444444444444443 0.0 0.0
6.555555555555555 -8.0 0.0 0.0
6.555555555555555 -7.555555555555555 0.0 0.0
6.555555555555555 -7.111111111111111 0.0 0.0
6.555555555555555 -6.666666666666667 0.0 0.0
6.555555555555555 -6.222222222222222 0.0 0.0
6.555555555555555 -5.777777777777778 0.0 0.0
6.555555555555555 -5.333333333333333 0.0 0.0
6.555555555555555 -4.888888888888889 0.0 0.0
6.555555555555555 -4.444444444444445 0.0 0.0
6.555555555555555 -4.0 0.0 0.0
6.555555555555555 -3.5555555555555554 0.0 0.0
6.555555555555555 -3.111111111111111 0.0 0.0
6.555555555555555 -2.666666666666667 0.0 0.0
6.555555555555555 -2.2222222222222223 0.0 0.0
6.555555555555555 -1.7777777777777777 0.0 0.0
6.555555555555555 -1.3333333333333335 0.0 0.0
6.555555555555555 -0.8888888888888888 0.0 0.0
6.555555555555555 -0.4444444444444444 0.0 0.0
6.555555555555555 0.0 0.0 0.0
6.555555555555555 0.4444444444444444 0.0 0.0
6.555555555555555 0.8888888888888888 0.0 0.0
6.555555555555555 1.3333333333333335 0.0 0.0
6.555555555555555 1.7777777777777777 0.0 0.0
6.555555555555555 2.2222222222222223 0.0 0.0
6.555555555555555 2.666666666666667 0.0 0.0
6.555555555555555 3.111111111111111 0.0 0.0
6.555555555555555 3.5555555555555554 0.0 0.0
6.555555555555555 4.0 0.0 0.0
6.555555555555555 4.444444444444445 0.0 0.0
6.555555555555555 4.888888888888889 0.0 0.0
6.555555555555555 5.333333333333333 0.0 0.0
6.555555555555555 5.777777777777778 0.0 0.0
6.555555555555555 6.222222222222222 0.0 0.0
6.555555555555555 6.666666666666667 0.0 0.0
6.555555555555555 7.111111111111111 0.0 0.0
6.555555555555555 7.555555555555555 0.0 0.0
6.555555555555555 8.0 0.0 0.0
6.555555555555555 8.444444444444443 0.0 0.0
6.555555555555555 8.88888888888889 0.0 0.0
6.555555555555555 9.333333333333332 0.0 0.0
6.555555555555555 9.777777777777779 0.0 0.0
6.555555555555555 10.222222222222221 0.0 0.0
6.555555555555555 10.666666666666668 0.0 0.0
6.555555555555555 11.11111111111111 0.0 0.0
6.555555555555555 11.555555555555557 0.0 0.0
6.555555555555555 12.0 0.0 0.0
6.555555555555555 12.444444444444443 0.0 0.0
6.555555555555555 12.88888888888889 0.0 0.0
6.555555555555555 13.333333333333332 0.0 0.0
6.555555555555555 13.777777777777779 0.0 0.0
6.555555555555555 14.222222222222221 0.0 0.0
6.555555555555555 14.666666666666668 0.0 0.0
6.555555555555555 15.11111111111111 0.0 0.0
6.555555555555555 15.555555555555557 0.0 0.0
6.555555555555555 16.0 0.0 0.0
6.555555555555555 16.444444444444443 0.0 0.0
6.555555555555555 16.88888888888889 0.0 0.0
6.555555555555555 17.333333333333336 0.0 0.0
6.555555555555555 17.77777777777778 0.0 0.0
6.555555555555555 18.22222222222222 0.0 0.0
6.555555555555555 18.666666666666664 0.0 0.0
6.555555555555555 19.11111111111111 0.0 0.0
6.555555555555555 19.555555555555557 0.0 0.0
6.555555555555555 20.0 0.0 0.0
6.555555555555555 20.444444444444443 0.0 0.0
6.555555555555555 20.88888888888889 0.0 0.0
6.555555555555555 21.333333333333336 0.0 0.0
6.555555555555555 21.77777777777778 0.0 0.0
6.777777777777779 -21.77777777777778 0.0 0.0
6.777777777777779 -21.333333333333336 0.0 0.0
6.777777777777779 -20.88888888888889 0.0 0.0
6.777777777777779 -20.444444444444443 0.0 0.0
6.777777777777779 -20.0 0.0 0.0
6.777777777777779 -19.555555555555557 0.0 0.0
6.777777777777779 -19.11111111111111 0.0 0.0
6.777777777777779 -18.666666666666664 0.0 0.0
6.777777777777779 -18.22222222222222 0.0 0.0
6.777777777777779 -17.77777777777778 0.0 0.0
6.777777777777779 -17.333333333333336 0.0 0.0
6.777777777777779 -16.88888888888889 0.0 0.0
6.777777777777779 -16.444444444444443 0.0 0.0
6.777777777777779 -16.0 0.0 0.0
6.777777777777779 -15.555555555555557 0.0 0.0
6.777777777777779 -15.11111111111111 0.0 0.0
6.777777777777779 -14.666666666666668 0.0 0.0
6.777777777777779 -14.222222222222221 0.0 0.0
6.777777777777779 -13.777777777777779 0.0 0.0
6.777777777777779 -13.333333333333332 0.0 0.0
6.777777777777779 -12.88888888888889 0.0 0.0
6.777777777777779 -12.444444444444443 0.0 0.0
6.777777777777779 -12.0 0.0 0.0
6.777777777777779 -11.555555555555557 0.0 0.0
6.777777777777779 -11.11111111111111 0.0 0.0
6.777777777777779 -10.666666666666668 0.0 0.0
6.777777777777779 -10.222222222222221 0.0 0.0
6.777777777777779 -9.777777777777779 0.0 0.0
6.777777777777779 -9.333333333333332 0.0 0.0
6.777777777777779 -8.88888888888889 0.0 0.0
6.777777777777779 -8.444444444444443 0.0 0.0
6.777777777777779 -8.0 0.0 0.0
6.777777777777779 -7.555555555555555 0.0 0.0
6.777777777777779 -7.111111111111111 0.0 0.0
6.777777777777779 -6.666666666666667 0.0 0.0
6.777777777777779 -6.222222222222222 0.0 0.0
6.777777777777779 -5.777777777777778 0.0 0.0
6.777777777777779 -5.333333333333333 0.0 0.0
6.777777777777779 -4.888888888888889 0.0 0.0
6.777777777777779 -4.444444444444445 0.0 0.0
6.777777777777779 -4.0 0.0 0.0
6.777777777777779 -3.5555555555555554 0.0 0.0
6.777777777777779 -3.111111111111111 0.0 0.0
6.777777777777779 -2.666666666666667 0.0 0.0
6.777777777777779 -2.2222222222222223 0.0 0.0
6.777777777777779 -1.7777777777777777 0.0 0.0
6.777777777777779 -1.3333333333333335 0.0 0.0
6.777777777777779 -0.8888888888888888 0.0 0.0
6.777777777777779 -0.4444444444444444 0.0 0.0
6.777777777777779 0.0 0.0 0.0
6.777777777777779 0.4444444444444444 0.0 0.0
6.777777777777779 0.8888888888888888 0.0 0.0
6.777777777777779 1.3333333333333335 0.0 0.0
6.777777777777779 1.7777777777777777 0.0 0.0
6.777777777777779 2.2222222222222223 0.0 0.0
6.777777777777779 2.666666666666667 0.0 0.0
6.777777777777779 3.111111111111111 0.0 0.0
6.777777777777779 3.5555555555555554 0.0 0.0
6.777777777777779 4.0 0.0 0.0
6.777777777777779 4.444444444444445 0.0 0.0
6.777777777777779 4.888888888888889 0.0 0.0
6.777777777777779 5.333333333333333 0.0 0.0
6.777777777777779 5.777777777777778 0.0 0.0
6.777777777777779 6.222222222222222 0.0 0.0
6.777777777777779 6.666666666666667 0.0 0.0
6.777777777777779 7.111111111111111 0.0 0.0
6.777777777777779 7.555555555555555 0.0 0.0
6.777777777777779 8.0 0.0 0.0
6.777777777777779 8.444444444444443 0.0 0.0
6.777777777777779 8.88888888888889 0.0 0.0
6.777777777777779 9.333333333333332 0.0 0.0
6.777777777777779 9.777777777777779 0.0 0.0
6.777777777777779 10.222222222222221 0.0 0.0
6.777777777777779 10.666666666666668 0.0 0.0
6.777777777777779 11.11111111111111 0.0 0.0
6.777777777777779 11.555555555555557 0.0 0.0
6.777777777777779 12.0 0.0 0.0
6.777777777777779 12.444444444444443 0.0 0.0
6.777777777777779 12.88888888888889 0.0 0.0
6.777777777777779 13.333333333333332 0.0 0.0
6.777777777777779 13.777777777777779 0.0 0.0
6.777777777777779 14.222222222222221 0.0 0.0
6.777777777777779 14.666666666666668 0.0 0.0
6.777777777777779 15.11111111111111 0.0 0.0
6.777777777777779 15.555555555555557 0.0 0.0
6.777777777777779 16.0 0.0 0.0
6.777777777777779 16.444444444444443 0.0 0.0
6.777777777777779 16.88888888888889 0.0 0.0
6.777777777777779 17.333333333333336 0.0 0.0
6.777777777777779 17.77777777777778 0.0 0.0
6.777777777777779 18.22222222222222 0.0 0.0
6.777777777777779 18.666666666666664 0.0 0.0
6.777777777777779 19.11111111111111 0.0 0.0
6.777777777777779 19.555555555555557 0.0 0.0
6.777777777777779 20.0 0.0 0.0
6.777777777777779 20.444444444444443 0.0 0.0
6.777777777777779 20.88888888888889 0.0 0.0
6.777777777777779 21.333333333333336 0.0 0.0
6.777777777777779 21.77777777777778 0.0 0.0
7.0 -21.77777777777778 0.0 0.0
7.0 -21.333333333333336 0.0 0.0
7.0 -20.88888888888889 0.0 0.0
7.0 -20.444444444444443 0.0 0.0
7.0 -20.0 0.0 0.0
7.0 -19.555555555555557 0.0 0.0
7.0 -19.11111111111111 0.0 0.0
7.0 -18.666666666666664 0.0 0.0
7.0 -18.22222222222222 0.0 0.0
7.0 -17.77777777777778 0.0 0.0
7.0 -17.333333333333336 0.0 0.0
7.0 -16.88888888888889 0.0 0.0
7.0 -16.444444444444443 0.0 0.0
7.0 -16.0 0.0 0.0
7.0 -15.555555555555557 0.0 0.0
7.0 -15.11111111111111 0.0 0.0
7.0 -14.666666666666668 0.0 0.0
7.0 -14.222222222222221 0.0 0.0
7.0 -13.777777777777779 0.0 0.0
7.0 -13.333333333333332 0.0 0.0
7.0 -12.88888888888889 0.0 0.0
7.0 -12.444444444444443 0.0 0.0
7.0 -12.0 0.0 0.0
7.0 -11.555555555555557 0.0 0.0
7.0 -11.11111111111111 0.0 0.0
7.0 -10.666666666666668 0.0 0.0
7.0 -10.222222222222221 0.0 0.0
7.0 -9.777777777777779 0.0 0.0
7.0 -9.333333333333332 0.0 0.0
7.0 -8.88888888888889 0.0 0.0
7.0 -8.444444444444443 0.0 0.0
7.0 -8.0 0.0 0.0
7.0 -7.555555555555555 0.0 0.0
7.0 -7.111111111111111 0.0 0.0
7.0 -6.666666666666667 0.0 0.0
7.0 -6.222222222222222 0.0 0.0
7.0 -5.777777777777778 0.0 0.0
7.0 -5.333333333333333 0.0 0.0
7.0 -4.888888888888889 0.0 0.0
7.0 -4.444444444444445 0.0 0.0
7.0 -4.0 0.0 0.0
7.0 -3.5555555555555554 0.0 0.0
7.0 -3.111111111111111 0.0 0.0
7.0 -2.666666666666667 0.0 0.0
7.0 -2.2222222222222223 0.0 0.0
7.0 -1.7777777777777777 0.0 0.0
7.0 -1.3333333333333335 0.0 0.0
7.0 -0.8888888888888888 0.0 0.0
7.0 -0.4444444444444444 0.0 0.0
7.0 0.0 0.0 0.0
7.0 0.4444444444444444 0.0 0.0
7.0 0.8888888888888888 0.0 0.0
7.0 1.3333333333333335 0.0 0.0
7.0 1.7777777777777777 0.0 0.0
7.0 2.2222222222222223 0.0 0.0
7.0 2.666666666666667 0.0 0.0
7.0 3.111111111111111 0.0 0.0
7.0 3.5555555555555554 0.0 0.0
7.0 4.0 0.0 0.0
7.0 4.444444444444445 0.0 0.0
7.0 4.888888888888889 0.0 0.0
7.0 5.333333333333333 0.0 0.0
7.0 5.777777777777778 0.0 0.0
7.0 6.222222222222222 0.0 0.0
7.0 6.666666666666667 0.0 0.0
7.0 7.111111111111111 0.0 0.0
7.0 7.555555555555555 0.0 0.0
7.0 8.0 0.0 0.0
7.0 8.444444444444443 0.0 0.0
7.0 8.88888888888889 0.0 0.0
7.0 9.333333333333332 0.0 0.0
7.0 9.777777777777779 0.0 0.0
7.0 10.222222222222221 0.0 0.0
7.0 10.666666666666668 0.0 0.0
7.0 11.11111111111111 0.0 0.0
7.0 11.555555555555557 0.0 0.0
7.0 12.0 0.0 0.0
7.0 12.444444444444443 0.0 0.0
7.0 12.88888888888889 0.0 0.0
7.0 13.333333333333332 0.0 0.0
7.0 13.777777777777779 0.0 0.0
7.0 14.222222222222221 0.0 0.0
7.0 14.666666666666668 0.0 0.0
7.0 15.11111111111111 0.0 0.0
7.0 15.555555555555557 0.0 0.0
7.0 16.0 0.0 0.0
7.0 16.444444444444443 0.0 0.0
7.0 16.88888888888889 0.0 0.0
7.0 17.333333333333336 0.0 0.0
7.0 17.77777777777778 0.0 0.0
7.0 18.22222222222222 0.0 0.0
7.0 18.666666666666664 0.0 0.0
7.0 19.11111111111111 0.0 0.0
7.0 19.555555555555557 0.0 0.0
7.0 20.0 0.0 0.0
7.0 20.444444444444443 0.0 0.0
7.0 20.88888888888889 0.0 0.0
7.0 21.333333333333336 0.0 0.0
7.0 21.77777777777778 0.0 0.0
7.222222222222221 -21.77777777777778 0.0 0.0
7.222222222222221 -21.333333333333336 0.0 0.0
7.222222222222221 -20.88888888888889 0.0 0.0
7.222222222222221 -20.444444444444443 0.0 0.0
7.222222222222221 -20.0 0.0 0.0
7.222222222222221 -19.555555555555557 0.0 0.0
7.222222222222221 -19.11111111111111 0.0 0.0
7.222222222222221 -18.666666666666664 0.0 0.0
7.222222222222221 -18.22222222222222 0.0 0.0
7.222222222222221 -17.77777777777778 0.0 0.0
7.222222222222221 -17.333333333333336 0.0 0.0
7.222222222222221 -16.88888888888889 0.0 0.0
7.222222222222221 -16.444444444444443 0.0 0.0
7.222222222222221 -16.0 0.0 0.0
7.222222222222221 -15.555555555555557 0.0 0.0
7.222222222222221 -15.11111111111111 0.0 0.0
7.222222222222221 -14.666666666666668 0.0 0.0
7.222222222222221 -14.222222222222221 0.0 0.0
7.222222222222221 -13.777777777777779 0.0 0.0
7.222222222222221 -13.333333333333332 0.0 0.0
7.222222222222221 -12.88888888888889 0.0 0.0
7.222222222222221 -12.444444444444443 0.0 0.0
7.222222222222221 -12.0 0.0 0.0
7.222222222222221 -11.555555555555557 0.0 0.0
7.222222222222221 -11.11111111111111 0.0 0.0
7.222222222222221 -10.666666666666668 0.0 0.0
7.222222222222221 -10.222222222222221 0.0 0.0
7.222222222222221 -9.777777777777779 0.0 0.0
7.222222222222221 -9.333333333333332 0.0 0.0
7.222222222222221 -8.88888888888889 0.0 0.0
7.222222222222221 -8.444444444444443 0.0 0.0
7.222222222222221 -8.0 0.0 0.0
7.222222222222221 -7.555555555555555 0.0 0.0
7.222222222222221 -7.111111111111111 0.0 0.0
7.222222222222221 -6.666666666666667 0.0 0.0
7.222222222222221 -6.222222222222222 0.0 0.0
7.222222222222221 -5.777777777777778 0.0 0.0
7.222222222222221 -5.333333333333333 0.0 0.0
7.222222222222221 -4.888888888888889 0.0 0.0
7.222222222222221 -4.444444444444445 0.0 0.0
7.222222222222221 -4.0 0.0 0.0
7.222222222222221 -3.5555555555555554 0.0 0.0
7.222222222222221 -3.111111111111111 0.0 0.0
7.222222222222221 -2.666666666666667 0.0 0.0
7.222222222222221 -2.2222222222222223 0.0 0.0
7.222222222222221 -1.7777777777777777 0.0 0.0
7.222222222222221 -1.3333333333333335 0.0 0.0
7.222222222222221 -0.8888888888888888 0.0 0.0
7.222222222222221 -0.4444444444444444 0.0 0.0
7.222222222222221 0.0 0.0 0.0
7.222222222222221 0.4444444444444444 0.0 0.0
7.222222222222221 0.8888888888888888 0.0 0.0
7.222222222222221 1.3333333333333335 0.0 0.0
7.222222222222221 1.7777777777777777 0.0 0.0
7.222222222222221 2.2222222222222223 0.0 0.0
7.222222222222221 2.666666666666667 0.0 0.0
7.222222222222221 3.111111111111111 0.0 0.0
7.222222222222221 3.5555555555555554 0.0 0.0
7.222222222222221 4.0 0.0 0.0
7.222222222222221 4.444444444444445 0.0 0.0
7.222222222222221 4.888888888888889 0.0 0.0
7.222222222222221 5.333333333333333 0.0 0.0
7.222222222222221 5.777777777777778 0.0 0.0
7.222222222222221 6.222222222222222 0.0 0.0
7.222222222222221 6.666666666666667 0.0 0.0
7.222222222222221 7.111111111111111 0.0 0.0
7.222222222222221 7.555555555555555 0.0 0.0
7.222222222222221 8.0 0.0 0.0
7.222222222222221 8.444444444444443 0.0 0.0
7.222222222222221 8.88888888888889 0.0 0.0
7.222222222222221 9.333333333333332 0.0 0.0
7.222222222222221 9.777777777777779 0.0 0.0
7.222222222222221 10.222222222222221 0.0 0.0
7.222222222222221 10.666666666666668 0.0 0.0
7.222222222222221 11.11111111111111 0.0 0.0
7.222222222222221 11.555555555555557 0.0 0.0
7.222222222222221 12.0 0.0 0.0
7.222222222222221 12.444444444444443 0.0 0.0
7.222222222222221 12.88888888888889 0.0 0.0
7.222222222222221 13.333333333333332 0.0 0.0
7.222222222222221 13.777777777777779 0.0 0.0
7.222222222222221 14.222222222222221 0.0 0.0
7.222222222222221 14.666666666666668 0.0 0.0
7.222222222222221 15.11111111111111 0.0 0.0
7.222222222222221 15.555555555555557 0.0 0.0
7.222222222222221 16.0 0.0 0.0
7.222222222222221 16.444444444444443 0.0 0.0
7.222222222222221 16.88888888888889 0.0 0.0
7.222222222222221 17.333333333333336 0.0 0.0
7.222222222222221 17.77777777777778 0.0 0.0
7.222222222222221 18.22222222222222 0.0 0.0
7.222222222222221 18.666666666666664 0.0 0.0
7.222222222222221 19.11111111111111 0.0 0.0
7.222222222222221 19.555555555555557 0.0 0.0
7.222222222222221 20.0 0.0 0.0
7.222222222222221 20.444444444444443 0.0 0.0
7.222222222222221 20.88888888888889 0.0 0.0
7.222222222222221 21.333333333333336 0.0 0.0
7.222222222222221 21.77777777777778 0.0 0.0
7.444444444444445 -21.77777777777778 0.0 0.0
7.444444444444445 -21.333333333333336 0.0 0.0
7.444444444444445 -20.88888888888889 0.0 0.0
7.444444444444445 -20.444444444444443 0.0 0.0
7.444444444444445 -20.0 0.0 0.0
7.444444444444445 -19.555555555555557 0.0 0.0
7.444444444444445 -19.11111111111111 0.0 0.0
7.444444444444445 -18.666666666666664 0.0 0.0
7.444444444444445 -18.22222222222222 0.0 0.0
7.444444444444445 -17.77777777777778 0.0 0.0
7.444444444444445 -17.333333333333336 0.0 0.0
7.444444444444445 -16.88888888888889 0.0 0.0
7.444444444444445 -16.444444444444443 0.0 0.0
7.444444444444445 -16.0 0.0 0.0
7.444444444444445 -15.555555555555557 0.0 0.0
7.444444444444445 -15.11111111111111 0.0 0.0
7.444444444444445 -14.666666666666668 0.0 0.0
7.444444444444445 -14.222222222222221 0.0 0.0
7.444444444444445 -13.777777777777779 0.0 0.0
7.444444444444445 -13.333333333333332 0.0 0.0
7.444444444444445 -12.88888888888889 0.0 0.0
7.444444444444445 -12.444444444444443 0.0 0.0
7.444444444444445 -12.0 0.0 0.0
7.444444444444445 -11.555555555555557 0.0 0.0
7.444444444444445 -11.11111111111111 0.0 0.0
7.444444444444445 -10.666666666666668 0.0 0.0
7.444444444444445 -10.222222222222221 0.0 0.0
7.444444444444445 -9.777777777777779 0.0 0.0
7.444444444444445 -9.333333333333332 0.0 0.0
7.444444444444445 -8.88888888888889 0.0 0.0
7.444444444444445 -8.444444444444443 0.0 0.0
7.444444444444445 -8.0 0.0 0.0
7.444444444444445 -7.555555555555555 0.0 0.0
7.444444444444445 -7.111111111111111 0.0 0.0
7.444444444444445 -6.666666666666667 0.0 0.0
7.444444444444445 -6.222222222222222 0.0 0.0
7.444444444444445 -5.777777777777778 0.0 0.0
7.444444444444445 -5.333333333333333 0.0 0.0
7.444444444444445 -4.888888888888889 0.0 0.0
7.444444444444445 -4.444444444444445 0.0 0.0
7.444444444444445 -4.0 0.0 0.0
7.444444444444445 -3.5555555555555554 0.0 0.0
7.444444444444445 -3.111111111111111 0.0 0.0
7.444444444444445 -2.666666666666667 0.0 0.0
7.444444444444445 -2.2222222222222223 0.0 0.0
7.444444444444445 -1.7777777777777777 0.0 0.0
7.444444444444445 -1.3333333333333335 0.0 0.0
7.444444444444445 -0.8888888888888888 0.0 0.0
7.444444444444445 -0.4444444444444444 0.0 0.0
7.444444444444445 0.0 0.0 0.0
7.444444444444445 0.4444444444444444 0.0 0.0
7.444444444444445 0.8888888888888888 0.0 0.0
7.444444444444445 1.3333333333333335 0.0 0.0
7.444444444444445 1.7777777777777777 0.0 0.0
7.444444444444445 2.2222222222222223 0.0 0.0
7.444444444444445 2.666666666666667 0.0 0.0
7.444444444444445 3.111111111111111 0.0 0.0
7.444444444444445 3.5555555555555554 0.0 0.0
7.444444444444445 4.0 0.0 0.0
7.444444444444445 4.444444444444445 0.0 0.0
7.444444444444445 4.888888888888889 0.0 0.0
7.444444444444445 5.333333333333333 0.0 0.0
7.444444444444445 5.777777777777778 0.0 0.0
7.444444444444445 6.222222222222222 0.0 0.0
7.444444444444445 6.666666666666667 0.0 0.0
7.444444444444445 7.111111111111111 0.0 0.0
7.444444444444445 7.555555555555555 0.0 0.0
7.444444444444445 8.0 0.0 0.0
7.444444444444445 8.444444444444443 0.0 0.0
7.444444444444445 8.88888888888889 0.0 0.0
7.444444444444445 9.333333333333332 0.0 0.0
7.444444444444445 9.777777777777779 0.0 0.0
7.444444444444445 10.222222222222221 0.0 0.0
7.444444444444445 10.666666666666668 0.0 0.0
7.444444444444445 11.11111111111111 0.0 0.0
7.444444444444445 11.555555555555557 0.0 0.0
7.444444444444445 12.0 0.0 0.0
7.444444444444445 12.444444444444443 0.0 0.0
7.444444444444445 12.88888888888889 0.0 0.0
7.444444444444445 13.333333333333332 0.0 0.0
7.444444444444445 13.777777777777779 0.0 0.0
7.444444444444445 14.222222222222221 0.0 0.0
7.444444444444445 14.666666666666668 0.0 0.0
7.444444444444445 15.11111111111111 0.0 0.0
7.444444444444445 15.555555555555557 0.0 0.0
7.444444444444445 16.0 0.0 0.0
7.444444444444445 16.444444444444443 0.0 0.0
7.444444444444445 16.88888888888889 0.0 0.0
7.444444444444445 17.333333333333336 0.0 0.0
7.444444444444445 17.77777777777778 0.0 0.0
7.444444444444445 18.22222222222222 0.0 0.0
7.444444444444445 18.666666666666664 0.0 0.0
7.444444444444445 19.11111111111111 0.0 0.0
7.444444444444445 19.555555555555557 0.0 0.0
7.444444444444445 20.0 0.0 0.0
7.444444444444445 20.444444444444443 0.0 0.0
7.444444444444445 20.88888888888889 0.0 0.0
7.444444444444445 21.333333333333336 0.0 0.0
7.444444444444445 21.77777777777778 0.0 0.0
7.666666666666666 -21.77777777777778 0.0 0.0
7.666666666666666 -21.333333333333336 0.0 0.0
7.666666666666666 -20.88888888888889 0.0 0.0
7.666666666666666 -20.444444444444443 0.0 0.0
7.666666666666666 -20.0 0.0 0.0
7.666666666666666 -19.555555555555557 0.0 0.0
7.666666666666666 -19.11111111111111 0.0 0.0
7.666666666666666 -18.666666666666664 0.0 0.0
7.666666666666666 -18.22222222222222 0.0 0.0
7.666666666666666 -17.77777777777778 0.0 0.0
7.666666666666666 -17.333333333333336 0.0 0.0
7.666666666666666 -16.88888888888889 0.0 0.0
7.666666666666666 -16.444444444444443 0.0 0.0
7.666666666666666 -16.0 0.0 0.0
7.666666666666666 -15.555555555555557 0.0 0.0
7.666666666666666 -15.11111111111111 0.0 0.0
7.666666666666666 -14.666666666666668 0.0 0.0
7.666666666666666 -14.222222222222221 0.0 0.0
7.666666666666666 -13.777777777777779 0.0 0.0
7.666666666666666 -13.333333333333332 0.0 0.0
7.666666666666666 -12.88888888888889 0.0 0.0
7.666666666666666 -12.444444444444443 0.0 0.0
7.666666666666666 -12.0 0.0 0.0
7.666666666666666 -11.555555555555557 0.0 0.0
7.666666666666666 -11.11111111111111 0.0 0.0
7.666666666666666 -10.666666666666668 0.0 0.0
7.666666666666666 -10.222222222222221 0.0 0.0
7.666666666666666 -9.777777777777779 0.0 0.0
7.666666666666666 -9.333333333333332 0.0 0.0
7.666666666666666 -8.88888888888889 0.0 0.0
7.666666666666666 -8.444444444444443 0.0 0.0
7.666666666666666 -8.0 0.0 0.0
7.666666666666666 -7.555555555555555 0.0 0.0
7.666666666666666 -7.111111111111111 0.0 0.0
7.666666666666666 -6.666666666666667 0.0 0.0
7.666666666666666 -6.222222222222222 0.0 0.0
7.666666666666666 -5.777777777777778 0.0 0.0
7.666666666666666 -5.333333333333333 0.0 0.0
7.666666666666666 -4.888888888888889 0.0 0.0
7.666666666666666 -4.444444444444445 0.0 0.0
7.666666666666666 -4.0 0.0 0.0
7.666666666666666 -3.5555555555555554 0.0 0.0
7.666666666666666 -3.111111111111111 0.0 0.0
7.666666666666666 -2.666666666666667 0.0 0.0
7.666666666666666 -2.2222222222222223 0.0 0.0
7.666666666666666 -1.7777777777777777 0.0 0.0
7.666666666666666 -1.3333333333333335 0.0 0.0
7.666666666666666 -0.8888888888888888 0.0 0.0
7.666666666666666 -0.4444444444444444 0.0 0.0
7.666666666666666 0.0 0.0 0.0
7.666666666666666 0.4444444444444444 0.0 0.0
7.666666666666666 0.8888888888888888 0.0 0.0
7.666666666666666 1.3333333333333335 0.0 0.0
7.666666666666666 1.7777777777777777 0.0 0.0
7.666666666666666 2.2222222222222223 0.0 0.0
7.666666666666666 2.666666666666667 0.0 0.0
7.666666666666666 3.111111111111111 0.0 0.0
7.666666666666666 3.5555555555555554 0.0 0.0
7.666666666666666 4.0 0.0 0.0
7.666666666666666 4.444444444444445 0.0 0.0
7.666666666666666 4.888888888888889 0.0 0.0
7.666666666666666 5.333333333333333 0.0 0.0
7.666666666666666 5.777777777777778 0.0 0.0
7.666666666666666 6.222222222222222 0.0 0.0
7.666666666666666 6.666666666666667 0.0 0.0
7.666666666666666 7.111111111111111 0.0 0.0
7.666666666666666 7.555555555555555 0.0 0.0
7.666666666666666 8.0 0.0 0.0
7.666666666666666 8.444444444444443 0.0 0.0
7.666666666666666 8.88888888888889 0.0 0.0
7.666666666666666 9.333333333333332 0.0 0.0
7.666666666666666 9.777777777777779 0.0 0.0
7.666666666666666 10.222222222222221 0.0 0.0
7.666666666666666 10.666666666666668 0.0 0.0
7.666666666666666 11.11111111111111 0.0 0.0
7.666666666666666 11.555555555555557 0.0 0.0
7.666666666666666 12.0 0.0 0.0
7.666666666666666 12.444444444444443 0.0 0.0
7.666666666666666 12.88888888888889 0.0 0.0
7.666666666666666 13.333333333333332 0.0 0.0
7.666666666666666 13.777777777777779 0.0 0.0
7.666666666666666 14.222222222222221 0.0 0.0
7.666666666666666 14.666666666666668 0.0 0.0
7.666666666666666 15.11111111111111 0.0 0.0
7.666666666666666 15.555555555555557 0.0 0.0
7.666666666666666 16.0 0.0 0.0
7.666666666666666 16.444444444444443 0.0 0.0
7.666666666666666 16.88888888888889 0.0 0.0
7.666666666666666 17.333333333333336 0.0 0.0
7.666666666666666 17.77777777777778 0.0 0.0
7.666666666666666 18.22222222222222 0.0 0.0
7.666666666666666 18.666666666666664 0.0 0.0
7.666666666666666 19.11111111111111 0.0 0.0
7.666666666666666 19.555555555555557 0.0 0.0
7.666666666666666 20.0 0.0 0.0
7.666666666666666 20.444444444444443 0.0 0.0
7.666666666666666 20.88888888888889 0.0 0.0
7.666666666666666 21.333333333333336 0.0 0.0
7.666666666666666 21.77777777777778 0.0 0.0
7.888888888888889 -21.77777777777778 0.0 0.0
7.888888888888889 -21.333333333333336 0.0 0.0
7.888888888888889 -20.88888888888889 0.0 0.0
7.888888888888889 -20.444444444444443 0.0 0.0
7.888888888888889 -20.0 0.0 0.0
7.888888888888889 -19.555555555555557 0.0 0.0
7.888888888888889 -19.11111111111111 0.0 0.0
7.888888888888889 -18.666666666666664 0.0 0.0
7.888888888888889 -18.22222222222222 0.0 0.0
7.888888888888889 -17.77777777777778 0.0 0.0
7.888888888888889 -17.333333333333336 0.0 0.0
7.888888888888889 -16.88888888888889 0.0 0.0
7.888888888888889 -16.444444444444443 0.0 0.0
7.888888888888889 -16.0 0.0 0.0
7.888888888888889 -15.555555555555557 0.0 0.0
7.888888888888889 -15.11111111111111 0.0 0.0
7.888888888888889 -14.666666666666668 0.0 0.0
7.888888888888889 -14.222222222222221 0.0 0.0
7.888888888888889 -13.777777777777779 0.0 0.0
7.888888888888889 -13.333333333333332 0.0 0.0
7.888888888888889 -12.88888888888889 0.0 0.0
7.888888888888889 -12.444444444444443 0.0 0.0
7.888888888888889 -12.0 0.0 0.0
7.888888888888889 -11.555555555555557 0.0 0.0
7.888888888888889 -11.11111111111111 0.0 0.0
7.888888888888889 -10.666666666666668 0.0 0.0
7.888888888888889 -10.222222222222221 0.0 0.0
7.888888888888889 -9.777777777777779 0.0 0.0
7.888888888888889 -9.333333333333332 0.0 0.0
7.888888888888889 -8.88888888888889 0.0 0.0
7.888888888888889 -8.444444444444443 0.0 0.0
7.888888888888889 -8.0 0.0 0.0
7.888888888888889 -7.555555555555555 0.0 0.0
7.888888888888889 -7.111111111111111 0.0 0.0
7.888888888888889 -6.666666666666667 0.0 0.0
7.888888888888889 -6.222222222222222 0.0 0.0
7.888888888888889 -5.777777777777778 0.0 0.0
7.888888888888889 -5.333333333333333 0.0 0.0
7.888888888888889 -4.888888888888889 0.0 0.0
7.888888888888889 -4.444444444444445 0.0 0.0
7.888888888888889 -4.0 0.0 0.0
7.888888888888889 -3.5555555555555554 0.0 0.0
7.888888888888889 -3.111111111111111 0.0 0.0
7.888888888888889 -2.666666666666667 0.0 0.0
7.888888888888889 -2.2222222222222223 0.0 0.0
7.888888888888889 -1.7777777777777777 0.0 0.0
7.888888888888889 -1.3333333333333335 0.0 0.0
7.888888888888889 -0.8888888888888888 0.0 0.0
7.888888888888889 -0.4444444444444444 0.0 0.0
7.888888888888889 0.0 0.0 0.0
7.888888888888889 0.4444444444444444 0.0 0.0
7.888888888888889 0.8888888888888888 0.0 0.0
7.888888888888889 1.3333333333333335 0.0 0.0
7.888888888888889 1.7777777777777777 0.0 0.0
7.888888888888889 2.2222222222222223 0.0 0.0
7.888888888888889 2.666666666666667 0.0 0.0
7.888888888888889 3.111111111111111 0.0 0.0
7.888888888888889 3.5555555555555554 0.0 0.0
7.888888888888889 4.0 0.0 0.0
7.888888888888889 4.444444444444445 0.0 0.0
7.888888888888889 4.888888888888889 0.0 0.0
7.888888888888889 5.333333333333333 0.0 0.0
7.888888888888889 5.777777777777778 0.0 0.0
7.888888888888889 6.222222222222222 0.0 0.0
7.888888888888889 6.666666666666667 0.0 0.0
7.888888888888889 7.111111111111111 0.0 0.0
7.888888888888889 7.555555555555555 0.0 0.0
7.888888888888889 8.0 0.0 0.0
7.888888888888889 8.444444444444443 0.0 0.0
7.888888888888889 8.88888888888889 0.0 0.0
7.888888888888889 9.333333333333332 0.0 0.0
7.888888888888889 9.777777777777779 0.0 0.0
7.888888888888889 10.222222222222221 0.0 0.0
7.888888888888889 10.666666666666668 0.0 0.0
7.888888888888889 11.11111111111111 0.0 0.0
7.888888888888889 11.555555555555557 0.0 0.0
7.888888888888889 12.0 0.0 0.0
7.888888888888889 12.444444444444443 0.0 0.0
7.888888888888889 12.88888888888889 0.0 0.0
7.888888888888889 13.333333333333332 0.0 0.0
7.888888888888889 13.777777777777779 0.0 0.0
7.888888888888889 14.222222222222221 0.0 0.0
7.888888888888889 14.666666666666668 0.0 0.0
7.888888888888889 15.11111111111111 0.0 0.0
7.888888888888889 15.555555555555557 0.0 0.0
7.888888888888889 16.0 0.0 0.0
7.888888888888889 16.444444444444443 0.0 0.0
7.888888888888889 16.88888888888889 0.0 0.0
7.888888888888889 17.333333333333336 0.0 0.0
7.888888888888889 17.77777777777778 0.0 0.0
7.888888888888889 18.22222222222222 0.0 0.0
7.888888888888889 18.666666666666664 0.0 0.0
7.888888888888889 19.11111111111111 0.0 0.0
7.888888888888889 19.555555555555557 0.0 0.0
7.888888888888889 20.0 0.0 0.0
7.888888888888889 20.444444444444443 0.0 0.0
7.888888888888889 20.88888888888889 0.0 0.0
7.888888888888889 21.333333333333336 0.0 0.0
7.888888888888889 21.77777777777778 0.0 0.0
8.11111111111111 -21.77777777777778 0.0 0.0
8.11111111111111 -21.333333333333336 0.0 0.0
8.11111111111111 -20.88888888888889 0.0 0.0
8.11111111111111 -20.444444444444443 0.0 0.0
8.11111111111111 -20.0 0.0 0.0
8.11111111111111 -19.555555555555557 0.0 0.0
8.11111111111111 -19.11111111111111 0.0 0.0
8.11111111111111 -18.666666666666664 0.0 0.0
8.11111111111111 -18.22222222222222 0.0 0.0
8.11111111111111 -17.77777777777778 0.0 0.0
8.11111111111111 -17.333333333333336 0.0 0.0
8.11111111111111 -16.88888888888889 0.0 0.0
8.11111111111111 -16.444444444444443 0.0 0.0
8.11111111111111 -16.0 0.0 0.0
8.11111111111111 -15.555555555555557 0.0 0.0
8.11111111111111 -15.11111111111111 0.0 0.0
8.11111111111111 -14.666666666666668 0.0 0.0
8.11111111111111 -14.222222222222221 0.0 0.0
8.11111111111111 -13.777777777777779 0.0 0.0
8.11111111111111 -13.333333333333332 0.0 0.0
8.11111111111111 -12.88888888888889 0.0 0.0
8.11111111111111 -12.444444444444443 0.0 0.0
8.11111111111111 -12.0 0.0 0.0
8.11111111111111 -11.555555555555557 0.0 0.0
8.11111111111111 -11.11111111111111 0.0 0.0
8.11111111111111 -10.666666666666668 0.0 0.0
8.11111111111111 -10.222222222222221 0.0 0.0
8.11111111111111 -9.777777777777779 0.0 0.0
8.11111111111111 -9.333333333333332 0.0 0.0
8.11111111111111 -8.88888888888889 0.0 0.0
8.11111111111111 -8.444444444444443 0.0 0.0
8.11111111111111 -8.0 0.0 0.0
8.11111111111111 -7.555555555555555 0.0 0.0
8.11111111111111 -7.111111111111111 0.0 0.0
8.11111111111111 -6.666666666666667 0.0 0.0
8.11111111111111 -6.222222222222222 0.0 0.0
8.11111111111111 -5.777777777777778 0.0 0.0
8.11111111111111 -5.333333333333333 0.0 0.0
8.11111111111111 -4.888888888888889 0.0 0.0
8.11111111111111 -4.444444444444445 0.0 0.0
8.11111111111111 -4.0 0.0 0.0
8.11111111111111 -3.5555555555555554 0.0 0.0
8.11111111111111 -3.111111111111111 0.0 0.0
8.11111111111111 -2.666666666666667 0.0 0.0
8.11111111111111 -2.2222222222222223 0.0 0.0
8.11111111111111 -1.7777777777777777 0.0 0.0
8.11111111111111 -1.3333333333333335 0.0 0.0
8.11111111111111 -0.8888888888888888 0.0 0.0
8.11111111111111 -0.4444444444444444 0.0 0.0
8.11111111111111 0.0 0.0 0.0
8.11111111111111 0.4444444444444444 0.0 0.0
8.11111111111111 0.8888888888888888 0.0 0.0
8.11111111111111 1.3333333333333335 0.0 0.0
8.11111111111111 1.7777777777777777 0.0 0.0
8.11111111111111 2.2222222222222223 0.0 0.0
8.11111111111111 2.666666666666667 0.0 0.0
8.11111111111111 3.111111111111111 0.0 0.0
8.11111111111111 3.5555555555555554 0.0 0.0
8.11111111111111 4.0 0.0 0.0
8.11111111111111 4.444444444444445 0.0 0.0
8.11111111111111 4.888888888888889 0.0 0.0
8.11111111111111 5.333333333333333 0.0 0.0
8.11111111111111 5.777777777777778 0.0 0.0
8.11111111111111 6.222222222222222 0.0 0.0
8.11111111111111 6.666666666666667 0.0 0.0
8.11111111111111 7.111111111111111 0.0 0.0
8.11111111111111 7.555555555555555 0.0 0.0
8.11111111111111 8.0 0.0 0.0
8.11111111111111 8.444444444444443 0.0 0.0
8.11111111111111 8.88888888888889 0.0 0.0
8.11111111111111 9.333333333333332 0.0 0.0
8.11111111111111 9.777777777777779 0.0 0.0
8.11111111111111 10.222222222222221 0.0 0.0
8.11111111111111 10.666666666666668 0.0 0.0
8.11111111111111 11.11111111111111 0.0 0.0
8.11111111111111 11.555555555555557 0.0 0.0
8.11111111111111 12.0 0.0 0.0
8.11111111111111 12.444444444444443 0.0 0.0
8.11111111111111 12.88888888888889 0.0 0.0
8.11111111111111 13.333333333333332 0.0 0.0
8.11111111111111 13.777777777777779 0.0 0.0
8.11111111111111 14.222222222222221 0.0 0.0
8.11111111111111 14.666666666666668 0.0 0.0
8.11111111111111 15.11111111111111 0.0 0.0
8.11111111111111 15.555555555555557 0.0 0.0
8.11111111111111 16.0 0.0 0.0
8.11111111111111 16.444444444444443 0.0 0.0
8.11111111111111 16.88888888888889 0.0 0.0
8.11111111111111 17.333333333333336 0.0 0.0
8.11111111111111 17.77777777777778 0.0 0.0
8.11111111111111 18.22222222222222 0.0 0.0
8.11111111111111 18.666666666666664 0.0 0.0
8.11111111111111 19.11111111111111 0.0 0.0
8.11111111111111 19.555555555555557 0.0 0.0
8.11111111111111 20.0 0.0 0.0
8.11111111111111 20.444444444444443 0.0 0.0
8.11111111111111 20.88888888888889 0.0 0.0
8.11111111111111 21.333333333333336 0.0 0.0
8.11111111111111 21.77777777777778 0.0 0.0
8.333333333333332 -21.77777777777778 0.0 0.0
8.333333333333332 -21.333333333333336 0.0 0.0
8.333333333333332 -20.88888888888889 0.0 0.0
8.333333333333332 -20.444444444444443 0.0 0.0
8.333333333333332 -20.0 0.0 0.0
8.333333333333332 -19.555555555555557 0.0 0.0
8.333333333333332 -19.11111111111111 0.0 0.0
8.333333333333332 -18.666666666666664 0.0 0.0
8.333333333333332 -18.22222222222222 0.0 0.0
8.333333333333332 -17.77777777777778 0.0 0.0
8.333333333333332 -17.333333333333336 0.0 0.0
8.333333333333332 -16.88888888888889 0.0 0.0
8.333333333333332 -16.444444444444443 0.0 0.0
8.333333333333332 -16.0 0.0 0.0
8.333333333333332 -15.555555555555557 0.0 0.0
8.333333333333332 -15.11111111111111 0.0 0.0
8.333333333333332 -14.666666666666668 0.0 0.0
8.333333333333332 -14.222222222222221 0.0 0.0
8.333333333333332 -13.777777777777779 0.0 0.0
8.333333333333332 -13.333333333333332 0.0 0.0
8.333333333333332 -12.88888888888889 0.0 0.0
8.333333333333332 -12.444444444444443 0.0 0.0
8.333333333333332 -12.0 0.0 0.0
8.333333333333332 -11.555555555555557 0.0 0.0
8.333333333333332 -11.11111111111111 0.0 0.0
8.333333333333332 -10.666666666666668 0.0 0.0
8.333333333333332 -10.222222222222221 0.0 0.0
8.333333333333332 -9.777777777777779 0.0 0.0
8.333333333333332 -9.333333333333332 0.0 0.0
8.333333333333332 -8.88888888888889 0.0 0.0
8.333333333333332 -8.444444444444443 0.0 0.0
8.333333333333332 -8.0 0.0 0.0
8.333333333333332 -7.555555555555555 0.0 0.0
8.333333333333332 -7.111111111111111 0.0 0.0
8.333333333333332 -6.666666666666667 0.0 0.0
8.333333333333332 -6.222222222222222 0.0 0.0
8.333333333333332 -5.777777777777778 0.0 0.0
8.333333333333332 -5.333333333333333 0.0 0.0
8.333333333333332 -4.888888888888889 0.0 0.0
8.333333333333332 -4.444444444444445 0.0 0.0
8.333333333333332 -4.0 0.0 0.0
8.333333333333332 -3.5555555555555554 0.0 0.0
8.333333333333332 -3.111111111111111 0.0 0.0
8.333333333333332 -2.666666666666667 0.0 0.0
8.333333333333332 -2.2222222222222223 0.0 0.0
8.333333333333332 -1.7777777777777777 0.0 0.0
8.333333333333332 -1.3333333333333335 0.0 0.0
8.333333333333332 -0.8888888888888888 0.0 0.0
8.333333333333332 -0.4444444444444444 0.0 0.0
8.333333333333332 0.0 0.0 0.0
8.333333333333332 0.4444444444444444 0.0 0.0
8.333333333333332 0.8888888888888888 0.0 0.0
8.333333333333332 1.3333333333333335 0.0 0.0
8.333333333333332 1.7777777777777777 0.0 0.0
8.333333333333332 2.2222222222222223 0.0 0.0
8.333333333333332 2.666666666666667 0.0 0.0
8.333333333333332 3.111111111111111 0.0 0.0
8.333333333333332 3.5555555555555554 0.0 0.0
8.333333333333332 4.0 0.0 0.0
8.333333333333332 4.444444444444445 0.0 0.0
8.333333333333332 4.888888888888889 0.0 0.0
8.333333333333332 5.333333333333333 0.0 0.0
8.333333333333332 5.777777777777778 0.0 0.0
8.333333333333332 6.222222222222222 0.0 0.0
8.333333333333332 6.666666666666667 0.0 0.0
8.333333333333332 7.111111111111111 0.0 0.0
8.333333333333332 7.555555555555555 0.0 0.0
8.333333333333332 8.0 0.0 0.0
8.333333333333332 8.444444444444443 0.0 0.0
8.333333333333332 8.88888888888889 0.0 0.0
8.333333333333332 9.333333333333332 0.0 0.0
8.333333333333332 9.777777777777779 0.0 0.0
8.333333333333332 10.222222222222221 0.0 0.0
8.333333333333332 10.666666666666668 0.0 0.0
8.333333333333332 11.11111111111111 0.0 0.0
8.333333333333332 11.555555555555557 0.0 0.0
8.333333333333332 12.0 0.0 0.0
8.333333333333332 12.444444444444443 0.0 0.0
8.333333333333332 12.88888888888889 0.0 0.0
8.333333333333332 13.333333333333332 0.0 0.0
8.333333333333332 13.777777777777779 0.0 0.0
8.333333333333332 14.222222222222221 0.0 0.0
8.333333333333332 14.666666666666668 0.0 0.0
8.333333333333332 15.11111111111111 0.0 0.0
8.333333333333332 15.555555555555557 0.0 0.0
8.333333333333332 16.0 0.0 0.0
8.333333333333332 16.444444444444443 0.0 0.0
8.333333333333332 16.88888888888889 0.0 0.0
8.333333333333332 17.333333333333336 0.0 0.0
8.333333333333332 17.77777777777778 0.0 0.0
8.333333333333332 18.22222222222222 0.0 0.0
8.333333333333332 18.666666666666664 0.0 0.0
8.333333333333332 19.11111111111111 0.0 0.0
8.333333333333332 19.555555555555557 0.0 0.0
8.333333333333332 20.0 0.0 0.0
8.333333333333332 20.444444444444443 0.0 0.0
8.333333333333332 20.88888888888889 0.0 0.0
8.333333333333332 21.333333333333336 0.0 0.0
8.333333333333332 21.77777777777778 0.0 0.0
8.555555555555555 -21.77777777777778 0.0 0.0
8.555555555555555 -21.333333333333336 0.0 0.0
8.555555555555555 -20.88888888888889 0.0 0.0
8.555555555555555 -20.444444444444443 0.0 0.0
8.555555555555555 -20.0 0.0 0.0
8.555555555555555 -19.555555555555557 0.0 0.0
8.555555555555555 -19.11111111111111 0.0 0.0
8.555555555555555 -18.666666666666664 0.0 0.0
8.555555555555555 -18.22222222222222 0.0 0.0
8.555555555555555 -17.77777777777778 0.0 0.0
8.555555555555555 -17.333333333333336 0.0 0.0
8.555555555555555 -16.88888888888889 0.0 0.0
8.555555555555555 -16.444444444444443 0.0 0.0
8.555555555555555 -16.0 0.0 0.0
8.555555555555555 -15.555555555555557 0.0 0.0
8.555555555555555 -15.11111111111111 0.0 0.0
8.555555555555555 -14.666666666666668 0.0 0.0
8.555555555555555 -14.222222222222221 0.0 0.0
8.555555555555555 -13.777777777777779 0.0 0.0
8.555555555555555 -13.333333333333332 0.0 0.0
8.555555555555555 -12.88888888888889 0.0 0.0
8.555555555555555 -12.444444444444443 0.0 0.0
8.555555555555555 -12.0 0.0 0.0
8.555555555555555 -11.555555555555557 0.0 0.0
8.555555555555555 -11.11111111111111 0.0 0.0
8.555555555555555 -10.666666666666668 0.0 0.0
8.555555555555555 -10.222222222222221 0.0 0.0
8.555555555555555 -9.777777777777779 0.0 0.0
8.555555555555555 -9.333333333333332 0.0 0.0
8.555555555555555 -8.88888888888889 0.0 0.0
8.555555555555555 -8.444444444444443 0.0 0.0
8.555555555555555 -8.0 0.0 0.0
8.555555555555555 -7.555555555555555 0.0 0.0
8.555555555555555 -7.111111111111111 0.0 0.0
8.555555555555555 -6.666666666666667 0.0 0.0
8.555555555555555 -6.222222222222222 0.0 0.0
8.555555555555555 -5.777777777777778 0.0 0.0
8.555555555555555 -5.333333333333333 0.0 0.0
8.555555555555555 -4.888888888888889 0.0 0.0
8.555555555555555 -4.444444444444445 0.0 0.0
8.555555555555555 -4.0 0.0 0.0
8.555555555555555 -3.5555555555555554 0.0 0.0
8.555555555555555 -3.111111111111111 0.0 0.0
8.555555555555555 -2.666666666666667 0.0 0.0
8.555555555555555 -2.2222222222222223 0.0 0.0
8.555555555555555 -1.7777777777777777 0.0 0.0
8.555555555555555 -1.3333333333333335 0.0 0.0
8.555555555555555 -0.8888888888888888 0.0 0.0
8.555555555555555 -0.4444444444444444 0.0 0.0
8.555555555555555 0.0 0.0 0.0
8.555555555555555 0.4444444444444444 0.0 0.0
8.555555555555555 0.8888888888888888 0.0 0.0
8.555555555555555 1.3333333333333335 0.0 0.0
8.555555555555555 1.7777777777777777 0.0 0.0
8.555555555555555 2.2222222222222223 0.0 0.0
8.555555555555555 2.666666666666667 0.0 0.0
8.555555555555555 3.111111111111111 0.0 0.0
8.555555555555555 3.5555555555555554 0.0 0.0
8.555555555555555 4.0 0.0 0.0
8.555555555555555 4.444444444444445 0.0 0.0
8.555555555555555 4.888888888888889 0.0 0.0
8.555555555555555 5.333333333333333 0.0 0.0
8.555555555555555 5.777777777777778 0.0 0.0
8.555555555555555 6.222222222222222 0.0 0.0
8.555555555555555 6.666666666666667 0.0 0.0
8.555555555555555 7.111111111111111 0.0 0.0
8.555555555555555 7.555555555555555 0.0 0.0
8.555555555555555 8.0 0.0 0.0
8.555555555555555 8.444444444444443 0.0 0.0
8.555555555555555 8.88888888888889 0.0 0.0
8.555555555555555 9.333333333333332 0.0 0.0
8.555555555555555 9.777777777777779 0.0 0.0
8.555555555555555 10.222222222222221 0.0 0.0
8.555555555555555 10.666666666666668 0.0 0.0
8.555555555555555 11.11111111111111 0.0 0.0
8.555555555555555 11.555555555555557 0.0 0.0
8.555555555555555 12.0 0.0 0.0
8.555555555555555 12.444444444444443 0.0 0.0
8.555555555555555 12.88888888888889 0.0 0.0
8.555555555555555 13.333333333333332 0.0 0.0
8.555555555555555 13.777777777777779 0.0 0.0
8.555555555555555 14.222222222222221 0.0 0.0
8.555555555555555 14.666666666666668 0.0 0.0
8.555555555555555 15.11111111111111 0.0 0.0
8.555555555555555 15.555555555555557 0.0 0.0
8.555555555555555 16.0 0.0 0.0
8.555555555555555 16.444444444444443 0.0 0.0
8.555555555555555 16.88888888888889 0.0 0.0
8.555555555555555 17.333333333333336 0.0 0.0
8.555555555555555 17.77777777777778 0.0 0.0
8.555555555555555 18.22222222222222 0.0 0.0
8.555555555555555 18.666666666666664 0.0 0.0
8.555555555555555 19.11111111111111 0.0 0.0
8.555555555555555 19.555555555555557 0.0 0.0
8.555555555555555 20.0 0.0 0.0
8.555555555555555 20.444444444444443 0.0 0.0
8.555555555555555 20.88888888888889 0.0 0.0
8.555555555555555 21.333333333333336 0.0 0.0
8.555555555555555 21.77777777777778 0.0 0.0
8.777777777777779 -21.77777777777778 0.0 0.0
8.777777777777779 -21.333333333333336 0.0 0.0
8.777777777777779 -20.88888888888889 0.0 0.0
8.777777777777779 -20.444444444444443 0.0 0.0
8.777777777777779 -20.0 0.0 0.0
8.777777777777779 -19.555555555555557 0.0 0.0
8.777777777777779 -19.11111111111111 0.0 0.0
8.777777777777779 -18.666666666666664 0.0 0.0
8.777777777777779 -18.22222222222222 0.0 0.0
8.777777777777779 -17.77777777777778 0.0 0.0
8.777777777777779 -17.333333333333336 0.0 0.0
8.777777777777779 -16.88888888888889 0.0 0.0
8.777777777777779 -16.444444444444443 0.0 0.0
8.777777777777779 -16.0 0.0 0.0
8.777777777777779 -15.555555555555557 0.0 0.0
8.777777777777779 -15.11111111111111 0.0 0.0
8.777777777777779 -14.666666666666668 0.0 0.0
8.777777777777779 -14.222222222222221 0.0 0.0
8.777777777777779 -13.777777777777779 0.0 0.0
8.777777777777779 -13.333333333333332 0.0 0.0
8.777777777777779 -12.88888888888889 0.0 0.0
8.777777777777779 -12.444444444444443 0.0 0.0
8.777777777777779 -12.0 0.0 0.0
8.777777777777779 -11.555555555555557 0.0 0.0
8.777777777777779 -11.11111111111111 0.0 0.0
8.777777777777779 -10.666666666666668 0.0 0.0
8.777777777777779 -10.222222222222221 0.0 0.0
8.777777777777779 -9.777777777777779 0.0 0.0
8.777777777777779 -9.333333333333332 0.0 0.0
8.777777777777779 -8.88888888888889 0.0 0.0
8.777777777777779 -8.444444444444443 0.0 0.0
8.777777777777779 -8.0 0.0 0.0
8.777777777777779 -7.555555555555555 0.0 0.0
8.777777777777779 -7.111111111111111 0.0 0.0
8.777777777777779 -6.666666666666667 0.0 0.0
8.777777777777779 -6.222222222222222 0.0 0.0
8.777777777777779 -5.777777777777778 0.0 0.0
8.777777777777779 -5.333333333333333 0.0 0.0
8.777777777777779 -4.888888888888889 0.0 0.0
8.777777777777779 -4.444444444444445 0.0 0.0
8.777777777777779 -4.0 0.0 0.0
8.777777777777779 -3.5555555555555554 0.0 0.0
8.777777777777779 -3.111111111111111 0.0 0.0
8.777777777777779 -2.666666666666667 0.0 0.0
8.777777777777779 -2.2222222222222223 0.0 0.0
8.777777777777779 -1.7777777777777777 0.0 0.0
8.777777777777779 -1.3333333333333335 0.0 0.0
8.777777777777779 -0.8888888888888888 0.0 0.0
8.777777777777779 -0.4444444444444444 0.0 0.0
8.777777777777779 0.0 0.0 0.0
8.777777777777779 0.4444444444444444 0.0 0.0
8.777777777777779 0.8888888888888888 0.0 0.0
8.777777777777779 1.3333333333333335 0.0 0.0
8.777777777777779 1.7777777777777777 0.0 0.0
8.777777777777779 2.2222222222222223 0.0 0.0
8.777777777777779 2.666666666666667 0.0 0.0
8.777777777777779 3.111111111111111 0.0 0.0
8.777777777777779 3.5555555555555554 0.0 0.0
8.777777777777779 4.0 0.0 0.0
8.777777777777779 4.444444444444445 0.0 0.0
8.777777777777779 4.888888888888889 0.0 0.0
8.777777777777779 5.333333333333333 0.0 0.0
8.777777777777779 5.777777777777778 0.0 0.0
8.777777777777779 6.222222222222222 0.0 0.0
8.777777777777779 6.666666666666667 0.0 0.0
8.777777777777779 7.111111111111111 0.0 0.0
8.777777777777779 7.555555555555555 0.0 0.0
8.777777777777779 8.0 0.0 0.0
8.777777777777779 8.444444444444443 0.0 0.0
8.777777777777779 8.88888888888889 0.0 0.0
8.777777777777779 9.333333333333332 0.0 0.0
8.777777777777779 9.777777777777779 0.0 0.0
8.777777777777779 10.222222222222221 0.0 0.0
8.777777777777779 10.666666666666668 0.0 0.0
8.777777777777779 11.11111111111111 0.0 0.0
8.777777777777779 11.555555555555557 0.0 0.0
8.777777777777779 12.0 0.0 0.0
8.777777777777779 12.444444444444443 0.0 0.0
8.777777777777779 12.88888888888889 0.0 0.0
8.777777777777779 13.333333333333332 0.0 0.0
8.777777777777779 13.777777777777779 0.0 0.0
8.777777777777779 14.222222222222221 0.0 0.0
8.777777777777779 14.666666666666668 0.0 0.0
8.777777777777779 15.11111111111111 0.0 0.0
8.777777777777779 15.555555555555557 0.0 0.0
8.777777777777779 16.0 0.0 0.0
8.777777777777779 16.444444444444443 0.0 0.0
8.777777777777779 16.88888888888889 0.0 0.0
8.777777777777779 17.333333333333336 0.0 0.0
8.777777777777779 17.77777777777778 0.0 0.0
8.777777777777779 18.22222222222222 0.0 0.0
8.777777777777779 18.666666666666664 0.0 0.0
8.777777777777779 19.11111111111111 0.0 0.0
8.777777777777779 19.555555555555557 0.0 0.0
8.777777777777779 20.0 0.0 0.0
8.777777777777779 20.444444444444443 0.0 0.0
8.777777777777779 20.88888888888889 0.0 0.0
8.777777777777779 21.333333333333336 0.0 0.0
8.777777777777779 21.77777777777778 0.0 0.0
9.0 -21.77777777777778 0.0 0.0
9.0 -21.333333333333336 0.0 0.0
9.0 -20.88888888888889 0.0 0.0
9.0 -20.444444444444443 0.0 0.0
9.0 -20.0 0.0 0.0
9.0 -19.555555555555557 0.0 0.0
9.0 -19.11111111111111 0.0 0.0
9.0 -18.666666666666664 0.0 0.0
9.0 -18.22222222222222 0.0 0.0
9.0 -17.77777777777778 0.0 0.0
9.0 -17.333333333333336 0.0 0.0
9.0 -16.88888888888889 0.0 0.0
9.0 -16.444444444444443 0.0 0.0
9.0 -16.0 0.0 0.0
9.0 -15.555555555555557 0.0 0.0
9.0 -15.11111111111111 0.0 0.0
9.0 -14.666666666666668 0.0 0.0
9.0 -14.222222222222221 0.0 0.0
9.0 -13.777777777777779 0.0 0.0
9.0 -13.333333333333332 0.0 0.0
9.0 -12.88888888888889 0.0 0.0
9.0 -12.444444444444443 0.0 0.0
9.0 -12.0 0.0 0.0
9.0 -11.555555555555557 0.0 0.0
9.0 -11.11111111111111 0.0 0.0
9.0 -10.666666666666668 0.0 0.0
9.0 -10.222222222222221 0.0 0.0
9.0 -9.777777777777779 0.0 0.0
9.0 -9.333333333333332 0.0 0.0
9.0 -8.88888888888889 0.0 0.0
9.0 -8.444444444444443 0.0 0.0
9.0 -8.0 0.0 0.0
9.0 -7.555555555555555 0.0 0.0
9.0 -7.111111111111111 0.0 0.0
9.0 -6.666666666666667 0.0 0.0
9.0 -6.222222222222222 0.0 0.0
9.0 -5.777777777777778 0.0 0.0
9.0 -5.333333333333333 0.0 0.0
9.0 -4.888888888888889 0.0 0.0
9.0 -4.444444444444445 0.0 0.0
9.0 -4.0 0.0 0.0
9.0 -3.5555555555555554 0.0 0.0
9.0 -3.111111111111111 0.0 0.0
9.0 -2.666666666666667 0.0 0.0
9.0 -2.2222222222222223 0.0 0.0
9.0 -1.7777777777777777 0.0 0.0
9.0 -1.3333333333333335 0.0 0.0
9.0 -0.8888888888888888 0.0 0.0
9.0 -0.4444444444444444 0.0 0.0
9.0 0.0 0.0 0.0
9.0 0.4444444444444444 0.0 0.0
9.0 0.8888888888888888 0.0 0.0
9.0 1.3333333333333335 0.0 0.0
9.0 1.7777777777777777 0.0 0.0
9.0 2.2222222222222223 0.0 0.0
9.0 2.666666666666667 0.0 0.0
9.0 3.111111111111111 0.0 0.0
9.0 3.5555555555555554 0.0 0.0
9.0 4.0 0.0 0.0
9.0 4.444444444444445 0.0 0.0
9.0 4.888888888888889 0.0 0.0
9.0 5.333333333333333 0.0 0.0
9.0 5.777777777777778 0.0 0.0
9.0 6.222222222222222 0.0 0.0
9.0 6.666666666666667 0.0 0.0
9.0 7.111111111111111 0.0 0.0
9.0 7.555555555555555 0.0 0.0
9.0 8.0 0.0 0.0
9.0 8.444444444444443 0.0 0.0
9.0 8.88888888888889 0.0 0.0
9.0 9.333333333333332 0.0 0.0
9.0 9.777777777777779 0.0 0.0
9.0 10.222222222222221 0.0 0.0
9.0 10.666666666666668 0.0 0.0
9.0 11.11111111111111 0.0 0.0
9.0 11.555555555555557 0.0 0.0
9.0 12.0 0.0 0.0
9.0 12.444444444444443 0.0 0.0
9.0 12.88888888888889 0.0 0.0
9.0 13.333333333333332 0.0 0.0
9.0 13.777777777777779 0.0 0.0
9.0 14.222222222222221 0.0 0.0
9.0 14.666666666666668 0.0 0.0
9.0 15.11111111111111 0.0 0.0
9.0 15.555555555555557 0.0 0.0
9.0 16.0 0.0 0.0
9.0 16.444444444444443 0.0 0.0
9.0 16.88888888888889 0.0 0.0
9.0 17.333333333333336 0.0 0.0
9.0 17.77777777777778 0.0 0.0
9.0 18.22222222222222 0.0 0.0
9.0 18.666666666666664 0.0 0.0
9.0 19.11111111111111 0.0 0.0
9.0 19.555555555555557 0.0 0.0
9.0 20.0 0.0 0.0
9.0 20.444444444444443 0.0 0.0
9.0 20.88888888888889 0.0 0.0
9.0 21.333333333333336 0.0 0.0
9.0 21.77777777777778 0.0 0.0
9.222222222222221 -21.77777777777778 0.0 0.0
9.222222222222221 -21.333333333333336 0.0 0.0
9.222222222222221 -20.88888888888889 0.0 0.0
9.222222222222221 -20.444444444444443 0.0 0.0
9.222222222222221 -20.0 0.0 0.0
9.222222222222221 -19.555555555555557 0.0 0.0
9.222222222222221 -19.11111111111111 0.0 0.0
9.222222222222221 -18.666666666666664 0.0 0.0
9.222222222222221 -18.22222222222222 0.0 0.0
9.222222222222221 -17.77777777777778 0.0 0.0
9.222222222222221 -17.333333333333336 0.0 0.0
9.222222222222221 -16.88888888888889 0.0 0.0
9.222222222222221 -16.444444444444443 0.0 0.0
9.222222222222221 -16.0 0.0 0.0
9.222222222222221 -15.555555555555557 0.0 0.0
9.222222222222221 -15.11111111111111 0.0 0.0
9.222222222222221 -14.666666666666668 0.0 0.0
9.222222222222221 -14.222222222222221 0.0 0.0
9.222222222222221 -13.777777777777779 0.0 0.0
9.222222222222221 -13.333333333333332 0.0 0.0
9.222222222222221 -12.88888888888889 0.0 0.0
9.222222222222221 -12.444444444444443 0.0 0.0
9.222222222222221 -12.0 0.0 0.0
9.222222222222221 -11.555555555555557 0.0 0.0
9.222222222222221 -11.11111111111111 0.0 0.0
9.222222222222221 -10.666666666666668 0.0 0.0
9.222222222222221 -10.222222222222221 0.0 0.0
9.222222222222221 -9.777777777777779 0.0 0.0
9.222222222222221 -9.333333333333332 0.0 0.0
9.222222222222221 -8.88888888888889 0.0 0.0
9.222222222222221 -8.444444444444443 0.0 0.0
9.222222222222221 -8.0 0.0 0.0
9.222222222222221 -7.555555555555555 0.0 0.0
9.222222222222221 -7.111111111111111 0.0 0.0
9.222222222222221 -6.666666666666667 0.0 0.0
9.222222222222221 -6.222222222222222 0.0 0.0
9.222222222222221 -5.777777777777778 0.0 0.0
9.222222222222221 -5.333333333333333 0.0 0.0
9.222222222222221 -4.888888888888889 0.0 0.0
9.222222222222221 -4.444444444444445 0.0 0.0
9.222222222222221 -4.0 0.0 0.0
9.222222222222221 -3.5555555555555554 0.0 0.0
9.222222222222221 -3.111111111111111 0.0 0.0
9.222222222222221 -2.666666666666667 0.0 0.0
9.222222222222221 -2.2222222222222223 0.0 0.0
9.222222222222221 -1.7777777777777777 0.0 0.0
9.222222222222221 -1.3333333333333335 0.0 0.0
9.222222222222221 -0.8888888888888888 0.0 0.0
9.222222222222221 -0.4444444444444444 0.0 0.0
9.222222222222221 0.0 0.0 0.0
9.222222222222221 0.4444444444444444 0.0 0.0
9.222222222222221 0.8888888888888888 0.0 0.0
9.222222222222221 1.3333333333333335 0.0 0.0
9.222222222222221 1.7777777777777777 0.0 0.0
9.222222222222221 2.2222222222222223 0.0 0.0
9.222222222222221 2.666666666666667 0.0 0.0
9.222222222222221 3.111111111111111 0.0 0.0
9.222222222222221 3.5555555555555554 0.0 0.0
9.222222222222221 4.0 0.0 0.0
9.222222222222221 4.444444444444445 0.0 0.0
9.222222222222221 4.888888888888889 0.0 0.0
9.222222222222221 5.333333333333333 0.0 0.0
9.222222222222221 5.777777777777778 0.0 0.0
9.222222222222221 6.222222222222222 0.0 0.0
9.222222222222221 6.666666666666667 0.0 0.0
9.222222222222221 7.111111111111111 0.0 0.0
9.222222222222221 7.555555555555555 0.0 0.0
9.222222222222221 8.0 0.0 0.0
9.222222222222221 8.444444444444443 0.0 0.0
9.222222222222221 8.88888888888889 0.0 0.0
9.222222222222221 9.333333333333332 0.0 0.0
9.222222222222221 9.777777777777779 0.0 0.0
9.222222222222221 10.222222222222221 0.0 0.0
9.222222222222221 10.666666666666668 0.0 0.0
9.222222222222221 11.11111111111111 0.0 0.0
9.222222222222221 11.555555555555557 0.0 0.0
9.222222222222221 12.0 0.0 0.0
9.222222222222221 12.444444444444443 0.0 0.0
9.222222222222221 12.88888888888889 0.0 0.0
9.222222222222221 13.333333333333332 0.0 0.0
9.222222222222221 13.777777777777779 0.0 0.0
9.222222222222221 14.222222222222221 0.0 0.0
9.222222222222221 14.666666666666668 0.0 0.0
9.222222222222221 15.11111111111111 0.0 0.0
9.222222222222221 15.555555555555557 0.0 0.0
9.222222222222221 16.0 0.0 0.0
9.222222222222221 16.444444444444443 0.0 0.0
9.222222222222221 16.88888888888889 0.0 0.0
9.222222222222221 17.333333333333336 0.0 0.0
9.222222222222221 17.77777777777778 0.0 0.0
9.222222222222221 18.22222222222222 0.0 0.0
9.222222222222221 18.666666666666664 0.0 0.0
9.222222222222221 19.11111111111111 0.0 0.0
9.222222222222221 19.555555555555557 0.0 0.0
9.222222222222221 20.0 0.0 0.0
9.222222222222221 20.444444444444443 0.0 0.0
9.222222222222221 20.88888888888889 0.0 0.0
9.222222222222221 21.333333333333336 0.0 0.0
9.222222222222221 21.77777777777778 0.0 0.0
9.444444444444445 -21.77777777777778 0.0 0.0
9.444444444444445 -21.333333333333336 0.0 0.0
9.444444444444445 -20.88888888888889 0.0 0.0
9.444444444444445 -20.444444444444443 0.0 0.0
9.444444444444445 -20.0 0.0 0.0
9.444444444444445 -19.555555555555557 0.0 0.0
9.444444444444445 -19.11111111111111 0.0 0.0
9.444444444444445 -18.666666666666664 0.0 0.0
9.444444444444445 -18.22222222222222 0.0 0.0
9.444444444444445 -17.77777777777778 0.0 0.0
9.444444444444445 -17.333333333333336 0.0 0.0
9.444444444444445 -16.88888888888889 0.0 0.0
9.444444444444445 -16.444444444444443 0.0 0.0
9.444444444444445 -16.0 0.0 0.0
9.444444444444445 -15.555555555555557 0.0 0.0
9.444444444444445 -15.11111111111111 0.0 0.0
9.444444444444445 -14.666666666666668 0.0 0.0
9.444444444444445 -14.222222222222221 0.0 0.0
9.444444444444445 -13.777777777777779 0.0 0.0
9.444444444444445 -13.333333333333332 0.0 0.0
9.444444444444445 -12.88888888888889 0.0 0.0
9.444444444444445 -12.444444444444443 0.0 0.0
9.444444444444445 -12.0 0.0 0.0
9.444444444444445 -11.555555555555557 0.0 0.0
9.444444444444445 -11.11111111111111 0.0 0.0
9.444444444444445 -10.666666666666668 0.0 0.0
9.444444444444445 -10.222222222222221 0.0 0.0
9.444444444444445 -9.777777777777779 0.0 0.0
9.444444444444445 -9.333333333333332 0.0 0.0
9.444444444444445 -8.88888888888889 0.0 0.0
9.444444444444445 -8.444444444444443 0.0 0.0
9.444444444444445 -8.0 0.0 0.0
9.444444444444445 -7.555555555555555 0.0 0.0
9.444444444444445 -7.111111111111111 0.0 0.0
9.444444444444445 -6.666666666666667 0.0 0.0
9.444444444444445 -6.222222222222222 0.0 0.0
9.444444444444445 -5.777777777777778 0.0 0.0
9.444444444444445 -5.333333333333333 0.0 0.0
9.444444444444445 -4.888888888888889 0.0 0.0
9.444444444444445 -4.444444444444445 0.0 0.0
9.444444444444445 -4.0 0.0 0.0
9.444444444444445 -3.5555555555555554 0.0 0.0
9.444444444444445 -3.111111111111111 0.0 0.0
9.444444444444445 -2.666666666666667 0.0 0.0
9.444444444444445 -2.2222222222222223 0.0 0.0
9.444444444444445 -1.7777777777777777 0.0 0.0
9.444444444444445 -1.3333333333333335 0.0 0.0
9.444444444444445 -0.8888888888888888 0.0 0.0
9.444444444444445 -0.4444444444444444 0.0 0.0
9.444444444444445 0.0 0.0 0.0
9.444444444444445 0.4444444444444444 0.0 0.0
9.444444444444445 0.8888888888888888 0.0 0.0
9.444444444444445 1.3333333333333335 0.0 0.0
9.444444444444445 1.7777777777777777 0.0 0.0
9.444444444444445 2.2222222222222223 0.0 0.0
9.444444444444445 2.666666666666667 0.0 0.0
9.444444444444445 3.111111111111111 0.0 0.0
9.444444444444445 3.5555555555555554 0.0 0.0
9.444444444444445 4.0 0.0 0.0
9.444444444444445 4.444444444444445 0.0 0.0
9.444444444444445 4.888888888888889 0.0 0.0
9.444444444444445 5.333333333333333 0.0 0.0
9.444444444444445 5.777777777777778 0.0 0.0
9.444444444444445 6.222222222222222 0.0 0.0
9.444444444444445 6.666666666666667 0.0 0.0
9.444444444444445 7.111111111111111 0.0 0.0
9.444444444444445 7.555555555555555 0.0 0.0
9.444444444444445 8.0 0.0 0.0
9.444444444444445 8.444444444444443 0.0 0.0
9.444444444444445 8.88888888888889 0.0 0.0
9.444444444444445 9.333333333333332 0.0 0.0
9.444444444444445 9.777777777777779 0.0 0.0
9.444444444444445 10.222222222222221 0.0 0.0
9.444444444444445 10.666666666666668 0.0 0.0
9.444444444444445 11.11111111111111 0.0 0.0
9.444444444444445 11.555555555555557 0.0 0.0
9.444444444444445 12.0 0.0 0.0
9.444444444444445 12.444444444444443 0.0 0.0
9.444444444444445 12.88888888888889 0.0 0.0
9.444444444444445 13.333333333333332 0.0 0.0
9.444444444444445 13.777777777777779 0.0 0.0
9.444444444444445 14.222222222222221 0.0 0.0
9.444444444444445 14.666666666666668 0.0 0.0
9.444444444444445 15.11111111111111 0.0 0.0
9.444444444444445 15.555555555555557 0.0 0.0
9.444444444444445 16.0 0.0 0.0
9.444444444444445 16.444444444444443 0.0 0.0
9.444444444444445 16.88888888888889 0.0 0.0
9.444444444444445 17.333333333333336 0.0 0.0
9.444444444444445 17.77777777777778 0.0 0.0
9.444444444444445 18.22222222222222 0.0 0.0
9.444444444444445 18.666666666666664 0.0 0.0
9.444444444444445 19.11111111111111 0.0 0.0
9.444444444444445 19.555555555555557 0.0 0.0
9.444444444444445 20.0 0.0 0.0
9.444444444444445 20.444444444444443 0.0 0.0
9.444444444444445 20.88888888888889 0.0 0.0
9.444444444444445 21.333333333333336 0.0 0.0
9.444444444444445 21.77777777777778 0.0 0.0
9.666666666666668 -21.77777777777778 0.0 0.0
9.666666666666668 -21.333333333333336 0.0 0.0
9.666666666666668 -20.88888888888889 0.0 0.0
9.666666666666668 -20.444444444444443 0.0 0.0
9.666666666666668 -20.0 0.0 0.0
9.666666666666668 -19.555555555555557 0.0 0.0
9.666666666666668 -19.11111111111111 0.0 0.0
9.666666666666668 -18.666666666666664 0.0 0.0
9.666666666666668 -18.22222222222222 0.0 0.0
9.666666666666668 -17.77777777777778 0.0 0.0
9.666666666666668 -17.333333333333336 0.0 0.0
9.666666666666668 -16.88888888888889 0.0 0.0
9.666666666666668 -16.444444444444443 0.0 0.0
9.666666666666668 -16.0 0.0 0.0
9.666666666666668 -15.555555555555557 0.0 0.0
9.666666666666668 -15.11111111111111 0.0 0.0
9.666666666666668 -14.666666666666668 0.0 0.0
9.666666666666668 -14.222222222222221 0.0 0.0
9.666666666666668 -13.777777777777779 0.0 0.0
9.666666666666668 -13.333333333333332 0.0 0.0
9.666666666666668 -12.88888888888889 0.0 0.0
9.666666666666668 -12.444444444444443 0.0 0.0
9.666666666666668 -12.0 0.0 0.0
9.666666666666668 -11.555555555555557 0.0 0.0
9.666666666666668 -11.11111111111111 0.0 0.0
9.666666666666668 -10.666666666666668 0.0 0.0
9.666666666666668 -10.222222222222221 0.0 0.0
9.666666666666668 -9.777777777777779 0.0 0.0
9.666666666666668 -9.333333333333332 0.0 0.0
9.666666666666668 -8.88888888888889 0.0 0.0
9.666666666666668 -8.444444444444443 0.0 0.0
9.666666666666668 -8.0 0.0 0.0
9.666666666666668 -7.555555555555555 0.0 0.0
9.666666666666668 -7.111111111111111 0.0 0.0
9.666666666666668 -6.666666666666667 0.0 0.0
9.666666666666668 -6.222222222222222 0.0 0.0
9.666666666666668 -5.777777777777778 0.0 0.0
9.666666666666668 -5.333333333333333 0.0 0.0
9.666666666666668 -4.888888888888889 0.0 0.0
9.666666666666668 -4.444444444444445 0.0 0.0
9.666666666666668 -4.0 0.0 0.0
9.666666666666668 -3.5555555555555554 0.0 0.0
9.666666666666668 -3.111111111111111 0.0 0.0
9.666666666666668 -2.666666666666667 0.0 0.0
9.666666666666668 -2.2222222222222223 0.0 0.0
9.666666666666668 -1.7777777777777777 0.0 0.0
9.666666666666668 -1.3333333333333335 0.0 0.0
9.666666666666668 -0.8888888888888888 0.0 0.0
9.666666666666668 -0.4444444444444444 0.0 0.0
9.666666666666668 0.0 0.0 0.0
9.666666666666668 0.4444444444444444 0.0 0.0
9.666666666666668 0.8888888888888888 0.0 0.0
9.666666666666668 1.3333333333333335 0.0 0.0
9.666666666666668 1.7777777777777777 0.0 0.0
9.666666666666668 2.2222222222222223 0.0 0.0
9.666666666666668 2.666666666666667 0.0 0.0
9.666666666666668 3.111111111111111 0.0 0.0
9.666666666666668 3.5555555555555554 0.0 0.0
9.666666666666668 4.0 0.0 0.0
9.666666666666668 4.444444444444445 0.0 0.0
9.666666666666668 4.888888888888889 0.0 0.0
9.666666666666668 5.333333333333333 0.0 0.0
9.666666666666668 5.777777777777778 0.0 0.0
9.666666666666668 6.222222222222222 0.0 0.0
9.666666666666668 6.666666666666667 0.0 0.0
9.666666666666668 7.111111111111111 0.0 0.0
9.666666666666668 7.555555555555555 0.0 0.0
9.666666666666668 8.0 0.0 0.0
9.666666666666668 8.444444444444443 0.0 0.0
9.666666666666668 8.88888888888889 0.0 0.0
9.666666666666668 9.333333333333332 0.0 0.0
9.666666666666668 9.777777777777779 0.0 0.0
9.666666666666668 10.222222222222221 0.0 0.0
9.666666666666668 10.666666666666668 0.0 0.0
9.666666666666668 11.11111111111111 0.0 0.0
9.666666666666668 11.555555555555557 0.0 0.0
9.666666666666668 12.0 0.0 0.0
9.666666666666668 12.444444444444443 0.0 0.0
9.666666666666668 12.88888888888889 0.0 0.0
9.666666666666668 13.333333333333332 0.0 0.0
9.666666666666668 13.777777777777779 0.0 0.0
9.666666666666668 14.222222222222221 0.0 0.0
9.666666666666668 14.666666666666668 0.0 0.0
9.666666666666668 15.11111111111111 0.0 0.0
9.666666666666668 15.555555555555557 0.0 0.0
9.666666666666668 16.0 0.0 0.0
9.666666666666668 16.444444444444443 0.0 0.0
9.666666666666668 16.88888888888889 0.0 0.0
9.666666666666668 17.333333333333336 0.0 0.0
9.666666666666668 17.77777777777778 0.0 0.0
9.666666666666668 18.22222222222222 0.0 0.0
9.666666666666668 18.666666666666664 0.0 0.0
9.666666666666668 19.11111111111111 0.0 0.0
9.666666666666668 19.555555555555557 0.0 0.0
9.666666666666668 20.0 0.0 0.0
9.666666666666668 20.444444444444443 0.0 0.0
9.666666666666668 20.88888888888889 0.0 0.0
9.666666666666668 21.333333333333336 0.0 0.0
9.666666666666668 21.77777777777778 0.0 0.0
9.88888888888889 -21.77777777777778 0.0 0.0
9.88888888888889 -21.333333333333336 0.0 0.0
9.88888888888889 -20.88888888888889 0.0 0.0
9.88888888888889 -20.444444444444443 0.0 0.0
9.88888888888889 -20.0 0.0 0.0
9.88888888888889 -19.555555555555557 0.0 0.0
9.88888888888889 -19.11111111111111 0.0 0.0
9.88888888888889 -18.666666666666664 0.0 0.0
9.88888888888889 -18.22222222222222 0.0 0.0
9.88888888888889 -17.77777777777778 0.0 0.0
9.88888888888889 -17.333333333333336 0.0 0.0
9.88888888888889 -16.88888888888889 0.0 0.0
9.88888888888889 -16.444444444444443 0.0 0.0
9.88888888888889 -16.0 0.0 0.0
9.88888888888889 -15.555555555555557 0.0 0.0
9.88888888888889 -15.11111111111111 0.0 0.0
9.88888888888889 -14.666666666666668 0.0 0.0
9.88888888888889 -14.222222222222221 0.0 0.0
9.88888888888889 -13.777777777777779 0.0 0.0
9.88888888888889 -13.333333333333332 0.0 0.0
9.88888888888889 -12.88888888888889 0.0 0.0
9.88888888888889 -12.444444444444443 0.0 0.0
9.88888888888889 -12.0 0.0 0.0
9.88888888888889 -11.555555555555557 0.0 0.0
9.88888888888889 -11.11111111111111 0.0 0.0
9.88888888888889 -10.666666666666668 0.0 0.0
9.88888888888889 -10.222222222222221 0.0 0.0
9.88888888888889 -9.777777777777779 0.0 0.0
9.88888888888889 -9.333333333333332 0.0 0.0
9.88888888888889 -8.88888888888889 0.0 0.0
9.88888888888889 -8.444444444444443 0.0 0.0
9.88888888888889 -8.0 0.0 0.0
9.88888888888889 -7.555555555555555 0.0 0.0
9.88888888888889 -7.111111111111111 0.0 0.0
9.88888888888889 -6.666666666666667 0.0 0.0
9.88888888888889 -6.222222222222222 0.0 0.0
9.88888888888889 -5.777777777777778 0.0 0.0
9.88888888888889 -5.333333333333333 0.0 0.0
9.88888888888889 -4.888888888888889 0.0 0.0
9.88888888888889 -4.444444444444445 0.0 0.0
9.88888888888889 -4.0 0.0 0.0
9.88888888888889 -3.5555555555555554 0.0 0.0
9.88888888888889 -3.111111111111111 0.0 0.0
9.88888888888889 -2.666666666666667 0.0 0.0
9.88888888888889 -2.2222222222222223 0.0 0.0
9.88888888888889 -1.7777777777777777 0.0 0.0
9.88888888888889 -1.3333333333333335 0.0 0.0
9.88888888888889 -0.8888888888888888 0.0 0.0
9.88888888888889 -0.4444444444444444 0.0 0.0
9.88888888888889 0.0 0.0 0.0
9.88888888888889 0.4444444444444444 0.0 0.0
9.88888888888889 0.8888888888888888 0.0 0.0
9.88888888888889 1.3333333333333335 0.0 0.0
9.88888888888889 1.7777777777777777 0.0 0.0
9.88888888888889 2.2222222222222223 0.0 0.0
9.88888888888889 2.666666666666667 0.0 0.0
9.88888888888889 3.111111111111111 0.0 0.0
9.88888888888889 3.5555555555555554 0.0 0.0
9.88888888888889 4.0 0.0 0.0
9.88888888888889 4.444444444444445 0.0 0.0
9.88888888888889 4.888888888888889 0.0 0.0
9.88888888888889 5.333333333333333 0.0 0.0
9.88888888888889 5.777777777777778 0.0 0.0
9.88888888888889 6.222222222222222 0.0 0.0
9.88888888888889 6.666666666666667 0.0 0.0
9.88888888888889 7.111111111111111 0.0 0.0
9.88888888888889 7.555555555555555 0.0 0.0
9.88888888888889 8.0 0.0 0.0
9.88888888888889 8.444444444444443 0.0 0.0
9.88888888888889 8.88888888888889 0.0 0.0
9.88888888888889 9.333333333333332 0.0 0.0
9.88888888888889 9.777777777777779 0.0 0.0
9.88888888888889 10.222222222222221 0.0 0.0
9.88888888888889 10.666666666666668 0.0 0.0
9.88888888888889 11.11111111111111 0.0 0.0
9.88888888888889 11.555555555555557 0.0 0.0
9.88888888888889 12.0 0.0 0.0
9.88888888888889 12.444444444444443 0.0 0.0
9.88888888888889 12.88888888888889 0.0 0.0
9.88888888888889 13.333333333333332 0.0 0.0
9.88888888888889 13.777777777777779 0.0 0.0
9.88888888888889 14.222222222222221 0.0 0.0
9.88888888888889 14.666666666666668 0.0 0.0
9.88888888888889 15.11111111111111 0.0 0.0
9.88888888888889 15.555555555555557 0.0 0.0
9.88888888888889 16.0 0.0 0.0
9.88888888888889 16.444444444444443 0.0 0.0
9.88888888888889 16.88888888888889 0.0 0.0
9.88888888888889 17.333333333333336 0.0 0.0
9.88888888888889 17.77777777777778 0.0 0.0
9.88888888888889 18.22222222222222 0.0 0.0
9.88888888888889 18.666666666666664 0.0 0.0
9.88888888888889 19.11111111111111 0.0 0.0
9.88888888888889 19.555555555555557 0.0 0.0
9.88888888888889 20.0 0.0 0.0
9.88888888888889 20.444444444444443 0.0 0.0
9.88888888888889 20.88888888888889 0.0 0.0
9.88888888888889 21.333333333333336 0.0 0.0
9.88888888888889 21.77777777777778 0.0 0.0
10.11111111111111 -21.77777777777778 0.0 0.0
10.11111111111111 -21.333333333333336 0.0 0.0
10.11111111111111 -20.88888888888889 0.0 0.0
10.11111111111111 -20.444444444444443 0.0 0.0
10.11111111111111 -20.0 0.0 0.0
10.11111111111111 -19.555555555555557 0.0 0.0
10.11111111111111 -19.11111111111111 0.0 0.0
10.11111111111111 -18.666666666666664 0.0 0.0
10.11111111111111 -18.22222222222222 0.0 0.0
10.11111111111111 -17.77777777777778 0.0 0.0
10.11111111111111 -17.333333333333336 0.0 0.0
10.11111111111111 -16.88888888888889 0.0 0.0
10.11111111111111 -16.444444444444443 0.0 0.0
10.11111111111111 -16.0 0.0 0.0
10.11111111111111 -15.555555555555557 0.0 0.0
10.11111111111111 -15.11111111111111 0.0 0.0
10.11111111111111 -14.666666666666668 0.0 0.0
10.11111111111111 -14.222222222222221 0.0 0.0
10.11111111111111 -13.777777777777779 0.0 0.0
10.11111111111111 -13.333333333333332 0.0 0.0
10.11111111111111 -12.88888888888889 0.0 0.0
10.11111111111111 -12.444444444444443 0.0 0.0
10.11111111111111 -12.0 0.0 0.0
10.11111111111111 -11.555555555555557 0.0 0.0
10.11111111111111 -11.11111111111111 0.0 0.0
10.11111111111111 -10.666666666666668 0.0 0.0
10.11111111111111 -10.222222222222221 0.0 0.0
10.11111111111111 -9.777777777777779 0.0 0.0
10.11111111111111 -9.333333333333332 0.0 0.0
10.11111111111111 -8.88888888888889 0.0 0.0
10.11111111111111 -8.444444444444443 0.0 0.0
10.11111111111111 -8.0 0.0 0.0
10.11111111111111 -7.555555555555555 0.0 0.0
10.11111111111111 -7.111111111111111 0.0 0.0
10.11111111111111 -6.666666666666667 0.0 0.0
10.11111111111111 -6.222222222222222 0.0 0.0
10.11111111111111 -5.777777777777778 0.0 0.0
10.11111111111111 -5.333333333333333 0.0 0.0
10.11111111111111 -4.888888888888889 0.0 0.0
10.11111111111111 -4.444444444444445 0.0 0.0
10.11111111111111 -4.0 0.0 0.0
10.11111111111111 -3.5555555555555554 0.0 0.0
10.11111111111111 -3.111111111111111 0.0 0.0
10.11111111111111 -2.666666666666667 0.0 0.0
10.11111111111111 -2.2222222222222223 0.0 0.0
10.11111111111111 -1.7777777777777777 0.0 0.0
10.11111111111111 -1.3333333333333335 0.0 0.0
10.11111111111111 -0.8888888888888888 0.0 0.0
10.11111111111111 -0.4444444444444444 0.0 0.0
10.11111111111111 0.0 0.0 0.0
10.11111111111111 0.4444444444444444 0.0 0.0
10.11111111111111 0.8888888888888888 0.0 0.0
10.11111111111111 1.3333333333333335 0.0 0.0
10.11111111111111 1.7777777777777777 0.0 0.0
10.11111111111111 2.2222222222222223 0.0 0.0
10.11111111111111 2.666666666666667 0.0 0.0
10.11111111111111 3.111111111111111 0.0 0.0
10.11111111111111 3.5555555555555554 0.0 0.0
10.11111111111111 4.0 0.0 0.0
10.11111111111111 4.444444444444445 0.0 0.0
10.11111111111111 4.888888888888889 0.0 0.0
10.11111111111111 5.333333333333333 0.0 0.0
10.11111111111111 5.777777777777778 0.0 0.0
10.11111111111111 6.222222222222222 0.0 0.0
10.11111111111111 6.666666666666667 0.0 0.0
10.11111111111111 7.111111111111111 0.0 0.0
10.11111111111111 7.555555555555555 0.0 0.0
10.11111111111111 8.0 0.0 0.0
10.11111111111111 8.444444444444443 0.0 0.0
10.11111111111111 8.88888888888889 0.0 0.0
10.11111111111111 9.333333333333332 0.0 0.0
10.11111111111111 9.777777777777779 0.0 0.0
10.11111111111111 10.222222222222221 0.0 0.0
10.11111111111111 10.666666666666668 0.0 0.0
10.11111111111111 11.11111111111111 0.0 0.0
10.11111111111111 11.555555555555557 0.0 0.0
10.11111111111111 12.0 0.0 0.0
10.11111111111111 12.444444444444443 0.0 0.0
10.11111111111111 12.88888888888889 0.0 0.0
10.11111111111111 13.333333333333332 0.0 0.0
10.11111111111111 13.777777777777779 0.0 0.0
10.11111111111111 14.222222222222221 0.0 0.0
10.11111111111111 14.666666666666668 0.0 0.0
10.11111111111111 15.11111111111111 0.0 0.0
10.11111111111111 15.555555555555557 0.0 0.0
10.11111111111111 16.0 0.0 0.0
10.11111111111111 16.444444444444443 0.0 0.0
10.11111111111111 16.88888888888889 0.0 0.0
10.11111111111111 17.333333333333336 0.0 0.0
10.11111111111111 17.77777777777778 0.0 0.0
10.11111111111111 18.22222222222222 0.0 0.0
10.11111111111111 18.666666666666664 0.0 0.0
10.11111111111111 19.11111111111111 0.0 0.0
10.11111111111111 19.555555555555557 0.0 0.0
10.11111111111111 20.0 0.0 0.0
10.11111111111111 20.444444444444443 0.0 0.0
10.11111111111111 20.88888888888889 0.0 0.0
10.11111111111111 21.333333333333336 0.0 0.0
10.11111111111111 21.77777777777778 0.0 0.0
10.333333333333332 -21.77777777777778 0.0 0.0
10.333333333333332 -21.333333333333336 0.0 0.0
10.333333333333332 -20.88888888888889 0.0 0.0
10.333333333333332 -20.444444444444443 0.0 0.0
10.333333333333332 -20.0 0.0 0.0
10.333333333333332 -19.555555555555557 0.0 0.0
10.333333333333332 -19.11111111111111 0.0 0.0
10.333333333333332 -18.666666666666664 0.0 0.0
10.333333333333332 -18.22222222222222 0.0 0.0
10.333333333333332 -17.77777777777778 0.0 0.0
10.333333333333332 -17.333333333333336 0.0 0.0
10.333333333333332 -16.88888888888889 0.0 0.0
10.333333333333332 -16.444444444444443 0.0 0.0
10.333333333333332 -16.0 0.0 0.0
10.333333333333332 -15.555555555555557 0.0 0.0
10.333333333333332 -15.11111111111111 0.0 0.0
10.333333333333332 -14.666666666666668 0.0 0.0
10.333333333333332 -14.222222222222221 0.0 0.0
10.333333333333332 -13.777777777777779 0.0 0.0
10.333333333333332 -13.333333333333332 0.0 0.0
10.333333333333332 -12.88888888888889 0.0 0.0
10.333333333333332 -12.444444444444443 0.0 0.0
10.333333333333332 -12.0 0.0 0.0
10.333333333333332 -11.555555555555557 0.0 0.0
10.333333333333332 -11.11111111111111 0.0 0.0
10.333333333333332 -10.666666666666668 0.0 0.0
10.333333333333332 -10.222222222222221 0.0 0.0
10.333333333333332 -9.777777777777779 0.0 0.0
10.333333333333332 -9.333333333333332 0.0 0.0
10.333333333333332 -8.88888888888889 0.0 0.0
10.333333333333332 -8.444444444444443 0.0 0.0
10.333333333333332 -8.0 0.0 0.0
10.333333333333332 -7.555555555555555 0.0 0.0
10.333333333333332 -7.111111111111111 0.0 0.0
10.333333333333332 -6.666666666666667 0.0 0.0
10.333333333333332 -6.222222222222222 0.0 0.0
10.333333333333332 -5.777777777777778 0.0 0.0
10.333333333333332 -5.333333333333333 0.0 0.0
10.333333333333332 -4.888888888888889 0.0 0.0
10.333333333333332 -4.444444444444445 0.0 0.0
10.333333333333332 -4.0 0.0 0.0
10.333333333333332 -3.5555555555555554 0.0 0.0
10.333333333333332 -3.111111111111111 0.0 0.0
10.333333333333332 -2.666666666666667 0.0 0.0
10.333333333333332 -2.2222222222222223 0.0 0.0
10.333333333333332 -1.7777777777777777 0.0 0.0
10.333333333333332 -1.3333333333333335 0.0 0.0
10.333333333333332 -0.8888888888888888 0.0 0.0
10.333333333333332 -0.4444444444444444 0.0 0.0
10.333333333333332 0.0 0.0 0.0
10.333333333333332 0.4444444444444444 0.0 0.0
10.333333333333332 0.8888888888888888 0.0 0.0
10.333333333333332 1.3333333333333335 0.0 0.0
10.333333333333332 1.7777777777777777 0.0 0.0
10.333333333333332 2.2222222222222223 0.0 0.0
10.333333333333332 2.666666666666667 0.0 0.0
10.333333333333332 3.111111111111111 0.0 0.0
10.333333333333332 3.5555555555555554 0.0 0.0
10.333333333333332 4.0 0.0 0.0
10.333333333333332 4.444444444444445 0.0 0.0
10.333333333333332 4.888888888888889 0.0 0.0
10.333333333333332 5.333333333333333 0.0 0.0
10.333333333333332 5.777777777777778 0.0 0.0
10.333333333333332 6.222222222222222 0.0 0.0
10.333333333333332 6.666666666666667 0.0 0.0
10.333333333333332 7.111111111111111 0.0 0.0
10.333333333333332 7.555555555555555 0.0 0.0
10.333333333333332 8.0 0.0 0.0
10.333333333333332 8.444444444444443 0.0 0.0
10.333333333333332 8.88888888888889 0.0 0.0
10.333333333333332 9.333333333333332 0.0 0.0
10.333333333333332 9.777777777777779 0.0 0.0
10.333333333333332 10.222222222222221 0.0 0.0
10.333333333333332 10.666666666666668 0.0 0.0
10.333333333333332 11.11111111111111 0.0 0.0
10.333333333333332 11.555555555555557 0.0 0.0
10.333333333333332 12.0 0.0 0.0
10.333333333333332 12.444444444444443 0.0 0.0
10.333333333333332 12.88888888888889 0.0 0.0
10.333333333333332 13.333333333333332 0.0 0.0
10.333333333333332 13.777777777777779 0.0 0.0
10.333333333333332 14.222222222222221 0.0 0.0
10.333333333333332 14.666666666666668 0.0 0.0
10.333333333333332 15.11111111111111 0.0 0.0
10.333333333333332 15.555555555555557 0.0 0.0
10.333333333333332 16.0 0.0 0.0
10.333333333333332 16.444444444444443 0.0 0.0
10.333333333333332 16.88888888888889 0.0 0.0
10.333333333333332 17.333333333333336 0.0 0.0
10.333333333333332 17.77777777777778 0.0 0.0
10.333333333333332 18.22222222222222 0.0 0.0
10.333333333333332 18.666666666666664 0.0 0.0
10.333333333333332 19.11111111111111 0.0 0.0
10.333333333333332 19.555555555555557 0.0 0.0
10.333333333333332 20.0 0.0 0.0
10.333333333333332 20.444444444444443 0.0 0.0
10.333333333333332 20.88888888888889 0.0 0.0
10.333333333333332 21.333333333333336 0.0 0.0
10.333333333333332 21.77777777777778 0.0 0.0
10.555555555555555 -21.77777777777778 0.0 0.0
10.555555555555555 -21.333333333333336 0.0 0.0
10.555555555555555 -20.88888888888889 0.0 0.0
10.555555555555555 -20.444444444444443 0.0 0.0
10.555555555555555 -20.0 0.0 0.0
10.555555555555555 -19.555555555555557 0.0 0.0
10.555555555555555 -19.11111111111111 0.0 0.0
10.555555555555555 -18.666666666666664 0.0 0.0
10.555555555555555 -18.22222222222222 0.0 0.0
10.555555555555555 -17.77777777777778 0.0 0.0
10.555555555555555 -17.333333333333336 0.0 0.0
10.555555555555555 -16.88888888888889 0.0 0.0
10.555555555555555 -16.444444444444443 0.0 0.0
10.555555555555555 -16.0 0.0 0.0
10.555555555555555 -15.555555555555557 0.0 0.0
10.555555555555555 -15.11111111111111 0.0 0.0
10.555555555555555 -14.666666666666668 0.0 0.0
10.555555555555555 -14.222222222222221 0.0 0.0
10.555555555555555 -13.777777777777779 0.0 0.0
10.555555555555555 -13.333333333333332 0.0 0.0
10.555555555555555 -12.88888888888889 0.0 0.0
10.555555555555555 -12.444444444444443 0.0 0.0
10.555555555555555 -12.0 0.0 0.0
10.555555555555555 -11.555555555555557 0.0 0.0
10.555555555555555 -11.11111111111111 0.0 0.0
10.555555555555555 -10.666666666666668 0.0 0.0
10.555555555555555 -10.222222222222221 0.0 0.0
10.555555555555555 -9.777777777777779 0.0 0.0
10.555555555555555 -9.333333333333332 0.0 0.0
10.555555555555555 -8.88888888888889 0.0 0.0
10.555555555555555 -8.444444444444443 0.0 0.0
10.555555555555555 -8.0 0.0 0.0
10.555555555555555 -7.555555555555555 0.0 0.0
10.555555555555555 -7.111111111111111 0.0 0.0
10.555555555555555 -6.666666666666667 0.0 0.0
10.555555555555555 -6.222222222222222 0.0 0.0
10.555555555555555 -5.777777777777778 0.0 0.0
10.555555555555555 -5.333333333333333 0.0 0.0
10.555555555555555 -4.888888888888889 0.0 0.0
10.555555555555555 -4.444444444444445 0.0 0.0
10.555555555555555 -4.0 0.0 0.0
10.555555555555555 -3.5555555555555554 0.0 0.0
10.555555555555555 -3.111111111111111 0.0 0.0
10.555555555555555 -2.666666666666667 0.0 0.0
10.555555555555555 -2.2222222222222223 0.0 0.0
10.555555555555555 -1.7777777777777777 0.0 0.0
10.555555555555555 -1.3333333333333335 0.0 0.0
10.555555555555555 -0.8888888888888888 0.0 0.0
10.555555555555555 -0.4444444444444444 0.0 0.0
10.555555555555555 0.0 0.0 0.0
10.555555555555555 0.4444444444444444 0.0 0.0
10.555555555555555 0.8888888888888888 0.0 0.0
10.555555555555555 1.3333333333333335 0.0 0.0
10.555555555555555 1.7777777777777777 0.0 0.0
10.555555555555555 2.2222222222222223 0.0 0.0
10.555555555555555 2.666666666666667 0.0 0.0
10.555555555555555 3.111111111111111 0.0 0.0
10.555555555555555 3.5555555555555554 0.0 0.0
10.555555555555555 4.0 0.0 0.0
10.555555555555555 4.444444444444445 0.0 0.0
10.555555555555555 4.888888888888889 0.0 0.0
10.555555555555555 5.333333333333333 0.0 0.0
10.555555555555555 5.777777777777778 0.0 0.0
10.555555555555555 6.222222222222222 0.0 0.0
10.555555555555555 6.666666666666667 0.0 0.0
10.555555555555555 7.111111111111111 0.0 0.0
10.555555555555555 7.555555555555555 0.0 0.0
10.555555555555555 8.0 0.0 0.0
10.555555555555555 8.444444444444443 0.0 0.0
10.555555555555555 8.88888888888889 0.0 0.0
10.555555555555555 9.333333333333332 0.0 0.0
10.555555555555555 9.777777777777779 0.0 0.0
10.555555555555555 10.222222222222221 0.0 0.0
10.555555555555555 10.666666666666668 0.0 0.0
10.555555555555555 11.11111111111111 0.0 0.0
10.555555555555555 11.555555555555557 0.0 0.0
10.555555555555555 12.0 0.0 0.0
10.555555555555555 12.444444444444443 0.0 0.0
10.555555555555555 12.88888888888889 0.0 0.0
10.555555555555555 13.333333333333332 0.0 0.0
10.555555555555555 13.777777777777779 0.0 0.0
10.555555555555555 14.222222222222221 0.0 0.0
10.555555555555555 14.666666666666668 0.0 0.0
10.555555555555555 15.11111111111111 0.0 0.0
10.555555555555555 15.555555555555557 0.0 0.0
10.555555555555555 16.0 0.0 0.0
10.555555555555555 16.444444444444443 0.0 0.0
10.555555555555555 16.88888888888889 0.0 0.0
10.555555555555555 17.333333333333336 0.0 0.0
10.555555555555555 17.77777777777778 0.0 0.0
10.555555555555555 18.22222222222222 0.0 0.0
10.555555555555555 18.666666666666664 0.0 0.0
10.555555555555555 19.11111111111111 0.0 0.0
10.555555555555555 19.555555555555557 0.0 0.0
10.555555555555555 20.0 0.0 0.0
10.555555555555555 20.444444444444443 0.0 0.0
10.555555555555555 20.88888888888889 0.0 0.0
10.555555555555555 21.333333333333336 0.0 0.0
10.555555555555555 21.77777777777778 0.0 0.0
10.777777777777779 -21.77777777777778 0.0 0.0
10.777777777777779 -21.333333333333336 0.0 0.0
10.777777777777779 -20.88888888888889 0.0 0.0
10.777777777777779 -20.444444444444443 0.0 0.0
10.777777777777779 -20.0 0.0 0.0
10.777777777777779 -19.555555555555557 0.0 0.0
10.777777777777779 -19.11111111111111 0.0 0.0
10.777777777777779 -18.666666666666664 0.0 0.0
10.777777777777779 -18.22222222222222 0.0 0.0
10.777777777777779 -17.77777777777778 0.0 0.0
10.777777777777779 -17.333333333333336 0.0 0.0
10.777777777777779 -16.88888888888889 0.0 0.0
10.777777777777779 -16.444444444444443 0.0 0.0
10.777777777777779 -16.0 0.0 0.0
10.777777777777779 -15.555555555555557 0.0 0.0
10.777777777777779 -15.11111111111111 0.0 0.0
10.777777777777779 -14.666666666666668 0.0 0.0
10.777777777777779 -14.222222222222221 0.0 0.0
10.777777777777779 -13.777777777777779 0.0 0.0
10.777777777777779 -13.333333333333332 0.0 0.0
10.777777777777779 -12.88888888888889 0.0 0.0
10.777777777777779 -12.444444444444443 0.0 0.0
10.777777777777779 -12.0 0.0 0.0
10.777777777777779 -11.555555555555557 0.0 0.0
10.777777777777779 -11.11111111111111 0.0 0.0
10.777777777777779 -10.666666666666668 0.0 0.0
10.777777777777779 -10.222222222222221 0.0 0.0
10.777777777777779 -9.777777777777779 0.0 0.0
10.777777777777779 -9.333333333333332 0.0 0.0
10.777777777777779 -8.88888888888889 0.0 0.0
10.777777777777779 -8.444444444444443 0.0 0.0
10.777777777777779 -8.0 0.0 0.0
10.777777777777779 -7.555555555555555 0.0 0.0
10.777777777777779 -7.111111111111111 0.0 0.0
10.777777777777779 -6.666666666666667 0.0 0.0
10.777777777777779 -6.222222222222222 0.0 0.0
10.777777777777779 -5.777777777777778 0.0 0.0
10.777777777777779 -5.333333333333333 0.0 0.0
10.777777777777779 -4.888888888888889 0.0 0.0
10.777777777777779 -4.444444444444445 0.0 0.0
10.777777777777779 -4.0 0.0 0.0
10.777777777777779 -3.5555555555555554 0.0 0.0
10.777777777777779 -3.111111111111111 0.0 0.0
10.777777777777779 -2.666666666666667 0.0 0.0
10.777777777777779 -2.2222222222222223 0.0 0.0
10.777777777777779 -1.7777777777777777 0.0 0.0
10.777777777777779 -1.3333333333333335 0.0 0.0
10.777777777777779 -0.8888888888888888 0.0 0.0
10.777777777777779 -0.4444444444444444 0.0 0.0
10.777777777777779 0.0 0.0 0.0
10.777777777777779 0.4444444444444444 0.0 0.0
10.777777777777779 0.8888888888888888 0.0 0.0
10.777777777777779 1.3333333333333335 0.0 0.0
10.777777777777779 1.7777777777777777 0.0 0.0
10.777777777777779 2.2222222222222223 0.0 0.0
10.777777777777779 2.666666666666667 0.0 0.0
10.777777777777779 3.111111111111111 0.0 0.0
10.777777777777779 3.5555555555555554 0.0 0.0
10.777777777777779 4.0 0.0 0.0
10.777777777777779 4.444444444444445 0.0 0.0
10.777777777777779 4.888888888888889 0.0 0.0
10.777777777777779 5.333333333333333 0.0 0.0
10.777777777777779 5.777777777777778 0.0 0.0
10.777777777777779 6.222222222222222 0.0 0.0
10.777777777777779 6.666666666666667 0.0 0.0
10.777777777777779 7.111111111111111 0.0 0.0
10.777777777777779 7.555555555555555 0.0 0.0
10.777777777777779 8.0 0.0 0.0
10.777777777777779 8.444444444444443 0.0 0.0
10.777777777777779 8.88888888888889 0.0 0.0
10.777777777777779 9.333333333333332 0.0 0.0
10.777777777777779 9.777777777777779 0.0 0.0
10.777777777777779 10.222222222222221 0.0 0.0
10.777777777777779 10.666666666666668 0.0 0.0
10.777777777777779 11.11111111111111 0.0 0.0
10.777777777777779 11.555555555555557 0.0 0.0
10.777777777777779 12.0 0.0 0.0
10.777777777777779 12.444444444444443 0.0 0.0
10.777777777777779 12.88888888888889 0.0 0.0
10.777777777777779 13.333333333333332 0.0 0.0
10.777777777777779 13.777777777777779 0.0 0.0
10.777777777777779 14.222222222222221 0.0 0.0
10.777777777777779 14.666666666666668 0.0 0.0
10.777777777777779 15.11111111111111 0.0 0.0
10.777777777777779 15.555555555555557 0.0 0.0
10.777777777777779 16.0 0.0 0.0
10.777777777777779 16.444444444444443 0.0 0.0
10.777777777777779 16.88888888888889 0.0 0.0
10.777777777777779 17.333333333333336 0.0 0.0
10.777777777777779 17.77777777777778 0.0 0.0
10.777777777777779 18.22222222222222 0.0 0.0
10.777777777777779 18.666666666666664 0.0 0.0
10.777777777777779 19.11111111111111 0.0 0.0
10.777777777777779 19.555555555555557 0.0 0.0
10.777777777777779 20.0 0.0 0.0
10.777777777777779 20.444444444444443 0.0 0.0
10.777777777777779 20.88888888888889 0.0 0.0
10.777777777777779 21.333333333333336 0.0 0.0
10.777777777777779 21.77777777777778 0.0 0.0
11.0 -21.77777777777778 0.0 0.0
11.0 -21.333333333333336 0.0 0.0
11.0 -20.88888888888889 0.0 0.0
11.0 -20.444444444444443 0.0 0.0
11.0 -20.0 0.0 0.0
11.0 -19.555555555555557 0.0 0.0
11.0 -19.11111111111111 0.0 0.0
11.0 -18.666666666666664 0.0 0.0
11.0 -18.22222222222222 0.0 0.0
11.0 -17.77777777777778 0.0 0.0
11.0 -17.333333333333336 0.0 0.0
11.0 -16.88888888888889 0.0 0.0
11.0 -16.444444444444443 0.0 0.0
11.0 -16.0 0.0 0.0
11.0 -15.555555555555557 0.0 0.0
11.0 -15.11111111111111 0.0 0.0
11.0 -14.666666666666668 0.0 0.0
11.0 -14.222222222222221 0.0 0.0
11.0 -13.777777777777779 0.0 0.0
11.0 -13.333333333333332 0.0 0.0
11.0 -12.88888888888889 0.0 0.0
11.0 -12.444444444444443 0.0 0.0
11.0 -12.0 0.0 0.0
11.0 -11.555555555555557 0.0 0.0
11.0 -11.11111111111111 0.0 0.0
11.0 -10.666666666666668 0.0 0.0
11.0 -10.222222222222221 0.0 0.0
11.0 -9.777777777777779 0.0 0.0
11.0 -9.333333333333332 0.0 0.0
11.0 -8.88888888888889 0.0 0.0
11.0 -8.444444444444443 0.0 0.0
11.0 -8.0 0.0 0.0
11.0 -7.555555555555555 0.0 0.0
11.0 -7.111111111111111 0.0 0.0
11.0 -6.666666666666667 0.0 0.0
11.0 -6.222222222222222 0.0 0.0
11.0 -5.777777777777778 0.0 0.0
11.0 -5.333333333333333 0.0 0.0
11.0 -4.888888888888889 0.0 0.0
11.0 -4.444444444444445 0.0 0.0
11.0 -4.0 0.0 0.0
11.0 -3.5555555555555554 0.0 0.0
11.0 -3.111111111111111 0.0 0.0
11.0 -2.666666666666667 0.0 0.0
11.0 -2.2222222222222223 0.0 0.0
11.0 -1.7777777777777777 0.0 0.0
11.0 -1.3333333333333335 0.0 0.0
11.0 -0.8888888888888888 0.0 0.0
11.0 -0.4444444444444444 0.0 0.0
11.0 0.0 0.0 0.0
11.0 0.4444444444444444 0.0 0.0
11.0 0.8888888888888888 0.0 0.0
11.0 1.3333333333333335 0.0 0.0
11.0 1.7777777777777777 0.0 0.0
11.0 2.2222222222222223 0.0 0.0
11.0 2.666666666666667 0.0 0.0
11.0 3.111111111111111 0.0 0.0
11.0 3.5555555555555554 0.0 0.0
11.0 4.0 0.0 0.0
11.0 4.444444444444445 0.0 0.0
11.0 4.888888888888889 0.0 0.0
11.0 5.333333333333333 0.0 0.0
11.0 5.777777777777778 0.0 0.0
11.0 6.222222222222222 0.0 0.0
11.0 6.666666666666667 0.0 0.0
11.0 7.111111111111111 0.0 0.0
11.0 7.555555555555555 0.0 0.0
11.0 8.0 0.0 0.0
11.0 8.444444444444443 0.0 0.0
11.0 8.88888888888889 0.0 0.0
11.0 9.333333333333332 0.0 0.0
11.0 9.777777777777779 0.0 0.0
11.0 10.222222222222221 0.0 0.0
11.0 10.666666666666668 0.0 0.0
11.0 11.11111111111111 0.0 0.0
11.0 11.555555555555557 0.0 0.0
11.0 12.0 0.0 0.0
11.0 12.444444444444443 0.0 0.0
11.0 12.88888888888889 0.0 0.0
11.0 13.333333333333332 0.0 0.0
11.0 13.777777777777779 0.0 0.0
11.0 14.222222222222221 0.0 0.0
11.0 14.666666666666668 0.0 0.0
11.0 15.11111111111111 0.0 0.0
11.0 15.555555555555557 0.0 0.0
11.0 16.0 0.0 0.0
11.0 16.444444444444443 0.0 0.0
11.0 16.88888888888889 0.0 0.0
11.0 17.333333333333336 0.0 0.0
11.0 17.77777777777778 0.0 0.0
11.0 18.22222222222222 0.0 0.0
11.0 18.666666666666664 0.0 0.0
11.0 19.11111111111111 0.0 0.0
11.0 19.555555555555557 0.0 0.0
11.0 20.0 0.0 0.0
11.0 20.444444444444443 0.0 0.0
11.0 20.88888888888889 0.0 0.0
11.0 21.333333333333336 0.0 0.0
11.0 21.77777777777778 0.0 0.0
11.222222222222221 -21.77777777777778 0.0 0.0
11.222222222222221 -21.333333333333336 0.0 0.0
11.222222222222221 -20.88888888888889 0.0 0.0
11.222222222222221 -20.444444444444443 0.0 0.0
11.222222222222221 -20.0 0.0 0.0
11.222222222222221 -19.555555555555557 0.0 0.0
11.222222222222221 -19.11111111111111 0.0 0.0
11.222222222222221 -18.666666666666664 0.0 0.0
11.222222222222221 -18.22222222222222 0.0 0.0
11.222222222222221 -17.77777777777778 0.0 0.0
11.222222222222221 -17.333333333333336 0.0 0.0
11.222222222222221 -16.88888888888889 0.0 0.0
11.222222222222221 -16.444444444444443 0.0 0.0
11.222222222222221 -16.0 0.0 0.0
11.222222222222221 -15.555555555555557 0.0 0.0
11.222222222222221 -15.11111111111111 0.0 0.0
11.222222222222221 -14.666666666666668 0.0 0.0
11.222222222222221 -14.222222222222221 0.0 0.0
11.222222222222221 -13.777777777777779 0.0 0.0
11.222222222222221 -13.333333333333332 0.0 0.0
11.222222222222221 -12.88888888888889 0.0 0.0
11.222222222222221 -12.444444444444443 0.0 0.0
11.222222222222221 -12.0 0.0 0.0
11.222222222222221 -11.555555555555557 0.0 0.0
11.222222222222221 -11.11111111111111 0.0 0.0
11.222222222222221 -10.666666666666668 0.0 0.0
11.222222222222221 -10.222222222222221 0.0 0.0
11.222222222222221 -9.777777777777779 0.0 0.0
11.222222222222221 -9.333333333333332 0.0 0.0
11.222222222222221 -8.88888888888889 0.0 0.0
11.222222222222221 -8.444444444444443 0.0 0.0
11.222222222222221 -8.0 0.0 0.0
11.222222222222221 -7.555555555555555 0.0 0.0
11.222222222222221 -7.111111111111111 0.0 0.0
11.222222222222221 -6.666666666666667 0.0 0.0
11.222222222222221 -6.222222222222222 0.0 0.0
11.222222222222221 -5.777777777777778 0.0 0.0
11.222222222222221 -5.333333333333333 0.0 0.0
11.222222222222221 -4.888888888888889 0.0 0.0
11.222222222222221 -4.444444444444445 0.0 0.0
11.222222222222221 -4.0 0.0 0.0
11.222222222222221 -3.5555555555555554 0.0 0.0
11.222222222222221 -3.111111111111111 0.0 0.0
11.222222222222221 -2.666666666666667 0.0 0.0
11.222222222222221 -2.2222222222222223 0.0 0.0
11.222222222222221 -1.7777777777777777 0.0 0.0
11.222222222222221 -1.3333333333333335 0.0 0.0
11.222222222222221 -0.8888888888888888 0.0 0.0
11.222222222222221 -0.4444444444444444 0.0 0.0
11.222222222222221 0.0 0.0 0.0
11.222222222222221 0.4444444444444444 0.0 0.0
11.222222222222221 0.8888888888888888 0.0 0.0
11.222222222222221 1.3333333333333335 0.0 0.0
11.222222222222221 1.7777777777777777 0.0 0.0
11.222222222222221 2.2222222222222223 0.0 0.0
11.222222222222221 2.666666666666667 0.0 0.0
11.222222222222221 3.111111111111111 0.0 0.0
11.222222222222221 3.5555555555555554 0.0 0.0
11.222222222222221 4.0 0.0 0.0
11.222222222222221 4.444444444444445 0.0 0.0
11.222222222222221 4.888888888888889 0.0 0.0
11.222222222222221 5.333333333333333 0.0 0.0
11.222222222222221 5.777777777777778 0.0 0.0
11.222222222222221 6.222222222222222 0.0 0.0
11.222222222222221 6.666666666666667 0.0 0.0
11.222222222222221 7.111111111111111 0.0 0.0
11.222222222222221 7.555555555555555 0.0 0.0
11.222222222222221 8.0 0.0 0.0
11.222222222222221 8.444444444444443 0.0 0.0
11.222222222222221 8.88888888888889 0.0 0.0
11.222222222222221 9.333333333333332 0.0 0.0
11.222222222222221 9.777777777777779 0.0 0.0
11.222222222222221 10.222222222222221 0.0 0.0
11.222222222222221 10.666666666666668 0.0 0.0
11.222222222222221 11.11111111111111 0.0 0.0
11.222222222222221 11.555555555555557 0.0 0.0
11.222222222222221 12.0 0.0 0.0
11.222222222222221 12.444444444444443 0.0 0.0
11.222222222222221 12.88888888888889 0.0 0.0
11.222222222222221 13.333333333333332 0.0 0.0
11.222222222222221 13.777777777777779 0.0 0.0
11.222222222222221 14.222222222222221 0.0 0.0
11.222222222222221 14.666666666666668 0.0 0.0
11.222222222222221 15.11111111111111 0.0 0.0
11.222222222222221 15.555555555555557 0.0 0.0
11.222222222222221 16.0 0.0 0.0
11.222222222222221 16.444444444444443 0.0 0.0
11.222222222222221 16.88888888888889 0.0 0.0
11.222222222222221 17.333333333333336 0.0 0.0
11.222222222222221 17.77777777777778 0.0 0.0
11.222222222222221 18.22222222222222 0.0 0.0
11.222222222222221 18.666666666666664 0.0 0.0
11.222222222222221 19.11111111111111 0.0 0.0
11.222222222222221 19.555555555555557 0.0 0.0
11.222222222222221 20.0 0.0 0.0
11.222222222222221 20.444444444444443 0.0 0.0
11.222222222222221 20.88888888888889 0.0 0.0
11.222222222222221 21.333333333333336 0.0 0.0
11.222222222222221 21.77777777777778 0.0 0.0
11.444444444444445 -21.77777777777778 0.0 0.0
11.444444444444445 -21.333333333333336 0.0 0.0
11.444444444444445 -20.88888888888889 0.0 0.0
11.444444444444445 -20.444444444444443 0.0 0.0
11.444444444444445 -20.0 0.0 0.0
11.444444444444445 -19.555555555555557 0.0 0.0
11.444444444444445 -19.11111111111111 0.0 0.0
11.444444444444445 -18.666666666666664 0.0 0.0
11.444444444444445 -18.22222222222222 0.0 0.0
11.444444444444445 -17.77777777777778 0.0 0.0
11.444444444444445 -17.333333333333336 0.0 0.0
11.444444444444445 -16.88888888888889 0.0 0.0
11.444444444444445 -16.444444444444443 0.0 0.0
11.444444444444445 -16.0 0.0 0.0
11.444444444444445 -15.555555555555557 0.0 0.0
11.444444444444445 -15.11111111111111 0.0 0.0
11.444444444444445 -14.666666666666668 0.0 0.0
11.444444444444445 -14.222222222222221 0.0 0.0
11.444444444444445 -13.777777777777779 0.0 0.0
11.444444444444445 -13.333333333333332 0.0 0.0
11.444444444444445 -12.88888888888889 0.0 0.0
11.444444444444445 -12.444444444444443 0.0 0.0
11.444444444444445 -12.0 0.0 0.0
11.444444444444445 -11.555555555555557 0.0 0.0
11.444444444444445 -11.11111111111111 0.0 0.0
11.444444444444445 -10.666666666666668 0.0 0.0
11.444444444444445 -10.222222222222221 0.0 0.0
11.444444444444445 -9.777777777777779 0.0 0.0
11.444444444444445 -9.333333333333332 0.0 0.0
11.444444444444445 -8.88888888888889 0.0 0.0
11.444444444444445 -8.444444444444443 0.0 0.0
11.444444444444445 -8.0 0.0 0.0
11.444444444444445 -7.555555555555555 0.0 0.0
11.444444444444445 -7.111111111111111 0.0 0.0
11.444444444444445 -6.666666666666667 0.0 0.0
11.444444444444445 -6.222222222222222 0.0 0.0
11.444444444444445 -5.777777777777778 0.0 0.0
11.444444444444445 -5.333333333333333 0.0 0.0
11.444444444444445 -4.888888888888889 0.0 0.0
11.444444444444445 -4.444444444444445 0.0 0.0
11.444444444444445 -4.0 0.0 0.0
11.444444444444445 -3.5555555555555554 0.0 0.0
11.444444444444445 -3.111111111111111 0.0 0.0
11.444444444444445 -2.666666666666667 0.0 0.0
11.444444444444445 -2.2222222222222223 0.0 0.0
11.444444444444445 -1.7777777777777777 0.0 0.0
11.444444444444445 -1.3333333333333335 0.0 0.0
11.444444444444445 -0.8888888888888888 0.0 0.0
11.444444444444445 -0.4444444444444444 0.0 0.0
11.444444444444445 0.0 0.0 0.0
11.444444444444445 0.4444444444444444 0.0 0.0
11.444444444444445 0.8888888888888888 0.0 0.0
11.444444444444445 1.3333333333333335 0.0 0.0
11.444444444444445 1.7777777777777777 0.0 0.0
11.444444444444445 2.2222222222222223 0.0 0.0
11.444444444444445 2.666666666666667 0.0 0.0
11.444444444444445 3.111111111111111 0.0 0.0
11.444444444444445 3.5555555555555554 0.0 0.0
11.444444444444445 4.0 0.0 0.0
11.444444444444445 4.444444444444445 0.0 0.0
11.444444444444445 4.888888888888889 0.0 0.0
11.444444444444445 5.333333333333333 0.0 0.0
11.444444444444445 5.777777777777778 0.0 0.0
11.444444444444445 6.222222222222222 0.0 0.0
11.444444444444445 6.666666666666667 0.0 0.0
11.444444444444445 7.111111111111111 0.0 0.0
11.444444444444445 7.555555555555555 0.0 0.0
11.444444444444445 8.0 0.0 0.0
11.444444444444445 8.444444444444443 0.0 0.0
11.444444444444445 8.88888888888889 0.0 0.0
11.444444444444445 9.333333333333332 0.0 0.0
11.444444444444445 9.777777777777779 0.0 0.0
11.444444444444445 10.222222222222221 0.0 0.0
11.444444444444445 10.666666666666668 0.0 0.0
11.444444444444445 11.11111111111111 0.0 0.0
11.444444444444445 11.555555555555557 0.0 0.0
11.444444444444445 12.0 0.0 0.0
11.444444444444445 12.444444444444443 0.0 0.0
11.444444444444445 12.88888888888889 0.0 0.0
11.444444444444445 13.333333333333332 0.0 0.0
11.444444444444445 13.777777777777779 0.0 0.0
11.444444444444445 14.222222222222221 0.0 0.0
11.444444444444445 14.666666666666668 0.0 0.0
11.444444444444445 15.11111111111111 0.0 0.0
11.444444444444445 15.555555555555557 0.0 0.0
11.444444444444445 16.0 0.0 0.0
11.444444444444445 16.444444444444443 0.0 0.0
11.444444444444445 16.88888888888889 0.0 0.0
11.444444444444445 17.333333333333336 0.0 0.0
11.444444444444445 17.77777777777778 0.0 0.0
11.444444444444445 18.22222222222222 0.0 0.0
11.444444444444445 18.666666666666664 0.0 0.0
11.444444444444445 19.11111111111111 0.0 0.0
11.444444444444445 19.555555555555557 0.0 0.0
11.444444444444445 20.0 0.0 0.0
11.444444444444445 20.444444444444443 0.0 0.0
11.444444444444445 20.88888888888889 0.0 0.0
11.444444444444445 21.333333333333336 0.0 0.0
11.444444444444445 21.77777777777778 0.0 0.0
11.666666666666668 -21.77777777777778 0.0 0.0
11.666666666666668 -21.333333333333336 0.0 0.0
11.666666666666668 -20.88888888888889 0.0 0.0
11.666666666666668 -20.444444444444443 0.0 0.0
11.666666666666668 -20.0 0.0 0.0
11.666666666666668 -19.555555555555557 0.0 0.0
11.666666666666668 -19.11111111111111 0.0 0.0
11.666666666666668 -18.666666666666664 0.0 0.0
11.666666666666668 -18.22222222222222 0.0 0.0
11.666666666666668 -17.77777777777778 0.0 0.0
11.666666666666668 -17.333333333333336 0.0 0.0
11.666666666666668 -16.88888888888889 0.0 0.0
11.666666666666668 -16.444444444444443 0.0 0.0
11.666666666666668 -16.0 0.0 0.0
11.666666666666668 -15.555555555555557 0.0 0.0
11.666666666666668 -15.11111111111111 0.0 0.0
11.666666666666668 -14.666666666666668 0.0 0.0
11.666666666666668 -14.222222222222221 0.0 0.0
11.666666666666668 -13.777777777777779 0.0 0.0
11.666666666666668 -13.333333333333332 0.0 0.0
11.666666666666668 -12.88888888888889 0.0 0.0
11.666666666666668 -12.444444444444443 0.0 0.0
11.666666666666668 -12.0 0.0 0.0
11.666666666666668 -11.555555555555557 0.0 0.0
11.666666666666668 -11.11111111111111 0.0 0.0
11.666666666666668 -10.666666666666668 0.0 0.0
11.666666666666668 -10.222222222222221 0.0 0.0
11.666666666666668 -9.777777777777779 0.0 0.0
11.666666666666668 -9.333333333333332 0.0 0.0
11.666666666666668 -8.88888888888889 0.0 0.0
11.666666666666668 -8.444444444444443 0.0 0.0
11.666666666666668 -8.0 0.0 0.0
11.666666666666668 -7.555555555555555 0.0 0.0
11.666666666666668 -7.111111111111111 0.0 0.0
11.666666666666668 -6.666666666666667 0.0 0.0
11.666666666666668 -6.222222222222222 0.0 0.0
11.666666666666668 -5.777777777777778 0.0 0.0
11.666666666666668 -5.333333333333333 0.0 0.0
11.666666666666668 -4.888888888888889 0.0 0.0
11.666666666666668 -4.444444444444445 0.0 0.0
11.666666666666668 -4.0 0.0 0.0
11.666666666666668 -3.5555555555555554 0.0 0.0
11.666666666666668 -3.111111111111111 0.0 0.0
11.666666666666668 -2.666666666666667 0.0 0.0
11.666666666666668 -2.2222222222222223 0.0 0.0
11.666666666666668 -1.7777777777777777 0.0 0.0
11.666666666666668 -1.3333333333333335 0.0 0.0
11.666666666666668 -0.8888888888888888 0.0 0.0
11.666666666666668 -0.4444444444444444 0.0 0.0
11.666666666666668 0.0 0.0 0.0
11.666666666666668 0.4444444444444444 0.0 0.0
11.666666666666668 0.8888888888888888 0.0 0.0
11.666666666666668 1.3333333333333335 0.0 0.0
11.666666666666668 1.7777777777777777 0.0 0.0
11.666666666666668 2.2222222222222223 0.0 0.0
11.666666666666668 2.666666666666667 0.0 0.0
11.666666666666668 3.111111111111111 0.0 0.0
11.666666666666668 3.5555555555555554 0.0 0.0
11.666666666666668 4.0 0.0 0.0
11.666666666666668 4.444444444444445 0.0 0.0
11.666666666666668 4.888888888888889 0.0 0.0
11.666666666666668 5.333333333333333 0.0 0.0
11.666666666666668 5.777777777777778 0.0 0.0
11.666666666666668 6.222222222222222 0.0 0.0
11.666666666666668 6.666666666666667 0.0 0.0
11.666666666666668 7.111111111111111 0.0 0.0
11.666666666666668 7.555555555555555 0.0 0.0
11.666666666666668 8.0 0.0 0.0
11.666666666666668 8.444444444444443 0.0 0.0
11.666666666666668 8.88888888888889 0.0 0.0
11.666666666666668 9.333333333333332 0.0 0.0
11.666666666666668 9.777777777777779 0.0 0.0
11.666666666666668 10.222222222222221 0.0 0.0
11.666666666666668 10.666666666666668 0.0 0.0
11.666666666666668 11.11111111111111 0.0 0.0
11.666666666666668 11.555555555555557 0.0 0.0
11.666666666666668 12.0 0.0 0.0
11.666666666666668 12.444444444444443 0.0 0.0
11.666666666666668 12.88888888888889 0.0 0.0
11.666666666666668 13.333333333333332 0.0 0.0
11.666666666666668 13.777777777777779 0.0 0.0
11.666666666666668 14.222222222222221 0.0 0.0
11.666666666666668 14.666666666666668 0.0 0.0
11.666666666666668 15.11111111111111 0.0 0.0
11.666666666666668 15.555555555555557 0.0 0.0
11.666666666666668 16.0 0.0 0.0
11.666666666666668 16.444444444444443 0.0 0.0
11.666666666666668 16.88888888888889 0.0 0.0
11.666666666666668 17.333333333333336 0.0 0.0
11.666666666666668 17.77777777777778 0.0 0.0
11.666666666666668 18.22222222222222 0.0 0.0
11.666666666666668 18.666666666666664 0.0 0.0
11.666666666666668 19.11111111111111 0.0 0.0
11.666666666666668 19.555555555555557 0.0 0.0
11.666666666666668 20.0 0.0 0.0
11.666666666666668 20.444444444444443 0.0 0.0
11.666666666666668 20.88888888888889 0.0 0.0
11.666666666666668 21.333333333333336 0.0 0.0
11.666666666666668 21.77777777777778 0.0 0.0
11.88888888888889 -21.77777777777778 0.0 0.0
11.88888888888889 -21.333333333333336 0.0 0.0
11.88888888888889 -20.88888888888889 0.0 0.0
11.88888888888889 -20.444444444444443 0.0 0.0
11.88888888888889 -20.0 0.0 0.0
11.88888888888889 -19.555555555555557 0.0 0.0
11.88888888888889 -19.11111111111111 0.0 0.0
11.88888888888889 -18.666666666666664 0.0 0.0
11.88888888888889 -18.22222222222222 0.0 0.0
11.88888888888889 -17.77777777777778 0.0 0.0
11.88888888888889 -17.333333333333336 0.0 0.0
11.88888888888889 -16.88888888888889 0.0 0.0
11.88888888888889 -16.444444444444443 0.0 0.0
11.88888888888889 -16.0 0.0 0.0
11.88888888888889 -15.555555555555557 0.0 0.0
11.88888888888889 -15.11111111111111 0.0 0.0
11.88888888888889 -14.666666666666668 0.0 0.0
11.88888888888889 -14.222222222222221 0.0 0.0
11.88888888888889 -13.777777777777779 0.0 0.0
11.88888888888889 -13.333333333333332 0.0 0.0
11.88888888888889 -12.88888888888889 0.0 0.0
11.88888888888889 -12.444444444444443 0.0 0.0
11.88888888888889 -12.0 0.0 0.0
11.88888888888889 -11.555555555555557 0.0 0.0
11.88888888888889 -11.11111111111111 0.0 0.0
11.88888888888889 -10.666666666666668 0.0 0.0
11.88888888888889 -10.222222222222221 0.0 0.0
11.88888888888889 -9.777777777777779 0.0 0.0
11.88888888888889 -9.333333333333332 0.0 0.0
11.88888888888889 -8.88888888888889 0.0 0.0
11.88888888888889 -8.444444444444443 0.0 0.0
11.88888888888889 -8.0 0.0 0.0
11.88888888888889 -7.555555555555555 0.0 0.0
11.88888888888889 -7.111111111111111 0.0 0.0
11.88888888888889 -6.666666666666667 0.0 0.0
11.88888888888889 -6.222222222222222 0.0 0.0
11.88888888888889 -5.777777777777778 0.0 0.0
11.88888888888889 -5.333333333333333 0.0 0.0
11.88888888888889 -4.888888888888889 0.0 0.0
11.88888888888889 -4.444444444444445 0.0 0.0
11.88888888888889 -4.0 0.0 0.0
11.88888888888889 -3.5555555555555554 0.0 0.0
11.88888888888889 -3.111111111111111 0.0 0.0
11.88888888888889 -2.666666666666667 0.0 0.0
11.88888888888889 -2.2222222222222223 0.0 0.0
11.88888888888889 -1.7777777777777777 0.0 0.0
11.88888888888889 -1.3333333333333335 0.0 0.0
11.88888888888889 -0.8888888888888888 0.0 0.0
11.88888888888889 -0.4444444444444444 0.0 0.0
11.88888888888889 0.0 0.0 0.0
11.88888888888889 0.4444444444444444 0.0 0.0
11.88888888888889 0.8888888888888888 0.0 0.0
11.88888888888889 1.3333333333333335 0.0 0.0
11.88888888888889 1.7777777777777777 0.0 0.0
11.88888888888889 2.2222222222222223 0.0 0.0
11.88888888888889 2.666666666666667 0.0 0.0
11.88888888888889 3.111111111111111 0.0 0.0
11.88888888888889 3.5555555555555554 0.0 0.0
11.88888888888889 4.0 0.0 0.0
11.88888888888889 4.444444444444445 0.0 0.0
11.88888888888889 4.888888888888889 0.0 0.0
11.88888888888889 5.333333333333333 0.0 0.0
11.88888888888889 5.777777777777778 0.0 0.0
11.88888888888889 6.222222222222222 0.0 0.0
11.88888888888889 6.666666666666667 0.0 0.0
11.88888888888889 7.111111111111111 0.0 0.0
11.88888888888889 7.555555555555555 0.0 0.0
11.88888888888889 8.0 0.0 0.0
11.88888888888889 8.444444444444443 0.0 0.0
11.88888888888889 8.88888888888889 0.0 0.0
11.88888888888889 9.333333333333332 0.0 0.0
11.88888888888889 9.777777777777779 0.0 0.0
11.88888888888889 10.222222222222221 0.0 0.0
11.88888888888889 10.666666666666668 0.0 0.0
11.88888888888889 11.11111111111111 0.0 0.0
11.88888888888889 11.555555555555557 0.0 0.0
11.88888888888889 12.0 0.0 0.0
11.88888888888889 12.444444444444443 0.0 0.0
11.88888888888889 12.88888888888889 0.0 0.0
11.88888888888889 13.333333333333332 0.0 0.0
11.88888888888889 13.777777777777779 0.0 0.0
11.88888888888889 14.222222222222221 0.0 0.0
11.88888888888889 14.666666666666668 0.0 0.0
11.88888888888889 15.11111111111111 0.0 0.0
11.88888888888889 15.555555555555557 0.0 0.0
11.88888888888889 16.0 0.0 0.0
11.88888888888889 16.444444444444443 0.0 0.0
11.88888888888889 16.88888888888889 0.0 0.0
11.88888888888889 17.333333333333336 0.0 0.0
11.88888888888889 17.77777777777778 0.0 0.0
11.88888888888889 18.22222222222222 0.0 0.0
11.88888888888889 18.666666666666664 0.0 0.0
11.88888888888889 19.11111111111111 0.0 0.0
11.88888888888889 19.555555555555557 0.0 0.0
11.88888888888889 20.0 0.0 0.0
11.88888888888889 20.444444444444443 0.0 0.0
11.88888888888889 20.88888888888889 0.0 0.0
11.88888888888889 21.333333333333336 0.0 0.0
11.88888888888889 21.77777777777778 0.0 0.0
12.11111111111111 -21.77777777777778 0.0 0.0
12.11111111111111 -21.333333333333336 0.0 0.0
12.11111111111111 -20.88888888888889 0.0 0.0
12.11111111111111 -20.444444444444443 0.0 0.0
12.11111111111111 -20.0 0.0 0.0
12.11111111111111 -19.555555555555557 0.0 0.0
12.11111111111111 -19.11111111111111 0.0 0.0
12.11111111111111 -18.666666666666664 0.0 0.0
12.11111111111111 -18.22222222222222 0.0 0.0
12.11111111111111 -17.77777777777778 0.0 0.0
12.11111111111111 -17.333333333333336 0.0 0.0
12.11111111111111 -16.88888888888889 0.0 0.0
12.11111111111111 -16.444444444444443 0.0 0.0
12.11111111111111 -16.0 0.0 0.0
12.11111111111111 -15.555555555555557 0.0 0.0
12.11111111111111 -15.11111111111111 0.0 0.0
12.11111111111111 -14.666666666666668 0.0 0.0
12.11111111111111 -14.222222222222221 0.0 0.0
12.11111111111111 -13.777777777777779 0.0 0.0
12.11111111111111 -13.333333333333332 0.0 0.0
12.11111111111111 -12.88888888888889 0.0 0.0
12.11111111111111 -12.444444444444443 0.0 0.0
12.11111111111111 -12.0 0.0 0.0
12.11111111111111 -11.555555555555557 0.0 0.0
12.11111111111111 -11.11111111111111 0.0 0.0
12.11111111111111 -10.666666666666668 0.0 0.0
12.11111111111111 -10.222222222222221 0.0 0.0
12.11111111111111 -9.777777777777779 0.0 0.0
12.11111111111111 -9.333333333333332 0.0 0.0
12.11111111111111 -8.88888888888889 0.0 0.0
12.11111111111111 -8.444444444444443 0.0 0.0
12.11111111111111 -8.0 0.0 0.0
12.11111111111111 -7.555555555555555 0.0 0.0
12.11111111111111 -7.111111111111111 0.0 0.0
12.11111111111111 -6.666666666666667 0.0 0.0
12.11111111111111 -6.222222222222222 0.0 0.0
12.11111111111111 -5.777777777777778 0.0 0.0
12.11111111111111 -5.333333333333333 0.0 0.0
12.11111111111111 -4.888888888888889 0.0 0.0
12.11111111111111 -4.444444444444445 0.0 0.0
12.11111111111111 -4.0 0.0 0.0
12.11111111111111 -3.5555555555555554 0.0 0.0
12.11111111111111 -3.111111111111111 0.0 0.0
12.11111111111111 -2.666666666666667 0.0 0.0
12.11111111111111 -2.2222222222222223 0.0 0.0
12.11111111111111 -1.7777777777777777 0.0 0.0
12.11111111111111 -1.3333333333333335 0.0 0.0
12.11111111111111 -0.8888888888888888 0.0 0.0
12.11111111111111 -0.4444444444444444 0.0 0.0
12.11111111111111 0.0 0.0 0.0
12.11111111111111 0.4444444444444444 0.0 0.0
12.11111111111111 0.8888888888888888 0.0 0.0
12.11111111111111 1.3333333333333335 0.0 0.0
12.11111111111111 1.7777777777777777 0.0 0.0
12.11111111111111 2.2222222222222223 0.0 0.0
12.11111111111111 2.666666666666667 0.0 0.0
12.11111111111111 3.111111111111111 0.0 0.0
12.11111111111111 3.5555555555555554 0.0 0.0
12.11111111111111 4.0 0.0 0.0
12.11111111111111 4.444444444444445 0.0 0.0
12.11111111111111 4.888888888888889 0.0 0.0
12.11111111111111 5.333333333333333 0.0 0.0
12.11111111111111 5.777777777777778 0.0 0.0
12.11111111111111 6.222222222222222 0.0 0.0
12.11111111111111 6.666666666666667 0.0 0.0
12.11111111111111 7.111111111111111 0.0 0.0
12.11111111111111 7.555555555555555 0.0 0.0
12.11111111111111 8.0 0.0 0.0
12.11111111111111 8.444444444444443 0.0 0.0
12.11111111111111 8.88888888888889 0.0 0.0
12.11111111111111 9.333333333333332 0.0 0.0
12.11111111111111 9.777777777777779 0.0 0.0
12.11111111111111 10.222222222222221 0.0 0.0
12.11111111111111 10.666666666666668 0.0 0.0
12.11111111111111 11.11111111111111 0.0 0.0
12.11111111111111 11.555555555555557 0.0 0.0
12.11111111111111 12.0 0.0 0.0
12.11111111111111 12.444444444444443 0.0 0.0
12.11111111111111 12.88888888888889 0.0 0.0
12.11111111111111 13.333333333333332 0.0 0.0
12.11111111111111 13.777777777777779 0.0 0.0
12.11111111111111 14.222222222222221 0.0 0.0
12.11111111111111 14.666666666666668 0.0 0.0
12.11111111111111 15.11111111111111 0.0 0.0
12.11111111111111 15.555555555555557 0.0 0.0
12.11111111111111 16.0 0.0 0.0
12.11111111111111 16.444444444444443 0.0 0.0
12.11111111111111 16.88888888888889 0.0 0.0
12.11111111111111 17.333333333333336 0.0 0.0
12.11111111111111 17.77777777777778 0.0 0.0
12.11111111111111 18.22222222222222 0.0 0.0
12.11111111111111 18.666666666666664 0.0 0.0
12.11111111111111 19.11111111111111 0.0 0.0
12.11111111111111 19.555555555555557 0.0 0.0
12.11111111111111 20.0 0.0 0.0
12.11111111111111 20.444444444444443 0.0 0.0
12.11111111111111 20.88888888888889 0.0 0.0
12.11111111111111 21.333333333333336 0.0 0.0
12.11111111111111 21.77777777777778 0.0 0.0
12.333333333333332 -21.77777777777778 0.0 0.0
12.333333333333332 -21.333333333333336 0.0 0.0
12.333333333333332 -20.88888888888889 0.0 0.0
12.333333333333332 -20.444444444444443 0.0 0.0
12.333333333333332 -20.0 0.0 0.0
12.333333333333332 -19.555555555555557 0.0 0.0
12.333333333333332 -19.11111111111111 0.0 0.0
12.333333333333332 -18.666666666666664 0.0 0.0
12.333333333333332 -18.22222222222222 0.0 0.0
12.333333333333332 -17.77777777777778 0.0 0.0
12.333333333333332 -17.333333333333336 0.0 0.0
12.333333333333332 -16.88888888888889 0.0 0.0
12.333333333333332 -16.444444444444443 0.0 0.0
12.333333333333332 -16.0 0.0 0.0
12.333333333333332 -15.555555555555557 0.0 0.0
12.333333333333332 -15.11111111111111 0.0 0.0
12.333333333333332 -14.666666666666668 0.0 0.0
12.333333333333332 -14.222222222222221 0.0 0.0
12.333333333333332 -13.777777777777779 0.0 0.0
12.333333333333332 -13.333333333333332 0.0 0.0
12.333333333333332 -12.88888888888889 0.0 0.0
12.333333333333332 -12.444444444444443 0.0 0.0
12.333333333333332 -12.0 0.0 0.0
12.333333333333332 -11.555555555555557 0.0 0.0
12.333333333333332 -11.11111111111111 0.0 0.0
12.333333333333332 -10.666666666666668 0.0 0.0
12.333333333333332 -10.222222222222221 0.0 0.0
12.333333333333332 -9.777777777777779 0.0 0.0
12.333333333333332 -9.333333333333332 0.0 0.0
12.333333333333332 -8.88888888888889 0.0 0.0
12.333333333333332 -8.444444444444443 0.0 0.0
12.333333333333332 -8.0 0.0 0.0
12.333333333333332 -7.555555555555555 0.0 0.0
12.333333333333332 -7.111111111111111 0.0 0.0
12.333333333333332 -6.666666666666667 0.0 0.0
12.333333333333332 -6.222222222222222 0.0 0.0
12.333333333333332 -5.777777777777778 0.0 0.0
12.333333333333332 -5.333333333333333 0.0 0.0
12.333333333333332 -4.888888888888889 0.0 0.0
12.333333333333332 -4.444444444444445 0.0 0.0
12.333333333333332 -4.0 0.0 0.0
12.333333333333332 -3.5555555555555554 0.0 0.0
12.333333333333332 -3.111111111111111 0.0 0.0
12.333333333333332 -2.666666666666667 0.0 0.0
12.333333333333332 -2.2222222222222223 0.0 0.0
12.333333333333332 -1.7777777777777777 0.0 0.0
12.333333333333332 -1.3333333333333335 0.0 0.0
12.333333333333332 -0.8888888888888888 0.0 0.0
12.333333333333332 -0.4444444444444444 0.0 0.0
12.333333333333332 0.0 0.0 0.0
12.333333333333332 0.4444444444444444 0.0 0.0
12.333333333333332 0.8888888888888888 0.0 0.0
12.333333333333332 1.3333333333333335 0.0 0.0
12.333333333333332 1.7777777777777777 0.0 0.0
12.333333333333332 2.2222222222222223 0.0 0.0
12.333333333333332 2.666666666666667 0.0 0.0
12.333333333333332 3.111111111111111 0.0 0.0
12.333333333333332 3.5555555555555554 0.0 0.0
12.333333333333332 4.0 0.0 0.0
12.333333333333332 4.444444444444445 0.0 0.0
12.333333333333332 4.888888888888889 0.0 0.0
12.333333333333332 5.333333333333333 0.0 0.0
12.333333333333332 5.777777777777778 0.0 0.0
12.333333333333332 6.222222222222222 0.0 0.0
12.333333333333332 6.666666666666667 0.0 0.0
12.333333333333332 7.111111111111111 0.0 0.0
12.333333333333332 7.555555555555555 0.0 0.0
12.333333333333332 8.0 0.0 0.0
12.333333333333332 8.444444444444443 0.0 0.0
12.333333333333332 8.88888888888889 0.0 0.0
12.333333333333332 9.333333333333332 0.0 0.0
12.333333333333332 9.777777777777779 0.0 0.0
12.333333333333332 10.222222222222221 0.0 0.0
12.333333333333332 10.666666666666668 0.0 0.0
12.333333333333332 11.11111111111111 0.0 0.0
12.333333333333332 11.555555555555557 0.0 0.0
12.333333333333332 12.0 0.0 0.0
12.333333333333332 12.444444444444443 0.0 0.0
12.333333333333332 12.88888888888889 0.0 0.0
12.333333333333332 13.333333333333332 0.0 0.0
12.333333333333332 13.777777777777779 0.0 0.0
12.333333333333332 14.222222222222221 0.0 0.0
12.333333333333332 14.666666666666668 0.0 0.0
12.333333333333332 15.11111111111111 0.0 0.0
12.333333333333332 15.555555555555557 0.0 0.0
12.333333333333332 16.0 0.0 0.0
12.333333333333332 16.444444444444443 0.0 0.0
12.333333333333332 16.88888888888889 0.0 0.0
12.333333333333332 17.333333333333336 0.0 0.0
12.333333333333332 17.77777777777778 0.0 0.0
12.333333333333332 18.22222222222222 0.0 0.0
12.333333333333332 18.666666666666664 0.0 0.0
12.333333333333332 19.11111111111111 0.0 0.0
12.333333333333332 19.555555555555557 0.0 0.0
12.333333333333332 20.0 0.0 0.0
12.333333333333332 20.444444444444443 0.0 0.0
12.333333333333332 20.88888888888889 0.0 0.0
12.333333333333332 21.333333333333336 0.0 0.0
12.333333333333332 21.77777777777778 0.0 0.0
12.555555555555555 -21.77777777777778 0.0 0.0
12.555555555555555 -21.333333333333336 0.0 0.0
12.555555555555555 -20.88888888888889 0.0 0.0
12.555555555555555 -20.444444444444443 0.0 0.0
12.555555555555555 -20.0 0.0 0.0
12.555555555555555 -19.555555555555557 0.0 0.0
12.555555555555555 -19.11111111111111 0.0 0.0
12.555555555555555 -18.666666666666664 0.0 0.0
12.555555555555555 -18.22222222222222 0.0 0.0
12.555555555555555 -17.77777777777778 0.0 0.0
12.555555555555555 -17.333333333333336 0.0 0.0
12.555555555555555 -16.88888888888889 0.0 0.0
12.555555555555555 -16.444444444444443 0.0 0.0
12.555555555555555 -16.0 0.0 0.0
12.555555555555555 -15.555555555555557 0.0 0.0
12.555555555555555 -15.11111111111111 0.0 0.0
12.555555555555555 -14.666666666666668 0.0 0.0
12.555555555555555 -14.222222222222221 0.0 0.0
12.555555555555555 -13.777777777777779 0.0 0.0
12.555555555555555 -13.333333333333332 0.0 0.0
12.555555555555555 -12.88888888888889 0.0 0.0
12.555555555555555 -12.444444444444443 0.0 0.0
12.555555555555555 -12.0 0.0 0.0
12.555555555555555 -11.555555555555557 0.0 0.0
12.555555555555555 -11.11111111111111 0.0 0.0
12.555555555555555 -10.666666666666668 0.0 0.0
12.555555555555555 -10.222222222222221 0.0 0.0
12.555555555555555 -9.777777777777779 0.0 0.0
12.555555555555555 -9.333333333333332 0.0 0.0
12.555555555555555 -8.88888888888889 0.0 0.0
12.555555555555555 -8.444444444444443 0.0 0.0
12.555555555555555 -8.0 0.0 0.0
12.555555555555555 -7.555555555555555 0.0 0.0
12.555555555555555 -7.111111111111111 0.0 0.0
12.555555555555555 -6.666666666666667 0.0 0.0
12.555555555555555 -6.222222222222222 0.0 0.0
12.555555555555555 -5.777777777777778 0.0 0.0
12.555555555555555 -5.333333333333333 0.0 0.0
12.555555555555555 -4.888888888888889 0.0 0.0
12.555555555555555 -4.444444444444445 0.0 0.0
12.555555555555555 -4.0 0.0 0.0
12.555555555555555 -3.5555555555555554 0.0 0.0
12.555555555555555 -3.111111111111111 0.0 0.0
12.555555555555555 -2.666666666666667 0.0 0.0
12.555555555555555 -2.2222222222222223 0.0 0.0
12.555555555555555 -1.7777777777777777 0.0 0.0
12.555555555555555 -1.3333333333333335 0.0 0.0
12.555555555555555 -0.8888888888888888 0.0 0.0
12.555555555555555 -0.4444444444444444 0.0 0.0
12.555555555555555 0.0 0.0 0.0
12.555555555555555 0.4444444444444444 0.0 0.0
12.555555555555555 0.8888888888888888 0.0 0.0
12.555555555555555 1.3333333333333335 0.0 0.0
12.555555555555555 1.7777777777777777 0.0 0.0
12.555555555555555 2.2222222222222223 0.0 0.0
12.555555555555555 2.666666666666667 0.0 0.0
12.555555555555555 3.111111111111111 0.0 0.0
12.555555555555555 3.5555555555555554 0.0 0.0
12.555555555555555 4.0 0.0 0.0
12.555555555555555 4.444444444444445 0.0 0.0
12.555555555555555 4.888888888888889 0.0 0.0
12.555555555555555 5.333333333333333 0.0 0.0
12.555555555555555 5.777777777777778 0.0 0.0
12.555555555555555 6.222222222222222 0.0 0.0
12.555555555555555 6.666666666666667 0.0 0.0
12.555555555555555 7.111111111111111 0.0 0.0
12.555555555555555 7.555555555555555 0.0 0.0
12.555555555555555 8.0 0.0 0.0
12.555555555555555 8.444444444444443 0.0 0.0
12.555555555555555 8.88888888888889 0.0 0.0
12.555555555555555 9.333333333333332 0.0 0.0
12.555555555555555 9.777777777777779 0.0 0.0
12.555555555555555 10.222222222222221 0.0 0.0
12.555555555555555 10.666666666666668 0.0 0.0
12.555555555555555 11.11111111111111 0.0 0.0
12.555555555555555 11.555555555555557 0.0 0.0
12.555555555555555 12.0 0.0 0.0
12.555555555555555 12.444444444444443 0.0 0.0
12.555555555555555 12.88888888888889 0.0 0.0
12.555555555555555 13.333333333333332 0.0 0.0
12.555555555555555 13.777777777777779 0.0 0.0
12.555555555555555 14.222222222222221 0.0 0.0
12.555555555555555 14.666666666666668 0.0 0.0
12.555555555555555 15.11111111111111 0.0 0.0
12.555555555555555 15.555555555555557 0.0 0.0
12.555555555555555 16.0 0.0 0.0
12.555555555555555 16.444444444444443 0.0 0.0
12.555555555555555 16.88888888888889 0.0 0.0
12.555555555555555 17.333333333333336 0.0 0.0
12.555555555555555 17.77777777777778 0.0 0.0
12.555555555555555 18.22222222222222 0.0 0.0
12.555555555555555 18.666666666666664 0.0 0.0
12.555555555555555 19.11111111111111 0.0 0.0
12.555555555555555 19.555555555555557 0.0 0.0
12.555555555555555 20.0 0.0 0.0
12.555555555555555 20.444444444444443 0.0 0.0
12.555555555555555 20.88888888888889 0.0 0.0
12.555555555555555 21.333333333333336 0.0 0.0
12.555555555555555 21.77777777777778 0.0 0.0
12.777777777777779 -21.77777777777778 0.0 0.0
12.777777777777779 -21.333333333333336 0.0 0.0
12.777777777777779 -20.88888888888889 0.0 0.0
12.777777777777779 -20.444444444444443 0.0 0.0
12.777777777777779 -20.0 0.0 0.0
12.777777777777779 -19.555555555555557 0.0 0.0
12.777777777777779 -19.11111111111111 0.0 0.0
12.777777777777779 -18.666666666666664 0.0 0.0
12.777777777777779 -18.22222222222222 0.0 0.0
12.777777777777779 -17.77777777777778 0.0 0.0
12.777777777777779 -17.333333333333336 0.0 0.0
12.777777777777779 -16.88888888888889 0.0 0.0
12.777777777777779 -16.444444444444443 0.0 0.0
12.777777777777779 -16.0 0.0 0.0
12.777777777777779 -15.555555555555557 0.0 0.0
12.777777777777779 -15.11111111111111 0.0 0.0
12.777777777777779 -14.666666666666668 0.0 0.0
12.777777777777779 -14.222222222222221 0.0 0.0
12.777777777777779 -13.777777777777779 0.0 0.0
12.777777777777779 -13.333333333333332 0.0 0.0
12.777777777777779 -12.88888888888889 0.0 0.0
12.777777777777779 -12.444444444444443 0.0 0.0
12.777777777777779 -12.0 0.0 0.0
12.777777777777779 -11.555555555555557 0.0 0.0
12.777777777777779 -11.11111111111111 0.0 0.0
12.777777777777779 -10.666666666666668 0.0 0.0
12.777777777777779 -10.222222222222221 0.0 0.0
12.777777777777779 -9.777777777777779 0.0 0.0
12.777777777777779 -9.333333333333332 0.0 0.0
12.777777777777779 -8.88888888888889 0.0 0.0
12.777777777777779 -8.444444444444443 0.0 0.0
12.777777777777779 -8.0 0.0 0.0
12.777777777777779 -7.555555555555555 0.0 0.0
12.777777777777779 -7.111111111111111 0.0 0.0
12.777777777777779 -6.666666666666667 0.0 0.0
12.777777777777779 -6.222222222222222 0.0 0.0
12.777777777777779 -5.777777777777778 0.0 0.0
12.777777777777779 -5.333333333333333 0.0 0.0
12.777777777777779 -4.888888888888889 0.0 0.0
12.777777777777779 -4.444444444444445 0.0 0.0
12.777777777777779 -4.0 0.0 0.0
12.777777777777779 -3.5555555555555554 0.0 0.0
12.777777777777779 -3.111111111111111 0.0 0.0
12.777777777777779 -2.666666666666667 0.0 0.0
12.777777777777779 -2.2222222222222223 0.0 0.0
12.777777777777779 -1.7777777777777777 0.0 0.0
12.777777777777779 -1.3333333333333335 0.0 0.0
12.777777777777779 -0.8888888888888888 0.0 0.0
12.777777777777779 -0.4444444444444444 0.0 0.0
12.777777777777779 0.0 0.0 0.0
12.777777777777779 0.4444444444444444 0.0 0.0
12.777777777777779 0.8888888888888888 0.0 0.0
12.777777777777779 1.3333333333333335 0.0 0.0
12.777777777777779 1.7777777777777777 0.0 0.0
12.777777777777779 2.2222222222222223 0.0 0.0
12.777777777777779 2.666666666666667 0.0 0.0
12.777777777777779 3.111111111111111 0.0 0.0
12.777777777777779 3.5555555555555554 0.0 0.0
12.777777777777779 4.0 0.0 0.0
12.777777777777779 4.444444444444445 0.0 0.0
12.777777777777779 4.888888888888889 0.0 0.0
12.777777777777779 5.333333333333333 0.0 0.0
12.777777777777779 5.777777777777778 0.0 0.0
12.777777777777779 6.222222222222222 0.0 0.0
12.777777777777779 6.666666666666667 0.0 0.0
12.777777777777779 7.111111111111111 0.0 0.0
12.777777777777779 7.555555555555555 0.0 0.0
12.777777777777779 8.0 0.0 0.0
12.777777777777779 8.444444444444443 0.0 0.0
12.777777777777779 8.88888888888889 0.0 0.0
12.777777777777779 9.333333333333332 0.0 0.0
12.777777777777779 9.777777777777779 0.0 0.0
12.777777777777779 10.222222222222221 0.0 0.0
12.777777777777779 10.666666666666668 0.0 0.0
12.777777777777779 11.11111111111111 0.0 0.0
12.777777777777779 11.555555555555557 0.0 0.0
12.777777777777779 12.0 0.0 0.0
12.777777777777779 12.444444444444443 0.0 0.0
12.777777777777779 12.88888888888889 0.0 0.0
12.777777777777779 13.333333333333332 0.0 0.0
12.777777777777779 13.777777777777779 0.0 0.0
12.777777777777779 14.222222222222221 0.0 0.0
12.777777777777779 14.666666666666668 0.0 0.0
12.777777777777779 15.11111111111111 0.0 0.0
12.777777777777779 15.555555555555557 0.0 0.0
12.777777777777779 16.0 0.0 0.0
12.777777777777779 16.444444444444443 0.0 0.0
12.777777777777779 16.88888888888889 0.0 0.0
12.777777777777779 17.333333333333336 0.0 0.0
12.777777777777779 17.77777777777778 0.0 0.0
12.777777777777779 18.22222222222222 0.0 0.0
12.777777777777779 18.666666666666664 0.0 0.0
12.777777777777779 19.11111111111111 0.0 0.0
12.777777777777779 19.555555555555557 0.0 0.0
12.777777777777779 20.0 0.0 0.0
12.777777777777779 20.444444444444443 0.0 0.0
12.777777777777779 20.88888888888889 0.0 0.0
12.777777777777779 21.333333333333336 0.0 0.0
12.777777777777779 21.77777777777778 0.0 0.0
13.0 -21.77777777777778 0.0 0.0
13.0 -21.333333333333336 0.0 0.0
13.0 -20.88888888888889 0.0 0.0
13.0 -20.444444444444443 0.0 0.0
13.0 -20.0 0.0 0.0
13.0 -19.555555555555557 0.0 0.0
13.0 -19.11111111111111 0.0 0.0
13.0 -18.666666666666664 0.0 0.0
13.0 -18.22222222222222 0.0 0.0
13.0 -17.77777777777778 0.0 0.0
13.0 -17.333333333333336 0.0 0.0
13.0 -16.88888888888889 0.0 0.0
13.0 -16.444444444444443 0.0 0.0
13.0 -16.0 0.0 0.0
13.0 -15.555555555555557 0.0 0.0
13.0 -15.11111111111111 0.0 0.0
13.0 -14.666666666666668 0.0 0.0
13.0 -14.222222222222221 0.0 0.0
13.0 -13.777777777777779 0.0 0.0
13.0 -13.333333333333332 0.0 0.0
13.0 -12.88888888888889 0.0 0.0
13.0 -12.444444444444443 0.0 0.0
13.0 -12.0 0.0 0.0
13.0 -11.555555555555557 0.0 0.0
13.0 -11.11111111111111 0.0 0.0
13.0 -10.666666666666668 0.0 0.0
13.0 -10.222222222222221 0.0 0.0
13.0 -9.777777777777779 0.0 0.0
13.0 -9.333333333333332 0.0 0.0
13.0 -8.88888888888889 0.0 0.0
13.0 -8.444444444444443 0.0 0.0
13.0 -8.0 0.0 0.0
13.0 -7.555555555555555 0.0 0.0
13.0 -7.111111111111111 0.0 0.0
13.0 -6.666666666666667 0.0 0.0
13.0 -6.222222222222222 0.0 0.0
13.0 -5.777777777777778 0.0 0.0
13.0 -5.333333333333333 0.0 0.0
13.0 -4.888888888888889 0.0 0.0
13.0 -4.444444444444445 0.0 0.0
13.0 -4.0 0.0 0.0
13.0 -3.5555555555555554 0.0 0.0
13.0 -3.111111111111111 0.0 0.0
13.0 -2.666666666666667 0.0 0.0
13.0 -2.2222222222222223 0.0 0.0
13.0 -1.7777777777777777 0.0 0.0
13.0 -1.3333333333333335 0.0 0.0
13.0 -0.8888888888888888 0.0 0.0
13.0 -0.4444444444444444 0.0 0.0
13.0 0.0 0.0 0.0
13.0 0.4444444444444444 0.0 0.0
13.0 0.8888888888888888 0.0 0.0
13.0 1.3333333333333335 0.0 0.0
13.0 1.7777777777777777 0.0 0.0
13.0 2.2222222222222223 0.0 0.0
13.0 2.666666666666667 0.0 0.0
13.0 3.111111111111111 0.0 0.0
13.0 3.5555555555555554 0.0 0.0
13.0 4.0 0.0 0.0
13.0 4.444444444444445 0.0 0.0
13.0 4.888888888888889 0.0 0.0
13.0 5.333333333333333 0.0 0.0
13.0 5.777777777777778 0.0 0.0
13.0 6.222222222222222 0.0 0.0
13.0 6.666666666666667 0.0 0.0
13.0 7.111111111111111 0.0 0.0
13.0 7.555555555555555 0.0 0.0
13.0 8.0 0.0 0.0
13.0 8.444444444444443 0.0 0.0
13.0 8.88888888888889 0.0 0.0
13.0 9.333333333333332 0.0 0.0
13.0 9.777777777777779 0.0 0.0
13.0 10.222222222222221 0.0 0.0
13.0 10.666666666666668 0.0 0.0
13.0 11.11111111111111 0.0 0.0
13.0 11.555555555555557 0.0 0.0
13.0 12.0 0.0 0.0
13.0 12.444444444444443 0.0 0.0
13.0 12.88888888888889 0.0 0.0
13.0 13.333333333333332 0.0 0.0
13.0 13.777777777777779 0.0 0.0
13.0 14.222222222222221 0.0 0.0
13.0 14.666666666666668 0.0 0.0
13.0 15.11111111111111 0.0 0.0
13.0 15.555555555555557 0.0 0.0
13.0 16.0 0.0 0.0
13.0 16.444444444444443 0.0 0.0
13.0 16.88888888888889 0.0 0.0
13.0 17.333333333333336 0.0 0.0
13.0 17.77777777777778 0.0 0.0
13.0 18.22222222222222 0.0 0.0
13.0 18.666666666666664 0.0 0.0
13.0 19.11111111111111 0.0 0.0
13.0 19.555555555555557 0.0 0.0
13.0 20.0 0.0 0.0
13.0 20.444444444444443 0.0 0.0
13.0 20.88888888888889 0.0 0.0
13.0 21.333333333333336 0.0 0.0
13.0 21.77777777777778 0.0 0.0
13.222222222222221 -21.77777777777778 0.0 0.0
13.222222222222221 -21.333333333333336 0.0 0.0
13.222222222222221 -20.88888888888889 0.0 0.0
13.222222222222221 -20.444444444444443 0.0 0.0
13.222222222222221 -20.0 0.0 0.0
13.222222222222221 -19.555555555555557 0.0 0.0
13.222222222222221 -19.11111111111111 0.0 0.0
13.222222222222221 -18.666666666666664 0.0 0.0
13.222222222222221 -18.22222222222222 0.0 0.0
13.222222222222221 -17.77777777777778 0.0 0.0
13.222222222222221 -17.333333333333336 0.0 0.0
13.222222222222221 -16.88888888888889 0.0 0.0
13.222222222222221 -16.444444444444443 0.0 0.0
13.222222222222221 -16.0 0.0 0.0
13.222222222222221 -15.555555555555557 0.0 0.0
13.222222222222221 -15.11111111111111 0.0 0.0
13.222222222222221 -14.666666666666668 0.0 0.0
13.222222222222221 -14.222222222222221 0.0 0.0
13.222222222222221 -13.777777777777779 0.0 0.0
13.222222222222221 -13.333333333333332 0.0 0.0
13.222222222222221 -12.88888888888889 0.0 0.0
13.222222222222221 -12.444444444444443 0.0 0.0
13.222222222222221 -12.0 0.0 0.0
13.222222222222221 -11.555555555555557 0.0 0.0
13.222222222222221 -11.11111111111111 0.0 0.0
13.222222222222221 -10.666666666666668 0.0 0.0
13.222222222222221 -10.222222222222221 0.0 0.0
13.222222222222221 -9.777777777777779 0.0 0.0
13.222222222222221 -9.333333333333332 0.0 0.0
13.222222222222221 -8.88888888888889 0.0 0.0
13.222222222222221 -8.444444444444443 0.0 0.0
13.222222222222221 -8.0 0.0 0.0
13.222222222222221 -7.555555555555555 0.0 0.0
13.222222222222221 -7.111111111111111 0.0 0.0
13.222222222222221 -6.666666666666667 0.0 0.0
13.222222222222221 -6.222222222222222 0.0 0.0
13.222222222222221 -5.777777777777778 0.0 0.0
13.222222222222221 -5.333333333333333 0.0 0.0
13.222222222222221 -4.888888888888889 0.0 0.0
13.222222222222221 -4.444444444444445 0.0 0.0
13.222222222222221 -4.0 0.0 0.0
13.222222222222221 -3.5555555555555554 0.0 0.0
13.222222222222221 -3.111111111111111 0.0 0.0
13.222222222222221 -2.666666666666667 0.0 0.0
13.222222222222221 -2.2222222222222223 0.0 0.0
13.222222222222221 -1.7777777777777777 0.0 0.0
13.222222222222221 -1.3333333333333335 0.0 0.0
13.222222222222221 -0.8888888888888888 0.0 0.0
13.222222222222221 -0.4444444444444444 0.0 0.0
13.222222222222221 0.0 0.0 0.0
13.222222222222221 0.4444444444444444 0.0 0.0
13.222222222222221 0.8888888888888888 0.0 0.0
13.222222222222221 1.3333333333333335 0.0 0.0
13.222222222222221 1.7777777777777777 0.0 0.0
13.222222222222221 2.2222222222222223 0.0 0.0
13.222222222222221 2.666666666666667 0.0 0.0
13.222222222222221 3.111111111111111 0.0 0.0
13.222222222222221 3.5555555555555554 0.0 0.0
13.222222222222221 4.0 0.0 0.0
13.222222222222221 4.444444444444445 0.0 0.0
13.222222222222221 4.888888888888889 0.0 0.0
13.222222222222221 5.333333333333333 0.0 0.0
13.222222222222221 5.777777777777778 0.0 0.0
13.222222222222221 6.222222222222222 0.0 0.0
13.222222222222221 6.666666666666667 0.0 0.0
13.222222222222221 7.111111111111111 0.0 0.0
13.222222222222221 7.555555555555555 0.0 0.0
13.222222222222221 8.0 0.0 0.0
13.222222222222221 8.444444444444443 0.0 0.0
13.222222222222221 8.88888888888889 0.0 0.0
13.222222222222221 9.333333333333332 0.0 0.0
13.222222222222221 9.777777777777779 0.0 0.0
13.222222222222221 10.222222222222221 0.0 0.0
13.222222222222221 10.666666666666668 0.0 0.0
13.222222222222221 11.11111111111111 0.0 0.0
13.222222222222221 11.555555555555557 0.0 0.0
13.222222222222221 12.0 0.0 0.0
13.222222222222221 12.444444444444443 0.0 0.0
13.222222222222221 12.88888888888889 0.0 0.0
13.222222222222221 13.333333333333332 0.0 0.0
13.222222222222221 13.777777777777779 0.0 0.0
13.222222222222221 14.222222222222221 0.0 0.0
13.222222222222221 14.666666666666668 0.0 0.0
13.222222222222221 15.11111111111111 0.0 0.0
13.222222222222221 15.555555555555557 0.0 0.0
13.222222222222221 16.0 0.0 0.0
13.222222222222221 16.444444444444443 0.0 0.0
13.222222222222221 16.88888888888889 0.0 0.0
13.222222222222221 17.333333333333336 0.0 0.0
13.222222222222221 17.77777777777778 0.0 0.0
13.222222222222221 18.22222222222222 0.0 0.0
13.222222222222221 18.666666666666664 0.0 0.0
13.222222222222221 19.11111111111111 0.0 0.0
13.222222222222221 19.555555555555557 0.0 0.0
13.222222222222221 20.0 0.0 0.0
13.222222222222221 20.444444444444443 0.0 0.0
13.222222222222221 20.88888888888889 0.0 0.0
13.222222222222221 21.333333333333336 0.0 0.0
13.222222222222221 21.77777777777778 0.0 0.0
13.444444444444445 -21.77777777777778 0.0 0.0
13.444444444444445 -21.333333333333336 0.0 0.0
13.444444444444445 -20.88888888888889 0.0 0.0
13.444444444444445 -20.444444444444443 0.0 0.0
13.444444444444445 -20.0 0.0 0.0
13.444444444444445 -19.555555555555557 0.0 0.0
13.444444444444445 -19.11111111111111 0.0 0.0
13.444444444444445 -18.666666666666664 0.0 0.0
13.444444444444445 -18.22222222222222 0.0 0.0
13.444444444444445 -17.77777777777778 0.0 0.0
13.444444444444445 -17.333333333333336 0.0 0.0
13.444444444444445 -16.88888888888889 0.0 0.0
13.444444444444445 -16.444444444444443 0.0 0.0
13.444444444444445 -16.0 0.0 0.0
13.444444444444445 -15.555555555555557 0.0 0.0
13.444444444444445 -15.11111111111111 0.0 0.0
13.444444444444445 -14.666666666666668 0.0 0.0
13.444444444444445 -14.222222222222221 0.0 0.0
13.444444444444445 -13.777777777777779 0.0 0.0
13.444444444444445 -13.333333333333332 0.0 0.0
13.444444444444445 -12.88888888888889 0.0 0.0
13.444444444444445 -12.444444444444443 0.0 0.0
13.444444444444445 -12.0 0.0 0.0
13.444444444444445 -11.555555555555557 0.0 0.0
13.444444444444445 -11.11111111111111 0.0 0.0
13.444444444444445 -10.666666666666668 0.0 0.0
13.444444444444445 -10.222222222222221 0.0 0.0
13.444444444444445 -9.777777777777779 0.0 0.0
13.444444444444445 -9.333333333333332 0.0 0.0
13.444444444444445 -8.88888888888889 0.0 0.0
13.444444444444445 -8.444444444444443 0.0 0.0
13.444444444444445 -8.0 0.0 0.0
13.444444444444445 -7.555555555555555 0.0 0.0
13.444444444444445 -7.111111111111111 0.0 0.0
13.444444444444445 -6.666666666666667 0.0 0.0
13.444444444444445 -6.222222222222222 0.0 0.0
13.444444444444445 -5.777777777777778 0.0 0.0
13.444444444444445 -5.333333333333333 0.0 0.0
13.444444444444445 -4.888888888888889 0.0 0.0
13.444444444444445 -4.444444444444445 0.0 0.0
13.444444444444445 -4.0 0.0 0.0
13.444444444444445 -3.5555555555555554 0.0 0.0
13.444444444444445 -3.111111111111111 0.0 0.0
13.444444444444445 -2.666666666666667 0.0 0.0
13.444444444444445 -2.2222222222222223 0.0 0.0
13.444444444444445 -1.7777777777777777 0.0 0.0
13.444444444444445 -1.3333333333333335 0.0 0.0
13.444444444444445 -0.8888888888888888 0.0 0.0
13.444444444444445 -0.4444444444444444 0.0 0.0
13.444444444444445 0.0 0.0 0.0
13.444444444444445 0.4444444444444444 0.0 0.0
13.444444444444445 0.8888888888888888 0.0 0.0
13.444444444444445 1.3333333333333335 0.0 0.0
13.444444444444445 1.7777777777777777 0.0 0.0
13.444444444444445 2.2222222222222223 0.0 0.0
13.444444444444445 2.666666666666667 0.0 0.0
13.444444444444445 3.111111111111111 0.0 0.0
13.444444444444445 3.5555555555555554 0.0 0.0
13.444444444444445 4.0 0.0 0.0
13.444444444444445 4.444444444444445 0.0 0.0
13.444444444444445 4.888888888888889 0.0 0.0
13.444444444444445 5.333333333333333 0.0 0.0
13.444444444444445 5.777777777777778 0.0 0.0
13.444444444444445 6.222222222222222 0.0 0.0
13.444444444444445 6.666666666666667 0.0 0.0
13.444444444444445 7.111111111111111 0.0 0.0
13.444444444444445 7.555555555555555 0.0 0.0
13.444444444444445 8.0 0.0 0.0
13.444444444444445 8.444444444444443 0.0 0.0
13.444444444444445 8.88888888888889 0.0 0.0
13.444444444444445 9.333333333333332 0.0 0.0
13.444444444444445 9.777777777777779 0.0 0.0
13.444444444444445 10.222222222222221 0.0 0.0
13.444444444444445 10.666666666666668 0.0 0.0
13.444444444444445 11.11111111111111 0.0 0.0
13.444444444444445 11.555555555555557 0.0 0.0
13.444444444444445 12.0 0.0 0.0
13.444444444444445 12.444444444444443 0.0 0.0
13.444444444444445 12.88888888888889 0.0 0.0
13.444444444444445 13.333333333333332 0.0 0.0
13.444444444444445 13.777777777777779 0.0 0.0
13.444444444444445 14.222222222222221 0.0 0.0
13.444444444444445 14.666666666666668 0.0 0.0
13.444444444444445 15.11111111111111 0.0 0.0
13.444444444444445 15.555555555555557 0.0 0.0
13.444444444444445 16.0 0.0 0.0
13.444444444444445 16.444444444444443 0.0 0.0
13.444444444444445 16.88888888888889 0.0 0.0
13.444444444444445 17.333333333333336 0.0 0.0
13.444444444444445 17.77777777777778 0.0 0.0
13.444444444444445 18.22222222222222 0.0 0.0
13.444444444444445 18.666666666666664 0.0 0.0
13.444444444444445 19.11111111111111 0.0 0.0
13.444444444444445 19.555555555555557 0.0 0.0
13.444444444444445 20.0 0.0 0.0
13.444444444444445 20.444444444444443 0.0 0.0
13.444444444444445 20.88888888888889 0.0 0.0
13.444444444444445 21.333333333333336 0.0 0.0
13.444444444444445 21.77777777777778 0.0 0.0
13.666666666666668 -21.77777777777778 0.0 0.0
13.666666666666668 -21.333333333333336 0.0 0.0
13.666666666666668 -20.88888888888889 0.0 0.0
13.666666666666668 -20.444444444444443 0.0 0.0
13.666666666666668 -20.0 0.0 0.0
13.666666666666668 -19.555555555555557 0.0 0.0
13.666666666666668 -19.11111111111111 0.0 0.0
13.666666666666668 -18.666666666666664 0.0 0.0
13.666666666666668 -18.22222222222222 0.0 0.0
13.666666666666668 -17.77777777777778 0.0 0.0
13.666666666666668 -17.333333333333336 0.0 0.0
13.666666666666668 -16.88888888888889 0.0 0.0
13.666666666666668 -16.444444444444443 0.0 0.0
13.666666666666668 -16.0 0.0 0.0
13.666666666666668 -15.555555555555557 0.0 0.0
13.666666666666668 -15.11111111111111 0.0 0.0
13.666666666666668 -14.666666666666668 0.0 0.0
13.666666666666668 -14.222222222222221 0.0 0.0
13.666666666666668 -13.777777777777779 0.0 0.0
13.666666666666668 -13.333333333333332 0.0 0.0
13.666666666666668 -12.88888888888889 0.0 0.0
13.666666666666668 -12.444444444444443 0.0 0.0
13.666666666666668 -12.0 0.0 0.0
13.666666666666668 -11.555555555555557 0.0 0.0
13.666666666666668 -11.11111111111111 0.0 0.0
13.666666666666668 -10.666666666666668 0.0 0.0
13.666666666666668 -10.222222222222221 0.0 0.0
13.666666666666668 -9.777777777777779 0.0 0.0
13.666666666666668 -9.333333333333332 0.0 0.0
13.666666666666668 -8.88888888888889 0.0 0.0
13.666666666666668 -8.444444444444443 0.0 0.0
13.666666666666668 -8.0 0.0 0.0
13.666666666666668 -7.555555555555555 0.0 0.0
13.666666666666668 -7.111111111111111 0.0 0.0
13.666666666666668 -6.666666666666667 0.0 0.0
13.666666666666668 -6.222222222222222 0.0 0.0
13.666666666666668 -5.777777777777778 0.0 0.0
13.666666666666668 -5.333333333333333 0.0 0.0
13.666666666666668 -4.888888888888889 0.0 0.0
13.666666666666668 -4.444444444444445 0.0 0.0
13.666666666666668 -4.0 0.0 0.0
13.666666666666668 -3.5555555555555554 0.0 0.0
13.666666666666668 -3.111111111111111 0.0 0.0
13.666666666666668 -2.666666666666667 0.0 0.0
13.666666666666668 -2.2222222222222223 0.0 0.0
13.666666666666668 -1.7777777777777777 0.0 0.0
13.666666666666668 -1.3333333333333335 0.0 0.0
13.666666666666668 -0.8888888888888888 0.0 0.0
13.666666666666668 -0.4444444444444444 0.0 0.0
13.666666666666668 0.0 0.0 0.0
13.666666666666668 0.4444444444444444 0.0 0.0
13.666666666666668 0.8888888888888888 0.0 0.0
13.666666666666668 1.3333333333333335 0.0 0.0
13.666666666666668 1.7777777777777777 0.0 0.0
13.666666666666668 2.2222222222222223 0.0 0.0
13.666666666666668 2.666666666666667 0.0 0.0
13.666666666666668 3.111111111111111 0.0 0.0
13.666666666666668 3.5555555555555554 0.0 0.0
13.666666666666668 4.0 0.0 0.0
13.666666666666668 4.444444444444445 0.0 0.0
13.666666666666668 4.888888888888889 0.0 0.0
13.666666666666668 5.333333333333333 0.0 0.0
13.666666666666668 5.777777777777778 0.0 0.0
13.666666666666668 6.222222222222222 0.0 0.0
13.666666666666668 6.666666666666667 0.0 0.0
13.666666666666668 7.111111111111111 0.0 0.0
13.666666666666668 7.555555555555555 0.0 0.0
13.666666666666668 8.0 0.0 0.0
13.666666666666668 8.444444444444443 0.0 0.0
13.666666666666668 8.88888888888889 0.0 0.0
13.666666666666668 9.333333333333332 0.0 0.0
13.666666666666668 9.777777777777779 0.0 0.0
13.666666666666668 10.222222222222221 0.0 0.0
13.666666666666668 10.666666666666668 0.0 0.0
13.666666666666668 11.11111111111111 0.0 0.0
13.666666666666668 11.555555555555557 0.0 0.0
13.666666666666668 12.0 0.0 0.0
13.666666666666668 12.444444444444443 0.0 0.0
13.666666666666668 12.88888888888889 0.0 0.0
13.666666666666668 13.333333333333332 0.0 0.0
13.666666666666668 13.777777777777779 0.0 0.0
13.666666666666668 14.222222222222221 0.0 0.0
13.666666666666668 14.666666666666668 0.0 0.0
13.666666666666668 15.11111111111111 0.0 0.0
13.666666666666668 15.555555555555557 0.0 0.0
13.666666666666668 16.0 0.0 0.0
13.666666666666668 16.444444444444443 0.0 0.0
13.666666666666668 16.88888888888889 0.0 0.0
13.666666666666668 17.333333333333336 0.0 0.0
13.666666666666668 17.77777777777778 0.0 0.0
13.666666666666668 18.22222222222222 0.0 0.0
13.666666666666668 18.666666666666664 0.0 0.0
13.666666666666668 19.11111111111111 0.0 0.0
13.666666666666668 19.555555555555557 0.0 0.0
13.666666666666668 20.0 0.0 0.0
13.666666666666668 20.444444444444443 0.0 0.0
13.666666666666668 20.88888888888889 0.0 0.0
13.666666666666668 21.333333333333336 0.0 0.0
13.666666666666668 21.77777777777778 0.0 0.0
13.88888888888889 -21.77777777777778 0.0 0.0
13.88888888888889 -21.333333333333336 0.0 0.0
13.88888888888889 -20.88888888888889 0.0 0.0
13.88888888888889 -20.444444444444443 0.0 0.0
13.88888888888889 -20.0 0.0 0.0
13.88888888888889 -19.555555555555557 0.0 0.0
13.88888888888889 -19.11111111111111 0.0 0.0
13.88888888888889 -18.666666666666664 0.0 0.0
13.88888888888889 -18.22222222222222 0.0 0.0
13.88888888888889 -17.77777777777778 0.0 0.0
13.88888888888889 -17.333333333333336 0.0 0.0
13.88888888888889 -16.88888888888889 0.0 0.0
13.88888888888889 -16.444444444444443 0.0 0.0
13.88888888888889 -16.0 0.0 0.0
13.88888888888889 -15.555555555555557 0.0 0.0
13.88888888888889 -15.11111111111111 0.0 0.0
13.88888888888889 -14.666666666666668 0.0 0.0
13.88888888888889 -14.222222222222221 0.0 0.0
13.88888888888889 -13.777777777777779 0.0 0.0
13.88888888888889 -13.333333333333332 0.0 0.0
13.88888888888889 -12.88888888888889 0.0 0.0
13.88888888888889 -12.444444444444443 0.0 0.0
13.88888888888889 -12.0 0.0 0.0
13.88888888888889 -11.555555555555557 0.0 0.0
13.88888888888889 -11.11111111111111 0.0 0.0
13.88888888888889 -10.666666666666668 0.0 0.0
13.88888888888889 -10.222222222222221 0.0 0.0
13.88888888888889 -9.777777777777779 0.0 0.0
13.88888888888889 -9.333333333333332 0.0 0.0
13.88888888888889 -8.88888888888889 0.0 0.0
13.88888888888889 -8.444444444444443 0.0 0.0
13.88888888888889 -8.0 0.0 0.0
13.88888888888889 -7.555555555555555 0.0 0.0
13.88888888888889 -7.111111111111111 0.0 0.0
13.88888888888889 -6.666666666666667 0.0 0.0
13.88888888888889 -6.222222222222222 0.0 0.0
13.88888888888889 -5.777777777777778 0.0 0.0
13.88888888888889 -5.333333333333333 0.0 0.0
13.88888888888889 -4.888888888888889 0.0 0.0
13.88888888888889 -4.444444444444445 0.0 0.0
13.88888888888889 -4.0 0.0 0.0
13.88888888888889 -3.5555555555555554 0.0 0.0
13.88888888888889 -3.111111111111111 0.0 0.0
13.88888888888889 -2.666666666666667 0.0 0.0
13.88888888888889 -2.2222222222222223 0.0 0.0
13.88888888888889 -1.7777777777777777 0.0 0.0
13.88888888888889 -1.3333333333333335 0.0 0.0
13.88888888888889 -0.8888888888888888 0.0 0.0
13.88888888888889 -0.4444444444444444 0.0 0.0
13.88888888888889 0.0 0.0 0.0
13.88888888888889 0.4444444444444444 0.0 0.0
13.88888888888889 0.8888888888888888 0.0 0.0
13.88888888888889 1.3333333333333335 0.0 0.0
13.88888888888889 1.7777777777777777 0.0 0.0
13.88888888888889 2.2222222222222223 0.0 0.0
13.88888888888889 2.666666666666667 0.0 0.0
13.88888888888889 3.111111111111111 0.0 0.0
13.88888888888889 3.5555555555555554 0.0 0.0
13.88888888888889 4.0 0.0 0.0
13.88888888888889 4.444444444444445 0.0 0.0
13.88888888888889 4.888888888888889 0.0 0.0
13.88888888888889 5.333333333333333 0.0 0.0
13.88888888888889 5.777777777777778 0.0 0.0
13.88888888888889 6.222222222222222 0.0 0.0
13.88888888888889 6.666666666666667 0.0 0.0
13.88888888888889 7.111111111111111 0.0 0.0
13.88888888888889 7.555555555555555 0.0 0.0
13.88888888888889 8.0 0.0 0.0
13.88888888888889 8.444444444444443 0.0 0.0
13.88888888888889 8.88888888888889 0.0 0.0
13.88888888888889 9.333333333333332 0.0 0.0
13.88888888888889 9.777777777777779 0.0 0.0
13.88888888888889 10.222222222222221 0.0 0.0
13.88888888888889 10.666666666666668 0.0 0.0
13.88888888888889 11.11111111111111 0.0 0.0
13.88888888888889 11.555555555555557 0.0 0.0
13.88888888888889 12.0 0.0 0.0
13.88888888888889 12.444444444444443 0.0 0.0
13.88888888888889 12.88888888888889 0.0 0.0
13.88888888888889 13.333333333333332 0.0 0.0
13.88888888888889 13.777777777777779 0.0 0.0
13.88888888888889 14.222222222222221 0.0 0.0
13.88888888888889 14.666666666666668 0.0 0.0
13.88888888888889 15.11111111111111 0.0 0.0
13.88888888888889 15.555555555555557 0.0 0.0
13.88888888888889 16.0 0.0 0.0
13.88888888888889 16.444444444444443 0.0 0.0
13.88888888888889 16.88888888888889 0.0 0.0
13.88888888888889 17.333333333333336 0.0 0.0
13.88888888888889 17.77777777777778 0.0 0.0
13.88888888888889 18.22222222222222 0.0 0.0
13.88888888888889 18.666666666666664 0.0 0.0
13.88888888888889 19.11111111111111 0.0 0.0
13.88888888888889 19.555555555555557 0.0 0.0
13.88888888888889 20.0 0.0 0.0
13.88888888888889 20.444444444444443 0.0 0.0
13.88888888888889 20.88888888888889 0.0 0.0
13.88888888888889 21.333333333333336 0.0 0.0
13.88888888888889 21.77777777777778 0.0 0.0
14.11111111111111 -21.77777777777778 0.0 0.0
14.11111111111111 -21.333333333333336 0.0 0.0
14.11111111111111 -20.88888888888889 0.0 0.0
14.11111111111111 -20.444444444444443 0.0 0.0
14.11111111111111 -20.0 0.0 0.0
14.11111111111111 -19.555555555555557 0.0 0.0
14.11111111111111 -19.11111111111111 0.0 0.0
14.11111111111111 -18.666666666666664 0.0 0.0
14.11111111111111 -18.22222222222222 0.0 0.0
14.11111111111111 -17.77777777777778 0.0 0.0
14.11111111111111 -17.333333333333336 0.0 0.0
14.11111111111111 -16.88888888888889 0.0 0.0
14.11111111111111 -16.444444444444443 0.0 0.0
14.11111111111111 -16.0 0.0 0.0
14.11111111111111 -15.555555555555557 0.0 0.0
14.11111111111111 -15.11111111111111 0.0 0.0
14.11111111111111 -14.666666666666668 0.0 0.0
14.11111111111111 -14.222222222222221 0.0 0.0
14.11111111111111 -13.777777777777779 0.0 0.0
14.11111111111111 -13.333333333333332 0.0 0.0
14.11111111111111 -12.88888888888889 0.0 0.0
14.11111111111111 -12.444444444444443 0.0 0.0
14.11111111111111 -12.0 0.0 0.0
14.11111111111111 -11.555555555555557 0.0 0.0
14.11111111111111 -11.11111111111111 0.0 0.0
14.11111111111111 -10.666666666666668 0.0 0.0
14.11111111111111 -10.222222222222221 0.0 0.0
14.11111111111111 -9.777777777777779 0.0 0.0
14.11111111111111 -9.333333333333332 0.0 0.0
14.11111111111111 -8.88888888888889 0.0 0.0
14.11111111111111 -8.444444444444443 0.0 0.0
14.11111111111111 -8.0 0.0 0.0
14.11111111111111 -7.555555555555555 0.0 0.0
14.11111111111111 -7.111111111111111 0.0 0.0
14.11111111111111 -6.666666666666667 0.0 0.0
14.11111111111111 -6.222222222222222 0.0 0.0
14.11111111111111 -5.777777777777778 0.0 0.0
14.11111111111111 -5.333333333333333 0.0 0.0
14.11111111111111 -4.888888888888889 0.0 0.0
14.11111111111111 -4.444444444444445 0.0 0.0
14.11111111111111 -4.0 0.0 0.0
14.11111111111111 -3.5555555555555554 0.0 0.0
14.11111111111111 -3.111111111111111 0.0 0.0
14.11111111111111 -2.666666666666667 0.0 0.0
14.11111111111111 -2.2222222222222223 0.0 0.0
14.11111111111111 -1.7777777777777777 0.0 0.0
14.11111111111111 -1.3333333333333335 0.0 0.0
14.11111111111111 -0.8888888888888888 0.0 0.0
14.11111111111111 -0.4444444444444444 0.0 0.0
14.11111111111111 0.0 0.0 0.0
14.11111111111111 0.4444444444444444 0.0 0.0
14.11111111111111 0.8888888888888888 0.0 0.0
14.11111111111111 1.3333333333333335 0.0 0.0
14.11111111111111 1.7777777777777777 0.0 0.0
14.11111111111111 2.2222222222222223 0.0 0.0
14.11111111111111 2.666666666666667 0.0 0.0
14.11111111111111 3.111111111111111 0.0 0.0
14.11111111111111 3.5555555555555554 0.0 0.0
14.11111111111111 4.0 0.0 0.0
14.11111111111111 4.444444444444445 0.0 0.0
14.11111111111111 4.888888888888889 0.0 0.0
14.11111111111111 5.333333333333333 0.0 0.0
14.11111111111111 5.777777777777778 0.0 0.0
14.11111111111111 6.222222222222222 0.0 0.0
14.11111111111111 6.666666666666667 0.0 0.0
14.11111111111111 7.111111111111111 0.0 0.0
14.11111111111111 7.555555555555555 0.0 0.0
14.11111111111111 8.0 0.0 0.0
14.11111111111111 8.444444444444443 0.0 0.0
14.11111111111111 8.88888888888889 0.0 0.0
14.11111111111111 9.333333333333332 0.0 0.0
14.11111111111111 9.777777777777779 0.0 0.0
14.11111111111111 10.222222222222221 0.0 0.0
14.11111111111111 10.666666666666668 0.0 0.0
14.11111111111111 11.11111111111111 0.0 0.0
14.11111111111111 11.555555555555557 0.0 0.0
14.11111111111111 12.0 0.0 0.0
14.11111111111111 12.444444444444443 0.0 0.0
14.11111111111111 12.88888888888889 0.0 0.0
14.11111111111111 13.333333333333332 0.0 0.0
14.11111111111111 13.777777777777779 0.0 0.0
14.11111111111111 14.222222222222221 0.0 0.0
14.11111111111111 14.666666666666668 0.0 0.0
14.11111111111111 15.11111111111111 0.0 0.0
14.11111111111111 15.555555555555557 0.0 0.0
14.11111111111111 16.0 0.0 0.0
14.11111111111111 16.444444444444443 0.0 0.0
14.11111111111111 16.88888888888889 0.0 0.0
14.11111111111111 17.333333333333336 0.0 0.0
14.11111111111111 17.77777777777778 0.0 0.0
14.11111111111111 18.22222222222222 0.0 0.0
14.11111111111111 18.666666666666664 0.0 0.0
14.11111111111111 19.11111111111111 0.0 0.0
14.11111111111111 19.555555555555557 0.0 0.0
14.11111111111111 20.0 0.0 0.0
14.11111111111111 20.444444444444443 0.0 0.0
14.11111111111111 20.88888888888889 0.0 0.0
14.11111111111111 21.333333333333336 0.0 0.0
14.11111111111111 21.77777777777778 0.0 0.0
14.333333333333332 -21.77777777777778 0.0 0.0
14.333333333333332 -21.333333333333336 0.0 0.0
14.333333333333332 -20.88888888888889 0.0 0.0
14.333333333333332 -20.444444444444443 0.0 0.0
14.333333333333332 -20.0 0.0 0.0
14.333333333333332 -19.555555555555557 0.0 0.0
14.333333333333332 -19.11111111111111 0.0 0.0
14.333333333333332 -18.666666666666664 0.0 0.0
14.333333333333332 -18.22222222222222 0.0 0.0
14.333333333333332 -17.77777777777778 0.0 0.0
14.333333333333332 -17.333333333333336 0.0 0.0
14.333333333333332 -16.88888888888889 0.0 0.0
14.333333333333332 -16.444444444444443 0.0 0.0
14.333333333333332 -16.0 0.0 0.0
14.333333333333332 -15.555555555555557 0.0 0.0
14.333333333333332 -15.11111111111111 0.0 0.0
14.333333333333332 -14.666666666666668 0.0 0.0
14.333333333333332 -14.222222222222221 0.0 0.0
14.333333333333332 -13.777777777777779 0.0 0.0
14.333333333333332 -13.333333333333332 0.0 0.0
14.333333333333332 -12.88888888888889 0.0 0.0
14.333333333333332 -12.444444444444443 0.0 0.0
14.333333333333332 -12.0 0.0 0.0
14.333333333333332 -11.555555555555557 0.0 0.0
14.333333333333332 -11.11111111111111 0.0 0.0
14.333333333333332 -10.666666666666668 0.0 0.0
14.333333333333332 -10.222222222222221 0.0 0.0
14.333333333333332 -9.777777777777779 0.0 0.0
14.333333333333332 -9.333333333333332 0.0 0.0
14.333333333333332 -8.88888888888889 0.0 0.0
14.333333333333332 -8.444444444444443 0.0 0.0
14.333333333333332 -8.0 0.0 0.0
14.333333333333332 -7.555555555555555 0.0 0.0
14.333333333333332 -7.111111111111111 0.0 0.0
14.333333333333332 -6.666666666666667 0.0 0.0
14.333333333333332 -6.222222222222222 0.0 0.0
14.333333333333332 -5.777777777777778 0.0 0.0
14.333333333333332 -5.333333333333333 0.0 0.0
14.333333333333332 -4.888888888888889 0.0 0.0
14.333333333333332 -4.444444444444445 0.0 0.0
14.333333333333332 -4.0 0.0 0.0
14.333333333333332 -3.5555555555555554 0.0 0.0
14.333333333333332 -3.111111111111111 0.0 0.0
14.333333333333332 -2.666666666666667 0.0 0.0
14.333333333333332 -2.2222222222222223 0.0 0.0
14.333333333333332 -1.7777777777777777 0.0 0.0
14.333333333333332 -1.3333333333333335 0.0 0.0
14.333333333333332 -0.8888888888888888 0.0 0.0
14.333333333333332 -0.4444444444444444 0.0 0.0
14.333333333333332 0.0 0.0 0.0
14.333333333333332 0.4444444444444444 0.0 0.0
14.333333333333332 0.8888888888888888 0.0 0.0
14.333333333333332 1.3333333333333335 0.0 0.0
14.333333333333332 1.7777777777777777 0.0 0.0
14.333333333333332 2.2222222222222223 0.0 0.0
14.333333333333332 2.666666666666667 0.0 0.0
14.333333333333332 3.111111111111111 0.0 0.0
14.333333333333332 3.5555555555555554 0.0 0.0
14.333333333333332 4.0 0.0 0.0
14.333333333333332 4.444444444444445 0.0 0.0
14.333333333333332 4.888888888888889 0.0 0.0
14.333333333333332 5.333333333333333 0.0 0.0
14.333333333333332 5.777777777777778 0.0 0.0
14.333333333333332 6.222222222222222 0.0 0.0
14.333333333333332 6.666666666666667 0.0 0.0
14.333333333333332 7.111111111111111 0.0 0.0
14.333333333333332 7.555555555555555 0.0 0.0
14.333333333333332 8.0 0.0 0.0
14.333333333333332 8.444444444444443 0.0 0.0
14.333333333333332 8.88888888888889 0.0 0.0
14.333333333333332 9.333333333333332 0.0 0.0
14.333333333333332 9.777777777777779 0.0 0.0
14.333333333333332 10.222222222222221 0.0 0.0
14.333333333333332 10.666666666666668 0.0 0.0
14.333333333333332 11.11111111111111 0.0 0.0
14.333333333333332 11.555555555555557 0.0 0.0
14.333333333333332 12.0 0.0 0.0
14.333333333333332 12.444444444444443 0.0 0.0
14.333333333333332 12.88888888888889 0.0 0.0
14.333333333333332 13.333333333333332 0.0 0.0
14.333333333333332 13.777777777777779 0.0 0.0
14.333333333333332 14.222222222222221 0.0 0.0
14.333333333333332 14.666666666666668 0.0 0.0
14.333333333333332 15.11111111111111 0.0 0.0
14.333333333333332 15.555555555555557 0.0 0.0
14.333333333333332 16.0 0.0 0.0
14.333333333333332 16.444444444444443 0.0 0.0
14.333333333333332 16.88888888888889 0.0 0.0
14.333333333333332 17.333333333333336 0.0 0.0
14.333333333333332 17.77777777777778 0.0 0.0
14.333333333333332 18.22222222222222 0.0 0.0
14.333333333333332 18.666666666666664 0.0 0.0
14.333333333333332 19.11111111111111 0.0 0.0
14.333333333333332 19.555555555555557 0.0 0.0
14.333333333333332 20.0 0.0 0.0
14.333333333333332 20.444444444444443 0.0 0.0
14.333333333333332 20.88888888888889 0.0 0.0
14.333333333333332 21.333333333333336 0.0 0.0
14.333333333333332 21.77777777777778 0.0 0.0
14.555555555555555 -21.77777777777778 0.0 0.0
14.555555555555555 -21.333333333333336 0.0 0.0
14.555555555555555 -20.88888888888889 0.0 0.0
14.555555555555555 -20.444444444444443 0.0 0.0
14.555555555555555 -20.0 0.0 0.0
14.555555555555555 -19.555555555555557 0.0 0.0
14.555555555555555 -19.11111111111111 0.0 0.0
14.555555555555555 -18.666666666666664 0.0 0.0
14.555555555555555 -18.22222222222222 0.0 0.0
14.555555555555555 -17.77777777777778 0.0 0.0
14.555555555555555 -17.333333333333336 0.0 0.0
14.555555555555555 -16.88888888888889 0.0 0.0
14.555555555555555 -16.444444444444443 0.0 0.0
14.555555555555555 -16.0 0.0 0.0
14.555555555555555 -15.555555555555557 0.0 0.0
14.555555555555555 -15.11111111111111 0.0 0.0
14.555555555555555 -14.666666666666668 0.0 0.0
14.555555555555555 -14.222222222222221 0.0 0.0
14.555555555555555 -13.777777777777779 0.0 0.0
14.555555555555555 -13.333333333333332 0.0 0.0
14.555555555555555 -12.88888888888889 0.0 0.0
14.555555555555555 -12.444444444444443 0.0 0.0
14.555555555555555 -12.0 0.0 0.0
14.555555555555555 -11.555555555555557 0.0 0.0
14.555555555555555 -11.11111111111111 0.0 0.0
14.555555555555555 -10.666666666666668 0.0 0.0
14.555555555555555 -10.222222222222221 0.0 0.0
14.555555555555555 -9.777777777777779 0.0 0.0
14.555555555555555 -9.333333333333332 0.0 0.0
14.555555555555555 -8.88888888888889 0.0 0.0
14.555555555555555 -8.444444444444443 0.0 0.0
14.555555555555555 -8.0 0.0 0.0
14.555555555555555 -7.555555555555555 0.0 0.0
14.555555555555555 -7.111111111111111 0.0 0.0
14.555555555555555 -6.666666666666667 0.0 0.0
14.555555555555555 -6.222222222222222 0.0 0.0
14.555555555555555 -5.777777777777778 0.0 0.0
14.555555555555555 -5.333333333333333 0.0 0.0
14.555555555555555 -4.888888888888889 0.0 0.0
14.555555555555555 -4.444444444444445 0.0 0.0
14.555555555555555 -4.0 0.0 0.0
14.555555555555555 -3.5555555555555554 0.0 0.0
14.555555555555555 -3.111111111111111 0.0 0.0
14.555555555555555 -2.666666666666667 0.0 0.0
14.555555555555555 -2.2222222222222223 0.0 0.0
14.555555555555555 -1.7777777777777777 0.0 0.0
14.555555555555555 -1.3333333333333335 0.0 0.0
14.555555555555555 -0.8888888888888888 0.0 0.0
14.555555555555555 -0.4444444444444444 0.0 0.0
14.555555555555555 0.0 0.0 0.0
14.555555555555555 0.4444444444444444 0.0 0.0
14.555555555555555 0.8888888888888888 0.0 0.0
14.555555555555555 1.3333333333333335 0.0 0.0
14.555555555555555 1.7777777777777777 0.0 0.0
14.555555555555555 2.2222222222222223 0.0 0.0
14.555555555555555 2.666666666666667 0.0 0.0
14.555555555555555 3.111111111111111 0.0 0.0
14.555555555555555 3.5555555555555554 0.0 0.0
14.555555555555555 4.0 0.0 0.0
14.555555555555555 4.444444444444445 0.0 0.0
14.555555555555555 4.888888888888889 0.0 0.0
14.555555555555555 5.333333333333333 0.0 0.0
14.555555555555555 5.777777777777778 0.0 0.0
14.555555555555555 6.222222222222222 0.0 0.0
14.555555555555555 6.666666666666667 0.0 0.0
14.555555555555555 7.111111111111111 0.0 0.0
14.555555555555555 7.555555555555555 0.0 0.0
14.555555555555555 8.0 0.0 0.0
14.555555555555555 8.444444444444443 0.0 0.0
14.555555555555555 8.88888888888889 0.0 0.0
14.555555555555555 9.333333333333332 0.0 0.0
14.555555555555555 9.777777777777779 0.0 0.0
14.555555555555555 10.222222222222221 0.0 0.0
14.555555555555555 10.666666666666668 0.0 0.0
14.555555555555555 11.11111111111111 0.0 0.0
14.555555555555555 11.555555555555557 0.0 0.0
14.555555555555555 12.0 0.0 0.0
14.555555555555555 12.444444444444443 0.0 0.0
14.555555555555555 12.88888888888889 0.0 0.0
14.555555555555555 13.333333333333332 0.0 0.0
14.555555555555555 13.777777777777779 0.0 0.0
14.555555555555555 14.222222222222221 0.0 0.0
14.555555555555555 14.666666666666668 0.0 0.0
14.555555555555555 15.11111111111111 0.0 0.0
14.555555555555555 15.555555555555557 0.0 0.0
14.555555555555555 16.0 0.0 0.0
14.555555555555555 16.444444444444443 0.0 0.0
14.555555555555555 16.88888888888889 0.0 0.0
14.555555555555555 17.333333333333336 0.0 0.0
14.555555555555555 17.77777777777778 0.0 0.0
14.555555555555555 18.22222222222222 0.0 0.0
14.555555555555555 18.666666666666664 0.0 0.0
14.555555555555555 19.11111111111111 0.0 0.0
14.555555555555555 19.555555555555557 0.0 0.0
14.555555555555555 20.0 0.0 0.0
14.555555555555555 20.444444444444443 0.0 0.0
14.555555555555555 20.88888888888889 0.0 0.0
14.555555555555555 21.333333333333336 0.0 0.0
14.555555555555555 21.77777777777778 0.0 0.0
14.777777777777779 -21.77777777777778 0.0 0.0
14.777777777777779 -21.333333333333336 0.0 0.0
14.777777777777779 -20.88888888888889 0.0 0.0
14.777777777777779 -20.444444444444443 0.0 0.0
14.777777777777779 -20.0 0.0 0.0
14.777777777777779 -19.555555555555557 0.0 0.0
14.777777777777779 -19.11111111111111 0.0 0.0
14.777777777777779 -18.666666666666664 0.0 0.0
14.777777777777779 -18.22222222222222 0.0 0.0
14.777777777777779 -17.77777777777778 0.0 0.0
14.777777777777779 -17.333333333333336 0.0 0.0
14.777777777777779 -16.88888888888889 0.0 0.0
14.777777777777779 -16.444444444444443 0.0 0.0
14.777777777777779 -16.0 0.0 0.0
14.777777777777779 -15.555555555555557 0.0 0.0
14.777777777777779 -15.11111111111111 0.0 0.0
14.777777777777779 -14.666666666666668 0.0 0.0
14.777777777777779 -14.222222222222221 0.0 0.0
14.777777777777779 -13.777777777777779 0.0 0.0
14.777777777777779 -13.333333333333332 0.0 0.0
14.777777777777779 -12.88888888888889 0.0 0.0
14.777777777777779 -12.444444444444443 0.0 0.0
14.777777777777779 -12.0 0.0 0.0
14.777777777777779 -11.555555555555557 0.0 0.0
14.777777777777779 -11.11111111111111 0.0 0.0
14.777777777777779 -10.666666666666668 0.0 0.0
14.777777777777779 -10.222222222222221 0.0 0.0
14.777777777777779 -9.777777777777779 0.0 0.0
14.777777777777779 -9.333333333333332 0.0 0.0
14.777777777777779 -8.88888888888889 0.0 0.0
14.777777777777779 -8.444444444444443 0.0 0.0
14.777777777777779 -8.0 0.0 0.0
14.777777777777779 -7.555555555555555 0.0 0.0
14.777777777777779 -7.111111111111111 0.0 0.0
14.777777777777779 -6.666666666666667 0.0 0.0
14.777777777777779 -6.222222222222222 0.0 0.0
14.777777777777779 -5.777777777777778 0.0 0.0
14.777777777777779 -5.333333333333333 0.0 0.0
14.777777777777779 -4.888888888888889 0.0 0.0
14.777777777777779 -4.444444444444445 0.0 0.0
14.777777777777779 -4.0 0.0 0.0
14.777777777777779 -3.5555555555555554 0.0 0.0
14.777777777777779 -3.111111111111111 0.0 0.0
14.777777777777779 -2.666666666666667 0.0 0.0
14.777777777777779 -2.2222222222222223 0.0 0.0
14.777777777777779 -1.7777777777777777 0.0 0.0
14.777777777777779 -1.3333333333333335 0.0 0.0
14.777777777777779 -0.8888888888888888 0.0 0.0
14.777777777777779 -0.4444444444444444 0.0 0.0
14.777777777777779 0.0 0.0 0.0
14.777777777777779 0.4444444444444444 0.0 0.0
14.777777777777779 0.8888888888888888 0.0 0.0
14.777777777777779 1.3333333333333335 0.0 0.0
14.777777777777779 1.7777777777777777 0.0 0.0
14.777777777777779 2.2222222222222223 0.0 0.0
14.777777777777779 2.666666666666667 0.0 0.0
14.777777777777779 3.111111111111111 0.0 0.0
14.777777777777779 3.5555555555555554 0.0 0.0
14.777777777777779 4.0 0.0 0.0
14.777777777777779 4.444444444444445 0.0 0.0
14.777777777777779 4.888888888888889 0.0 0.0
14.777777777777779 5.333333333333333 0.0 0.0
14.777777777777779 5.777777777777778 0.0 0.0
14.777777777777779 6.222222222222222 0.0 0.0
14.777777777777779 6.666666666666667 0.0 0.0
14.777777777777779 7.111111111111111 0.0 0.0
14.777777777777779 7.555555555555555 0.0 0.0
14.777777777777779 8.0 0.0 0.0
14.777777777777779 8.444444444444443 0.0 0.0
14.777777777777779 8.88888888888889 0.0 0.0
14.777777777777779 9.333333333333332 0.0 0.0
14.777777777777779 9.777777777777779 0.0 0.0
14.777777777777779 10.222222222222221 0.0 0.0
14.777777777777779 10.666666666666668 0.0 0.0
14.777777777777779 11.11111111111111 0.0 0.0
14.777777777777779 11.555555555555557 0.0 0.0
14.777777777777779 12.0 0.0 0.0
14.777777777777779 12.444444444444443 0.0 0.0
14.777777777777779 12.88888888888889 0.0 0.0
14.777777777777779 13.333333333333332 0.0 0.0
14.777777777777779 13.777777777777779 0.0 0.0
14.777777777777779 14.222222222222221 0.0 0.0
14.777777777777779 14.666666666666668 0.0 0.0
14.777777777777779 15.11111111111111 0.0 0.0
14.777777777777779 15.555555555555557 0.0 0.0
14.777777777777779 16.0 0.0 0.0
14.777777777777779 16.444444444444443 0.0 0.0
14.777777777777779 16.88888888888889 0.0 0.0
14.777777777777779 17.333333333333336 0.0 0.0
14.777777777777779 17.77777777777778 0.0 0.0
14.777777777777779 18.22222222222222 0.0 0.0
14.777777777777779 18.666666666666664 0.0 0.0
14.777777777777779 19.11111111111111 0.0 0.0
14.777777777777779 19.555555555555557 0.0 0.0
14.777777777777779 20.0 0.0 0.0
14.777777777777779 20.444444444444443 0.0 0.0
14.777777777777779 20.88888888888889 0.0 0.0
14.777777777777779 21.333333333333336 0.0 0.0
14.777777777777779 21.77777777777778 0.0 0.0
15.0 -21.77777777777778 0.0 0.0
15.0 -21.333333333333336 0.0 0.0
15.0 -20.88888888888889 0.0 0.0
15.0 -20.444444444444443 0.0 0.0
15.0 -20.0 0.0 0.0
15.0 -19.555555555555557 0.0 0.0
15.0 -19.11111111111111 0.0 0.0
15.0 -18.666666666666664 0.0 0.0
15.0 -18.22222222222222 0.0 0.0
15.0 -17.77777777777778 0.0 0.0
15.0 -17.333333333333336 0.0 0.0
15.0 -16.88888888888889 0.0 0.0
15.0 -16.444444444444443 0.0 0.0
15.0 -16.0 0.0 0.0
15.0 -15.555555555555557 0.0 0.0
15.0 -15.11111111111111 0.0 0.0
15.0 -14.666666666666668 0.0 0.0
15.0 -14.222222222222221 0.0 0.0
15.0 -13.777777777777779 0.0 0.0
15.0 -13.333333333333332 0.0 0.0
15.0 -12.88888888888889 0.0 0.0
15.0 -12.444444444444443 0.0 0.0
15.0 -12.0 0.0 0.0
15.0 -11.555555555555557 0.0 0.0
15.0 -11.11111111111111 0.0 0.0
15.0 -10.666666666666668 0.0 0.0
15.0 -10.222222222222221 0.0 0.0
15.0 -9.777777777777779 0.0 0.0
15.0 -9.333333333333332 0.0 0.0
15.0 -8.88888888888889 0.0 0.0
15.0 -8.444444444444443 0.0 0.0
15.0 -8.0 0.0 0.0
15.0 -7.555555555555555 0.0 0.0
15.0 -7.111111111111111 0.0 0.0
15.0 -6.666666666666667 0.0 0.0
15.0 -6.222222222222222 0.0 0.0
15.0 -5.777777777777778 0.0 0.0
15.0 -5.333333333333333 0.0 0.0
15.0 -4.888888888888889 0.0 0.0
15.0 -4.444444444444445 0.0 0.0
15.0 -4.0 0.0 0.0
15.0 -3.5555555555555554 0.0 0.0
15.0 -3.111111111111111 0.0 0.0
15.0 -2.666666666666667 0.0 0.0
15.0 -2.2222222222222223 0.0 0.0
15.0 -1.7777777777777777 0.0 0.0
15.0 -1.3333333333333335 0.0 0.0
15.0 -0.8888888888888888 0.0 0.0
15.0 -0.4444444444444444 0.0 0.0
15.0 0.0 0.0 0.0
15.0 0.4444444444444444 0.0 0.0
15.0 0.8888888888888888 0.0 0.0
15.0 1.3333333333333335 0.0 0.0
15.0 1.7777777777777777 0.0 0.0
15.0 2.2222222222222223 0.0 0.0
15.0 2.666666666666667 0.0 0.0
15.0 3.111111111111111 0.0 0.0
15.0 3.5555555555555554 0.0 0.0
15.0 4.0 0.0 0.0
15.0 4.444444444444445 0.0 0.0
15.0 4.888888888888889 0.0 0.0
15.0 5.333333333333333 0.0 0.0
15.0 5.777777777777778 0.0 0.0
15.0 6.222222222222222 0.0 0.0
15.0 6.666666666666667 0.0 0.0
15.0 7.111111111111111 0.0 0.0
15.0 7.555555555555555 0.0 0.0
15.0 8.0 0.0 0.0
15.0 8.444444444444443 0.0 0.0
15.0 8.88888888888889 0.0 0.0
15.0 9.333333333333332 0.0 0.0
15.0 9.777777777777779 0.0 0.0
15.0 10.222222222222221 0.0 0.0
15.0 10.666666666666668 0.0 0.0
15.0 11.11111111111111 0.0 0.0
15.0 11.555555555555557 0.0 0.0
15.0 12.0 0.0 0.0
15.0 12.444444444444443 0.0 0.0
15.0 12.88888888888889 0.0 0.0
15.0 13.333333333333332 0.0 0.0
15.0 13.777777777777779 0.0 0.0
15.0 14.222222222222221 0.0 0.0
15.0 14.666666666666668 0.0 0.0
15.0 15.11111111111111 0.0 0.0
15.0 15.555555555555557 0.0 0.0
15.0 16.0 0.0 0.0
15.0 16.444444444444443 0.0 0.0
15.0 16.88888888888889 0.0 0.0
15.0 17.333333333333336 0.0 0.0
15.0 17.77777777777778 0.0 0.0
15.0 18.22222222222222 0.0 0.0
15.0 18.666666666666664 0.0 0.0
15.0 19.11111111111111 0.0 0.0
15.0 19.555555555555557 0.0 0.0
15.0 20.0 0.0 0.0
15.0 20.444444444444443 0.0 0.0
15.0 20.88888888888889 0.0 0.0
15.0 21.333333333333336 0.0 0.0
15.0 21.77777777777778 0.0 0.0
15.222222222222221 -21.77777777777778 0.0 0.0
15.222222222222221 -21.333333333333336 0.0 0.0
15.222222222222221 -20.88888888888889 0.0 0.0
15.222222222222221 -20.444444444444443 0.0 0.0
15.222222222222221 -20.0 0.0 0.0
15.222222222222221 -19.555555555555557 0.0 0.0
15.222222222222221 -19.11111111111111 0.0 0.0
15.222222222222221 -18.666666666666664 0.0 0.0
15.222222222222221 -18.22222222222222 0.0 0.0
15.222222222222221 -17.77777777777778 0.0 0.0
15.222222222222221 -17.333333333333336 0.0 0.0
15.222222222222221 -16.88888888888889 0.0 0.0
15.222222222222221 -16.444444444444443 0.0 0.0
15.222222222222221 -16.0 0.0 0.0
15.222222222222221 -15.555555555555557 0.0 0.0
15.222222222222221 -15.11111111111111 0.0 0.0
15.222222222222221 -14.666666666666668 0.0 0.0
15.222222222222221 -14.222222222222221 0.0 0.0
15.222222222222221 -13.777777777777779 0.0 0.0
15.222222222222221 -13.333333333333332 0.0 0.0
15.222222222222221 -12.88888888888889 0.0 0.0
15.222222222222221 -12.444444444444443 0.0 0.0
15.222222222222221 -12.0 0.0 0.0
15.222222222222221 -11.555555555555557 0.0 0.0
15.222222222222221 -11.11111111111111 0.0 0.0
15.222222222222221 -10.666666666666668 0.0 0.0
15.222222222222221 -10.222222222222221 0.0 0.0
15.222222222222221 -9.777777777777779 0.0 0.0
15.222222222222221 -9.333333333333332 0.0 0.0
15.222222222222221 -8.88888888888889 0.0 0.0
15.222222222222221 -8.444444444444443 0.0 0.0
15.222222222222221 -8.0 0.0 0.0
15.222222222222221 -7.555555555555555 0.0 0.0
15.222222222222221 -7.111111111111111 0.0 0.0
15.222222222222221 -6.666666666666667 0.0 0.0
15.222222222222221 -6.222222222222222 0.0 0.0
15.222222222222221 -5.777777777777778 0.0 0.0
15.222222222222221 -5.333333333333333 0.0 0.0
15.222222222222221 -4.888888888888889 0.0 0.0
15.222222222222221 -4.444444444444445 0.0 0.0
15.222222222222221 -4.0 0.0 0.0
15.222222222222221 -3.5555555555555554 0.0 0.0
15.222222222222221 -3.111111111111111 0.0 0.0
15.222222222222221 -2.666666666666667 0.0 0.0
15.222222222222221 -2.2222222222222223 0.0 0.0
15.222222222222221 -1.7777777777777777 0.0 0.0
15.222222222222221 -1.3333333333333335 0.0 0.0
15.222222222222221 -0.8888888888888888 0.0 0.0
15.222222222222221 -0.4444444444444444 0.0 0.0
15.222222222222221 0.0 0.0 0.0
15.222222222222221 0.4444444444444444 0.0 0.0
15.222222222222221 0.8888888888888888 0.0 0.0
15.222222222222221 1.3333333333333335 0.0 0.0
15.222222222222221 1.7777777777777777 0.0 0.0
15.222222222222221 2.2222222222222223 0.0 0.0
15.222222222222221 2.666666666666667 0.0 0.0
15.222222222222221 3.111111111111111 0.0 0.0
15.222222222222221 3.5555555555555554 0.0 0.0
15.222222222222221 4.0 0.0 0.0
15.222222222222221 4.444444444444445 0.0 0.0
15.222222222222221 4.888888888888889 0.0 0.0
15.222222222222221 5.333333333333333 0.0 0.0
15.222222222222221 5.777777777777778 0.0 0.0
15.222222222222221 6.222222222222222 0.0 0.0
15.222222222222221 6.666666666666667 0.0 0.0
15.222222222222221 7.111111111111111 0.0 0.0
15.222222222222221 7.555555555555555 0.0 0.0
15.222222222222221 8.0 0.0 0.0
15.222222222222221 8.444444444444443 0.0 0.0
15.222222222222221 8.88888888888889 0.0 0.0
15.222222222222221 9.333333333333332 0.0 0.0
15.222222222222221 9.777777777777779 0.0 0.0
15.222222222222221 10.222222222222221 0.0 0.0
15.222222222222221 10.666666666666668 0.0 0.0
15.222222222222221 11.11111111111111 0.0 0.0
15.222222222222221 11.555555555555557 0.0 0.0
15.222222222222221 12.0 0.0 0.0
15.222222222222221 12.444444444444443 0.0 0.0
15.222222222222221 12.88888888888889 0.0 0.0
15.222222222222221 13.333333333333332 0.0 0.0
15.222222222222221 13.777777777777779 0.0 0.0
15.222222222222221 14.222222222222221 0.0 0.0
15.222222222222221 14.666666666666668 0.0 0.0
15.222222222222221 15.11111111111111 0.0 0.0
15.222222222222221 15.555555555555557 0.0 0.0
15.222222222222221 16.0 0.0 0.0
15.222222222222221 16.444444444444443 0.0 0.0
15.222222222222221 16.88888888888889 0.0 0.0
15.222222222222221 17.333333333333336 0.0 0.0
15.222222222222221 17.77777777777778 0.0 0.0
15.222222222222221 18.22222222222222 0.0 0.0
15.222222222222221 18.666666666666664 0.0 0.0
15.222222222222221 19.11111111111111 0.0 0.0
15.222222222222221 19.555555555555557 0.0 0.0
15.222222222222221 20.0 0.0 0.0
15.222222222222221 20.444444444444443 0.0 0.0
15.222222222222221 20.88888888888889 0.0 0.0
15.222222222222221 21.333333333333336 0.0 0.0
15.222222222222221 21.77777777777778 0.0 0.0
15.444444444444445 -21.77777777777778 0.0 0.0
15.444444444444445 -21.333333333333336 0.0 0.0
15.444444444444445 -20.88888888888889 0.0 0.0
15.444444444444445 -20.444444444444443 0.0 0.0
15.444444444444445 -20.0 0.0 0.0
15.444444444444445 -19.555555555555557 0.0 0.0
15.444444444444445 -19.11111111111111 0.0 0.0
15.444444444444445 -18.666666666666664 0.0 0.0
15.444444444444445 -18.22222222222222 0.0 0.0
15.444444444444445 -17.77777777777778 0.0 0.0
15.444444444444445 -17.333333333333336 0.0 0.0
15.444444444444445 -16.88888888888889 0.0 0.0
15.444444444444445 -16.444444444444443 0.0 0.0
15.444444444444445 -16.0 0.0 0.0
15.444444444444445 -15.555555555555557 0.0 0.0
15.444444444444445 -15.11111111111111 0.0 0.0
15.444444444444445 -14.666666666666668 0.0 0.0
15.444444444444445 -14.222222222222221 0.0 0.0
15.444444444444445 -13.777777777777779 0.0 0.0
15.444444444444445 -13.333333333333332 0.0 0.0
15.444444444444445 -12.88888888888889 0.0 0.0
15.444444444444445 -12.444444444444443 0.0 0.0
15.444444444444445 -12.0 0.0 0.0
15.444444444444445 -11.555555555555557 0.0 0.0
15.444444444444445 -11.11111111111111 0.0 0.0
15.444444444444445 -10.666666666666668 0.0 0.0
15.444444444444445 -10.222222222222221 0.0 0.0
15.444444444444445 -9.777777777777779 0.0 0.0
15.444444444444445 -9.333333333333332 0.0 0.0
15.444444444444445 -8.88888888888889 0.0 0.0
15.444444444444445 -8.444444444444443 0.0 0.0
15.444444444444445 -8.0 0.0 0.0
15.444444444444445 -7.555555555555555 0.0 0.0
15.444444444444445 -7.111111111111111 0.0 0.0
15.444444444444445 -6.666666666666667 0.0 0.0
15.444444444444445 -6.222222222222222 0.0 0.0
15.444444444444445 -5.777777777777778 0.0 0.0
15.444444444444445 -5.333333333333333 0.0 0.0
15.444444444444445 -4.888888888888889 0.0 0.0
15.444444444444445 -4.444444444444445 0.0 0.0
15.444444444444445 -4.0 0.0 0.0
15.444444444444445 -3.5555555555555554 0.0 0.0
15.444444444444445 -3.111111111111111 0.0 0.0
15.444444444444445 -2.666666666666667 0.0 0.0
15.444444444444445 -2.2222222222222223 0.0 0.0
15.444444444444445 -1.7777777777777777 0.0 0.0
15.444444444444445 -1.3333333333333335 0.0 0.0
15.444444444444445 -0.8888888888888888 0.0 0.0
15.444444444444445 -0.4444444444444444 0.0 0.0
15.444444444444445 0.0 0.0 0.0
15.444444444444445 0.4444444444444444 0.0 0.0
15.444444444444445 0.8888888888888888 0.0 0.0
15.444444444444445 1.3333333333333335 0.0 0.0
15.444444444444445 1.7777777777777777 0.0 0.0
15.444444444444445 2.2222222222222223 0.0 0.0
15.444444444444445 2.666666666666667 0.0 0.0
15.444444444444445 3.111111111111111 0.0 0.0
15.444444444444445 3.5555555555555554 0.0 0.0
15.444444444444445 4.0 0.0 0.0
15.444444444444445 4.444444444444445 0.0 0.0
15.444444444444445 4.888888888888889 0.0 0.0
15.444444444444445 5.333333333333333 0.0 0.0
15.444444444444445 5.777777777777778 0.0 0.0
15.444444444444445 6.222222222222222 0.0 0.0
15.444444444444445 6.666666666666667 0.0 0.0
15.444444444444445 7.111111111111111 0.0 0.0
15.444444444444445 7.555555555555555 0.0 0.0
15.444444444444445 8.0 0.0 0.0
15.444444444444445 8.444444444444443 0.0 0.0
15.444444444444445 8.88888888888889 0.0 0.0
15.444444444444445 9.333333333333332 0.0 0.0
15.444444444444445 9.777777777777779 0.0 0.0
15.444444444444445 10.222222222222221 0.0 0.0
15.444444444444445 10.666666666666668 0.0 0.0
15.444444444444445 11.11111111111111 0.0 0.0
15.444444444444445 11.555555555555557 0.0 0.0
15.444444444444445 12.0 0.0 0.0
15.444444444444445 12.444444444444443 0.0 0.0
15.444444444444445 12.88888888888889 0.0 0.0
15.444444444444445 13.333333333333332 0.0 0.0
15.444444444444445 13.777777777777779 0.0 0.0
15.444444444444445 14.222222222222221 0.0 0.0
15.444444444444445 14.666666666666668 0.0 0.0
15.444444444444445 15.11111111111111 0.0 0.0
15.444444444444445 15.555555555555557 0.0 0.0
15.444444444444445 16.0 0.0 0.0
15.444444444444445 16.444444444444443 0.0 0.0
15.444444444444445 16.88888888888889 0.0 0.0
15.444444444444445 17.333333333333336 0.0 0.0
15.444444444444445 17.77777777777778 0.0 0.0
15.444444444444445 18.22222222222222 0.0 0.0
15.444444444444445 18.666666666666664 0.0 0.0
15.444444444444445 19.11111111111111 0.0 0.0
15.444444444444445 19.555555555555557 0.0 0.0
15.444444444444445 20.0 0.0 0.0
15.444444444444445 20.444444444444443 0.0 0.0
15.444444444444445 20.88888888888889 0.0 0.0
15.444444444444445 21.333333333333336 0.0 0.0
15.444444444444445 21.77777777777778 0.0 0.0
15.666666666666668 -21.77777777777778 0.0 0.0
15.666666666666668 -21.333333333333336 0.0 0.0
15.666666666666668 -20.88888888888889 0.0 0.0
15.666666666666668 -20.444444444444443 0.0 0.0
15.666666666666668 -20.0 0.0 0.0
15.666666666666668 -19.555555555555557 0.0 0.0
15.666666666666668 -19.11111111111111 0.0 0.0
15.666666666666668 -18.666666666666664 0.0 0.0
15.666666666666668 -18.22222222222222 0.0 0.0
15.666666666666668 -17.77777777777778 0.0 0.0
15.666666666666668 -17.333333333333336 0.0 0.0
15.666666666666668 -16.88888888888889 0.0 0.0
15.666666666666668 -16.444444444444443 0.0 0.0
15.666666666666668 -16.0 0.0 0.0
15.666666666666668 -15.555555555555557 0.0 0.0
15.666666666666668 -15.11111111111111 0.0 0.0
15.666666666666668 -14.666666666666668 0.0 0.0
15.666666666666668 -14.222222222222221 0.0 0.0
15.666666666666668 -13.777777777777779 0.0 0.0
15.666666666666668 -13.333333333333332 0.0 0.0
15.666666666666668 -12.88888888888889 0.0 0.0
15.666666666666668 -12.444444444444443 0.0 0.0
15.666666666666668 -12.0 0.0 0.0
15.666666666666668 -11.555555555555557 0.0 0.0
15.666666666666668 -11.11111111111111 0.0 0.0
15.666666666666668 -10.666666666666668 0.0 0.0
15.666666666666668 -10.222222222222221 0.0 0.0
15.666666666666668 -9.777777777777779 0.0 0.0
15.666666666666668 -9.333333333333332 0.0 0.0
15.666666666666668 -8.88888888888889 0.0 0.0
15.666666666666668 -8.444444444444443 0.0 0.0
15.666666666666668 -8.0 0.0 0.0
15.666666666666668 -7.555555555555555 0.0 0.0
15.666666666666668 -7.111111111111111 0.0 0.0
15.666666666666668 -6.666666666666667 0.0 0.0
15.666666666666668 -6.222222222222222 0.0 0.0
15.666666666666668 -5.777777777777778 0.0 0.0
15.666666666666668 -5.333333333333333 0.0 0.0
15.666666666666668 -4.888888888888889 0.0 0.0
15.666666666666668 -4.444444444444445 0.0 0.0
15.666666666666668 -4.0 0.0 0.0
15.666666666666668 -3.5555555555555554 0.0 0.0
15.666666666666668 -3.111111111111111 0.0 0.0
15.666666666666668 -2.666666666666667 0.0 0.0
15.666666666666668 -2.2222222222222223 0.0 0.0
15.666666666666668 -1.7777777777777777 0.0 0.0
15.666666666666668 -1.3333333333333335 0.0 0.0
15.666666666666668 -0.8888888888888888 0.0 0.0
15.666666666666668 -0.4444444444444444 0.0 0.0
15.666666666666668 0.0 0.0 0.0
15.666666666666668 0.4444444444444444 0.0 0.0
15.666666666666668 0.8888888888888888 0.0 0.0
15.666666666666668 1.3333333333333335 0.0 0.0
15.666666666666668 1.7777777777777777 0.0 0.0
15.666666666666668 2.2222222222222223 0.0 0.0
15.666666666666668 2.666666666666667 0.0 0.0
15.666666666666668 3.111111111111111 0.0 0.0
15.666666666666668 3.5555555555555554 0.0 0.0
15.666666666666668 4.0 0.0 0.0
15.666666666666668 4.444444444444445 0.0 0.0
15.666666666666668 4.888888888888889 0.0 0.0
15.666666666666668 5.333333333333333 0.0 0.0
15.666666666666668 5.777777777777778 0.0 0.0
15.666666666666668 6.222222222222222 0.0 0.0
15.666666666666668 6.666666666666667 0.0 0.0
15.666666666666668 7.111111111111111 0.0 0.0
15.666666666666668 7.555555555555555 0.0 0.0
15.666666666666668 8.0 0.0 0.0
15.666666666666668 8.444444444444443 0.0 0.0
15.666666666666668 8.88888888888889 0.0 0.0
15.666666666666668 9.333333333333332 0.0 0.0
15.666666666666668 9.777777777777779 0.0 0.0
15.666666666666668 10.222222222222221 0.0 0.0
15.666666666666668 10.666666666666668 0.0 0.0
15.666666666666668 11.11111111111111 0.0 0.0
15.666666666666668 11.555555555555557 0.0 0.0
15.666666666666668 12.0 0.0 0.0
15.666666666666668 12.444444444444443 0.0 0.0
15.666666666666668 12.88888888888889 0.0 0.0
15.666666666666668 13.333333333333332 0.0 0.0
15.666666666666668 13.777777777777779 0.0 0.0
15.666666666666668 14.222222222222221 0.0 0.0
15.666666666666668 14.666666666666668 0.0 0.0
15.666666666666668 15.11111111111111 0.0 0.0
15.666666666666668 15.555555555555557 0.0 0.0
15.666666666666668 16.0 0.0 0.0
15.666666666666668 16.444444444444443 0.0 0.0
15.666666666666668 16.88888888888889 0.0 0.0
15.666666666666668 17.333333333333336 0.0 0.0
15.666666666666668 17.77777777777778 0.0 0.0
15.666666666666668 18.22222222222222 0.0 0.0
15.666666666666668 18.666666666666664 0.0 0.0
15.666666666666668 19.11111111111111 0.0 0.0
15.666666666666668 19.555555555555557 0.0 0.0
15.666666666666668 20.0 0.0 0.0
15.666666666666668 20.444444444444443 0.0 0.0
15.666666666666668 20.88888888888889 0.0 0.0
15.666666666666668 21.333333333333336 0.0 0.0
15.666666666666668 21.77777777777778 0.0 0.0
15.88888888888889 -21.77777777777778 0.0 0.0
15.88888888888889 -21.333333333333336 0.0 0.0
15.88888888888889 -20.88888888888889 0.0 0.0
15.88888888888889 -20.444444444444443 0.0 0.0
15.88888888888889 -20.0 0.0 0.0
15.88888888888889 -19.555555555555557 0.0 0.0
15.88888888888889 -19.11111111111111 0.0 0.0
15.88888888888889 -18.666666666666664 0.0 0.0
15.88888888888889 -18.22222222222222 0.0 0.0
15.88888888888889 -17.77777777777778 0.0 0.0
15.88888888888889 -17.333333333333336 0.0 0.0
15.88888888888889 -16.88888888888889 0.0 0.0
15.88888888888889 -16.444444444444443 0.0 0.0
15.88888888888889 -16.0 0.0 0.0
15.88888888888889 -15.555555555555557 0.0 0.0
15.88888888888889 -15.11111111111111 0.0 0.0
15.88888888888889 -14.666666666666668 0.0 0.0
15.88888888888889 -14.222222222222221 0.0 0.0
15.88888888888889 -13.777777777777779 0.0 0.0
15.88888888888889 -13.333333333333332 0.0 0.0
15.88888888888889 -12.88888888888889 0.0 0.0
15.88888888888889 -12.444444444444443 0.0 0.0
15.88888888888889 -12.0 0.0 0.0
15.88888888888889 -11.555555555555557 0.0 0.0
15.88888888888889 -11.11111111111111 0.0 0.0
15.88888888888889 -10.666666666666668 0.0 0.0
15.88888888888889 -10.222222222222221 0.0 0.0
15.88888888888889 -9.777777777777779 0.0 0.0
15.88888888888889 -9.333333333333332 0.0 0.0
15.88888888888889 -8.88888888888889 0.0 0.0
15.88888888888889 -8.444444444444443 0.0 0.0
15.88888888888889 -8.0 0.0 0.0
15.88888888888889 -7.555555555555555 0.0 0.0
15.88888888888889 -7.111111111111111 0.0 0.0
15.88888888888889 -6.666666666666667 0.0 0.0
15.88888888888889 -6.222222222222222 0.0 0.0
15.88888888888889 -5.777777777777778 0.0 0.0
15.88888888888889 -5.333333333333333 0.0 0.0
15.88888888888889 -4.888888888888889 0.0 0.0
15.88888888888889 -4.444444444444445 0.0 0.0
15.88888888888889 -4.0 0.0 0.0
15.88888888888889 -3.5555555555555554 0.0 0.0
15.88888888888889 -3.111111111111111 0.0 0.0
15.88888888888889 -2.666666666666667 0.0 0.0
15.88888888888889 -2.2222222222222223 0.0 0.0
15.88888888888889 -1.7777777777777777 0.0 0.0
15.88888888888889 -1.3333333333333335 0.0 0.0
15.88888888888889 -0.8888888888888888 0.0 0.0
15.88888888888889 -0.4444444444444444 0.0 0.0
15.88888888888889 0.0 0.0 0.0
15.88888888888889 0.4444444444444444 0.0 0.0
15.88888888888889 0.8888888888888888 0.0 0.0
15.88888888888889 1.3333333333333335 0.0 0.0
15.88888888888889 1.7777777777777777 0.0 0.0
15.88888888888889 2.2222222222222223 0.0 0.0
15.88888888888889 2.666666666666667 0.0 0.0
15.88888888888889 3.111111111111111 0.0 0.0
15.88888888888889 3.5555555555555554 0.0 0.0
15.88888888888889 4.0 0.0 0.0
15.88888888888889 4.444444444444445 0.0 0.0
15.88888888888889 4.888888888888889 0.0 0.0
15.88888888888889 5.333333333333333 0.0 0.0
15.88888888888889 5.777777777777778 0.0 0.0
15.88888888888889 6.222222222222222 0.0 0.0
15.88888888888889 6.666666666666667 0.0 0.0
15.88888888888889 7.111111111111111 0.0 0.0
15.88888888888889 7.555555555555555 0.0 0.0
15.88888888888889 8.0 0.0 0.0
15.88888888888889 8.444444444444443 0.0 0.0
15.88888888888889 8.88888888888889 0.0 0.0
15.88888888888889 9.333333333333332 0.0 0.0
15.88888888888889 9.777777777777779 0.0 0.0
15.88888888888889 10.222222222222221 0.0 0.0
15.88888888888889 10.666666666666668 0.0 0.0
15.88888888888889 11.11111111111111 0.0 0.0
15.88888888888889 11.555555555555557 0.0 0.0
15.88888888888889 12.0 0.0 0.0
15.88888888888889 12.444444444444443 0.0 0.0
15.88888888888889 12.88888888888889 0.0 0.0
15.88888888888889 13.333333333333332 0.0 0.0
15.88888888888889 13.777777777777779 0.0 0.0
15.88888888888889 14.222222222222221 0.0 0.0
15.88888888888889 14.666666666666668 0.0 0.0
15.88888888888889 15.11111111111111 0.0 0.0
15.88888888888889 15.555555555555557 0.0 0.0
15.88888888888889 16.0 0.0 0.0
15.88888888888889 16.444444444444443 0.0 0.0
15.88888888888889 16.88888888888889 0.0 0.0
15.88888888888889 17.333333333333336 0.0 0.0
15.88888888888889 17.77777777777778 0.0 0.0
15.88888888888889 18.22222222222222 0.0 0.0
15.88888888888889 18.666666666666664 0.0 0.0
15.88888888888889 19.11111111111111 0.0 0.0
15.88888888888889 19.555555555555557 0.0 0.0
15.88888888888889 20.0 0.0 0.0
15.88888888888889 20.444444444444443 0.0 0.0
15.88888888888889 20.88888888888889 0.0 0.0
15.88888888888889 21.333333333333336 0.0 0.0
15.88888888888889 21.77777777777778 0.0 0.0
16.11111111111111 -21.77777777777778 0.0 0.0
16.11111111111111 -21.333333333333336 0.0 0.0
16.11111111111111 -20.88888888888889 0.0 0.0
16.11111111111111 -20.444444444444443 0.0 0.0
16.11111111111111 -20.0 0.0 0.0
16.11111111111111 -19.555555555555557 0.0 0.0
16.11111111111111 -19.11111111111111 0.0 0.0
16.11111111111111 -18.666666666666664 0.0 0.0
16.11111111111111 -18.22222222222222 0.0 0.0
16.11111111111111 -17.77777777777778 0.0 0.0
16.11111111111111 -17.333333333333336 0.0 0.0
16.11111111111111 -16.88888888888889 0.0 0.0
16.11111111111111 -16.444444444444443 0.0 0.0
16.11111111111111 -16.0 0.0 0.0
16.11111111111111 -15.555555555555557 0.0 0.0
16.11111111111111 -15.11111111111111 0.0 0.0
16.11111111111111 -14.666666666666668 0.0 0.0
16.11111111111111 -14.222222222222221 0.0 0.0
16.11111111111111 -13.777777777777779 0.0 0.0
16.11111111111111 -13.333333333333332 0.0 0.0
16.11111111111111 -12.88888888888889 0.0 0.0
16.11111111111111 -12.444444444444443 0.0 0.0
16.11111111111111 -12.0 0.0 0.0
16.11111111111111 -11.555555555555557 0.0 0.0
16.11111111111111 -11.11111111111111 0.0 0.0
16.11111111111111 -10.666666666666668 0.0 0.0
16.11111111111111 -10.222222222222221 0.0 0.0
16.11111111111111 -9.777777777777779 0.0 0.0
16.11111111111111 -9.333333333333332 0.0 0.0
16.11111111111111 -8.88888888888889 0.0 0.0
16.11111111111111 -8.444444444444443 0.0 0.0
16.11111111111111 -8.0 0.0 0.0
16.11111111111111 -7.555555555555555 0.0 0.0
16.11111111111111 -7.111111111111111 0.0 0.0
16.11111111111111 -6.666666666666667 0.0 0.0
16.11111111111111 -6.222222222222222 0.0 0.0
16.11111111111111 -5.777777777777778 0.0 0.0
16.11111111111111 -5.333333333333333 0.0 0.0
16.11111111111111 -4.888888888888889 0.0 0.0
16.11111111111111 -4.444444444444445 0.0 0.0
16.11111111111111 -4.0 0.0 0.0
16.11111111111111 -3.5555555555555554 0.0 0.0
16.11111111111111 -3.111111111111111 0.0 0.0
16.11111111111111 -2.666666666666667 0.0 0.0
16.11111111111111 -2.2222222222222223 0.0 0.0
16.11111111111111 -1.7777777777777777 0.0 0.0
16.11111111111111 -1.3333333333333335 0.0 0.0
16.11111111111111 -0.8888888888888888 0.0 0.0
16.11111111111111 -0.4444444444444444 0.0 0.0
16.11111111111111 0.0 0.0 0.0
16.11111111111111 0.4444444444444444 0.0 0.0
16.11111111111111 0.8888888888888888 0.0 0.0
16.11111111111111 1.3333333333333335 0.0 0.0
16.11111111111111 1.7777777777777777 0.0 0.0
16.11111111111111 2.2222222222222223 0.0 0.0
16.11111111111111 2.666666666666667 0.0 0.0
16.11111111111111 3.111111111111111 0.0 0.0
16.11111111111111 3.5555555555555554 0.0 0.0
16.11111111111111 4.0 0.0 0.0
16.11111111111111 4.444444444444445 0.0 0.0
16.11111111111111 4.888888888888889 0.0 0.0
16.11111111111111 5.333333333333333 0.0 0.0
16.11111111111111 5.777777777777778 0.0 0.0
16.11111111111111 6.222222222222222 0.0 0.0
16.11111111111111 6.666666666666667 0.0 0.0
16.11111111111111 7.111111111111111 0.0 0.0
16.11111111111111 7.555555555555555 0.0 0.0
16.11111111111111 8.0 0.0 0.0
16.11111111111111 8.444444444444443 0.0 0.0
16.11111111111111 8.88888888888889 0.0 0.0
16.11111111111111 9.333333333333332 0.0 0.0
16.11111111111111 9.777777777777779 0.0 0.0
16.11111111111111 10.222222222222221 0.0 0.0
16.11111111111111 10.666666666666668 0.0 0.0
16.11111111111111 11.11111111111111 0.0 0.0
16.11111111111111 11.555555555555557 0.0 0.0
16.11111111111111 12.0 0.0 0.0
16.11111111111111 12.444444444444443 0.0 0.0
16.11111111111111 12.88888888888889 0.0 0.0
16.11111111111111 13.333333333333332 0.0 0.0
16.11111111111111 13.777777777777779 0.0 0.0
16.11111111111111 14.222222222222221 0.0 0.0
16.11111111111111 14.666666666666668 0.0 0.0
16.11111111111111 15.11111111111111 0.0 0.0
16.11111111111111 15.555555555555557 0.0 0.0
16.11111111111111 16.0 0.0 0.0
16.11111111111111 16.444444444444443 0.0 0.0
16.11111111111111 16.88888888888889 0.0 0.0
16.11111111111111 17.333333333333336 0.0 0.0
16.11111111111111 17.77777777777778 0.0 0.0
16.11111111111111 18.22222222222222 0.0 0.0
16.11111111111111 18.666666666666664 0.0 0.0
16.11111111111111 19.11111111111111 0.0 0.0
16.11111111111111 19.555555555555557 0.0 0.0
16.11111111111111 20.0 0.0 0.0
16.11111111111111 20.444444444444443 0.0 0.0
16.11111111111111 20.88888888888889 0.0 0.0
16.11111111111111 21.333333333333336 0.0 0.0
16.11111111111111 21.77777777777778 0.0 0.0
16.333333333333332 -21.77777777777778 0.0 0.0
16.333333333333332 -21.333333333333336 0.0 0.0
16.333333333333332 -20.88888888888889 0.0 0.0
16.333333333333332 -20.444444444444443 0.0 0.0
16.333333333333332 -20.0 0.0 0.0
16.333333333333332 -19.555555555555557 0.0 0.0
16.333333333333332 -19.11111111111111 0.0 0.0
16.333333333333332 -18.666666666666664 0.0 0.0
16.333333333333332 -18.22222222222222 0.0 0.0
16.333333333333332 -17.77777777777778 0.0 0.0
16.333333333333332 -17.333333333333336 0.0 0.0
16.333333333333332 -16.88888888888889 0.0 0.0
16.333333333333332 -16.444444444444443 0.0 0.0
16.333333333333332 -16.0 0.0 0.0
16.333333333333332 -15.555555555555557 0.0 0.0
16.333333333333332 -15.11111111111111 0.0 0.0
16.333333333333332 -14.666666666666668 0.0 0.0
16.333333333333332 -14.222222222222221 0.0 0.0
16.333333333333332 -13.777777777777779 0.0 0.0
16.333333333333332 -13.333333333333332 0.0 0.0
16.333333333333332 -12.88888888888889 0.0 0.0
16.333333333333332 -12.444444444444443 0.0 0.0
16.333333333333332 -12.0 0.0 0.0
16.333333333333332 -11.555555555555557 0.0 0.0
16.333333333333332 -11.11111111111111 0.0 0.0
16.333333333333332 -10.666666666666668 0.0 0.0
16.333333333333332 -10.222222222222221 0.0 0.0
16.333333333333332 -9.777777777777779 0.0 0.0
16.333333333333332 -9.333333333333332 0.0 0.0
16.333333333333332 -8.88888888888889 0.0 0.0
16.333333333333332 -8.444444444444443 0.0 0.0
16.333333333333332 -8.0 0.0 0.0
16.333333333333332 -7.555555555555555 0.0 0.0
16.333333333333332 -7.111111111111111 0.0 0.0
16.333333333333332 -6.666666666666667 0.0 0.0
16.333333333333332 -6.222222222222222 0.0 0.0
16.333333333333332 -5.777777777777778 0.0 0.0
16.333333333333332 -5.333333333333333 0.0 0.0
16.333333333333332 -4.888888888888889 0.0 0.0
16.333333333333332 -4.444444444444445 0.0 0.0
16.333333333333332 -4.0 0.0 0.0
16.333333333333332 -3.5555555555555554 0.0 0.0
16.333333333333332 -3.111111111111111 0.0 0.0
16.333333333333332 -2.666666666666667 0.0 0.0
16.333333333333332 -2.2222222222222223 0.0 0.0
16.333333333333332 -1.7777777777777777 0.0 0.0
16.333333333333332 -1.3333333333333335 0.0 0.0
16.333333333333332 -0.8888888888888888 0.0 0.0
16.333333333333332 -0.4444444444444444 0.0 0.0
16.333333333333332 0.0 0.0 0.0
16.333333333333332 0.4444444444444444 0.0 0.0
16.333333333333332 0.8888888888888888 0.0 0.0
16.333333333333332 1.3333333333333335 0.0 0.0
16.333333333333332 1.7777777777777777 0.0 0.0
16.333333333333332 2.2222222222222223 0.0 0.0
16.333333333333332 2.666666666666667 0.0 0.0
16.333333333333332 3.111111111111111 0.0 0.0
16.333333333333332 3.5555555555555554 0.0 0.0
16.333333333333332 4.0 0.0 0.0
16.333333333333332 4.444444444444445 0.0 0.0
16.333333333333332 4.888888888888889 0.0 0.0
16.333333333333332 5.333333333333333 0.0 0.0
16.333333333333332 5.777777777777778 0.0 0.0
16.333333333333332 6.222222222222222 0.0 0.0
16.333333333333332 6.666666666666667 0.0 0.0
16.333333333333332 7.111111111111111 0.0 0.0
16.333333333333332 7.555555555555555 0.0 0.0
16.333333333333332 8.0 0.0 0.0
16.333333333333332 8.444444444444443 0.0 0.0
16.333333333333332 8.88888888888889 0.0 0.0
16.333333333333332 9.333333333333332 0.0 0.0
16.333333333333332 9.777777777777779 0.0 0.0
16.333333333333332 10.222222222222221 0.0 0.0
16.333333333333332 10.666666666666668 0.0 0.0
16.333333333333332 11.11111111111111 0.0 0.0
16.333333333333332 11.555555555555557 0.0 0.0
16.333333333333332 12.0 0.0 0.0
16.333333333333332 12.444444444444443 0.0 0.0
16.333333333333332 12.88888888888889 0.0 0.0
16.333333333333332 13.333333333333332 0.0 0.0
16.333333333333332 13.777777777777779 0.0 0.0
16.333333333333332 14.222222222222221 0.0 0.0
16.333333333333332 14.666666666666668 0.0 0.0
16.333333333333332 15.11111111111111 0.0 0.0
16.333333333333332 15.555555555555557 0.0 0.0
16.333333333333332 16.0 0.0 0.0
16.333333333333332 16.444444444444443 0.0 0.0
16.333333333333332 16.88888888888889 0.0 0.0
16.333333333333332 17.333333333333336 0.0 0.0
16.333333333333332 17.77777777777778 0.0 0.0
16.333333333333332 18.22222222222222 0.0 0.0
16.333333333333332 18.666666666666664 0.0 0.0
16.333333333333332 19.11111111111111 0.0 0.0
16.333333333333332 19.555555555555557 0.0 0.0
16.333333333333332 20.0 0.0 0.0
16.333333333333332 20.444444444444443 0.0 0.0
16.333333333333332 20.88888888888889 0.0 0.0
16.333333333333332 21.333333333333336 0.0 0.0
16.333333333333332 21.77777777777778 0.0 0.0
16.555555555555557 -21.77777777777778 0.0 0.0
16.555555555555557 -21.333333333333336 0.0 0.0
16.555555555555557 -20.88888888888889 0.0 0.0
16.555555555555557 -20.444444444444443 0.0 0.0
16.555555555555557 -20.0 0.0 0.0
16.555555555555557 -19.555555555555557 0.0 0.0
16.555555555555557 -19.11111111111111 0.0 0.0
16.555555555555557 -18.666666666666664 0.0 0.0
16.555555555555557 -18.22222222222222 0.0 0.0
16.555555555555557 -17.77777777777778 0.0 0.0
16.555555555555557 -17.333333333333336 0.0 0.0
16.555555555555557 -16.88888888888889 0.0 0.0
16.555555555555557 -16.444444444444443 0.0 0.0
16.555555555555557 -16.0 0.0 0.0
16.555555555555557 -15.555555555555557 0.0 0.0
16.555555555555557 -15.11111111111111 0.0 0.0
16.555555555555557 -14.666666666666668 0.0 0.0
16.555555555555557 -14.222222222222221 0.0 0.0
16.555555555555557 -13.777777777777779 0.0 0.0
16.555555555555557 -13.333333333333332 0.0 0.0
16.555555555555557 -12.88888888888889 0.0 0.0
16.555555555555557 -12.444444444444443 0.0 0.0
16.555555555555557 -12.0 0.0 0.0
16.555555555555557 -11.555555555555557 0.0 0.0
16.555555555555557 -11.11111111111111 0.0 0.0
16.555555555555557 -10.666666666666668 0.0 0.0
16.555555555555557 -10.222222222222221 0.0 0.0
16.555555555555557 -9.777777777777779 0.0 0.0
16.555555555555557 -9.333333333333332 0.0 0.0
16.555555555555557 -8.88888888888889 0.0 0.0
16.555555555555557 -8.444444444444443 0.0 0.0
16.555555555555557 -8.0 0.0 0.0
16.555555555555557 -7.555555555555555 0.0 0.0
16.555555555555557 -7.111111111111111 0.0 0.0
16.555555555555557 -6.666666666666667 0.0 0.0
16.555555555555557 -6.222222222222222 0.0 0.0
16.555555555555557 -5.777777777777778 0.0 0.0
16.555555555555557 -5.333333333333333 0.0 0.0
16.555555555555557 -4.888888888888889 0.0 0.0
16.555555555555557 -4.444444444444445 0.0 0.0
16.555555555555557 -4.0 0.0 0.0
16.555555555555557 -3.5555555555555554 0.0 0.0
16.555555555555557 -3.111111111111111 0.0 0.0
16.555555555555557 -2.666666666666667 0.0 0.0
16.555555555555557 -2.2222222222222223 0.0 0.0
16.555555555555557 -1.7777777777777777 0.0 0.0
16.555555555555557 -1.3333333333333335 0.0 0.0
16.555555555555557 -0.8888888888888888 0.0 0.0
16.555555555555557 -0.4444444444444444 0.0 0.0
16.555555555555557 0.0 0.0 0.0
16.555555555555557 0.4444444444444444 0.0 0.0
16.555555555555557 0.8888888888888888 0.0 0.0
16.555555555555557 1.3333333333333335 0.0 0.0
16.555555555555557 1.7777777777777777 0.0 0.0
16.555555555555557 2.2222222222222223 0.0 0.0
16.555555555555557 2.666666666666667 0.0 0.0
16.555555555555557 3.111111111111111 0.0 0.0
16.555555555555557 3.5555555555555554 0.0 0.0
16.555555555555557 4.0 0.0 0.0
16.555555555555557 4.444444444444445 0.0 0.0
16.555555555555557 4.888888888888889 0.0 0.0
16.555555555555557 5.333333333333333 0.0 0.0
16.555555555555557 5.777777777777778 0.0 0.0
16.555555555555557 6.222222222222222 0.0 0.0
16.555555555555557 6.666666666666667 0.0 0.0
16.555555555555557 7.111111111111111 0.0 0.0
16.555555555555557 7.555555555555555 0.0 0.0
16.555555555555557 8.0 0.0 0.0
16.555555555555557 8.444444444444443 0.0 0.0
16.555555555555557 8.88888888888889 0.0 0.0
16.555555555555557 9.333333333333332 0.0 0.0
16.555555555555557 9.777777777777779 0.0 0.0
16.555555555555557 10.222222222222221 0.0 0.0
16.555555555555557 10.666666666666668 0.0 0.0
16.555555555555557 11.11111111111111 0.0 0.0
16.555555555555557 11.555555555555557 0.0 0.0
16.555555555555557 12.0 0.0 0.0
16.555555555555557 12.444444444444443 0.0 0.0
16.555555555555557 12.88888888888889 0.0 0.0
16.555555555555557 13.333333333333332 0.0 0.0
16.555555555555557 13.777777777777779 0.0 0.0
16.555555555555557 14.222222222222221 0.0 0.0
16.555555555555557 14.666666666666668 0.0 0.0
16.555555555555557 15.11111111111111 0.0 0.0
16.555555555555557 15.555555555555557 0.0 0.0
16.555555555555557 16.0 0.0 0.0
16.555555555555557 16.444444444444443 0.0 0.0
16.555555555555557 16.88888888888889 0.0 0.0
16.555555555555557 17.333333333333336 0.0 0.0
16.555555555555557 17.77777777777778 0.0 0.0
16.555555555555557 18.22222222222222 0.0 0.0
16.555555555555557 18.666666666666664 0.0 0.0
16.555555555555557 19.11111111111111 0.0 0.0
16.555555555555557 19.555555555555557 0.0 0.0
16.555555555555557 20.0 0.0 0.0
16.555555555555557 20.444444444444443 0.0 0.0
16.555555555555557 20.88888888888889 0.0 0.0
16.555555555555557 21.333333333333336 0.0 0.0
16.555555555555557 21.77777777777778 0.0 0.0
16.77777777777778 -21.77777777777778 0.0 0.0
16.77777777777778 -21.333333333333336 0.0 0.0
16.77777777777778 -20.88888888888889 0.0 0.0
16.77777777777778 -20.444444444444443 0.0 0.0
16.77777777777778 -20.0 0.0 0.0
16.77777777777778 -19.555555555555557 0.0 0.0
16.77777777777778 -19.11111111111111 0.0 0.0
16.77777777777778 -18.666666666666664 0.0 0.0
16.77777777777778 -18.22222222222222 0.0 0.0
16.77777777777778 -17.77777777777778 0.0 0.0
16.77777777777778 -17.333333333333336 0.0 0.0
16.77777777777778 -16.88888888888889 0.0 0.0
16.77777777777778 -16.444444444444443 0.0 0.0
16.77777777777778 -16.0 0.0 0.0
16.77777777777778 -15.555555555555557 0.0 0.0
16.77777777777778 -15.11111111111111 0.0 0.0
16.77777777777778 -14.666666666666668 0.0 0.0
16.77777777777778 -14.222222222222221 0.0 0.0
16.77777777777778 -13.777777777777779 0.0 0.0
16.77777777777778 -13.333333333333332 0.0 0.0
16.77777777777778 -12.88888888888889 0.0 0.0
16.77777777777778 -12.444444444444443 0.0 0.0
16.77777777777778 -12.0 0.0 0.0
16.77777777777778 -11.555555555555557 0.0 0.0
16.77777777777778 -11.11111111111111 0.0 0.0
16.77777777777778 -10.666666666666668 0.0 0.0
16.77777777777778 -10.222222222222221 0.0 0.0
16.77777777777778 -9.777777777777779 0.0 0.0
16.77777777777778 -9.333333333333332 0.0 0.0
16.77777777777778 -8.88888888888889 0.0 0.0
16.77777777777778 -8.444444444444443 0.0 0.0
16.77777777777778 -8.0 0.0 0.0
16.77777777777778 -7.555555555555555 0.0 0.0
16.77777777777778 -7.111111111111111 0.0 0.0
16.77777777777778 -6.666666666666667 0.0 0.0
16.77777777777778 -6.222222222222222 0.0 0.0
16.77777777777778 -5.777777777777778 0.0 0.0
16.77777777777778 -5.333333333333333 0.0 0.0
16.77777777777778 -4.888888888888889 0.0 0.0
16.77777777777778 -4.444444444444445 0.0 0.0
16.77777777777778 -4.0 0.0 0.0
16.77777777777778 -3.5555555555555554 0.0 0.0
16.77777777777778 -3.111111111111111 0.0 0.0
16.77777777777778 -2.666666666666667 0.0 0.0
16.77777777777778 -2.2222222222222223 0.0 0.0
16.77777777777778 -1.7777777777777777 0.0 0.0
16.77777777777778 -1.3333333333333335 0.0 0.0
16.77777777777778 -0.8888888888888888 0.0 0.0
16.77777777777778 -0.4444444444444444 0.0 0.0
16.77777777777778 0.0 0.0 0.0
16.77777777777778 0.4444444444444444 0.0 0.0
16.77777777777778 0.8888888888888888 0.0 0.0
16.77777777777778 1.3333333333333335 0.0 0.0
16.77777777777778 1.7777777777777777 0.0 0.0
16.77777777777778 2.2222222222222223 0.0 0.0
16.77777777777778 2.666666666666667 0.0 0.0
16.77777777777778 3.111111111111111 0.0 0.0
16.77777777777778 3.5555555555555554 0.0 0.0
16.77777777777778 4.0 0.0 0.0
16.77777777777778 4.444444444444445 0.0 0.0
16.77777777777778 4.888888888888889 0.0 0.0
16.77777777777778 5.333333333333333 0.0 0.0
16.77777777777778 5.777777777777778 0.0 0.0
16.77777777777778 6.222222222222222 0.0 0.0
16.77777777777778 6.666666666666667 0.0 0.0
16.77777777777778 7.111111111111111 0.0 0.0
16.77777777777778 7.555555555555555 0.0 0.0
16.77777777777778 8.0 0.0 0.0
16.77777777777778 8.444444444444443 0.0 0.0
16.77777777777778 8.88888888888889 0.0 0.0
16.77777777777778 9.333333333333332 0.0 0.0
16.77777777777778 9.777777777777779 0.0 0.0
16.77777777777778 10.222222222222221 0.0 0.0
16.77777777777778 10.666666666666668 0.0 0.0
16.77777777777778 11.11111111111111 0.0 0.0
16.77777777777778 11.555555555555557 0.0 0.0
16.77777777777778 12.0 0.0 0.0
16.77777777777778 12.444444444444443 0.0 0.0
16.77777777777778 12.88888888888889 0.0 0.0
16.77777777777778 13.333333333333332 0.0 0.0
16.77777777777778 13.777777777777779 0.0 0.0
16.77777777777778 14.222222222222221 0.0 0.0
16.77777777777778 14.666666666666668 0.0 0.0
16.77777777777778 15.11111111111111 0.0 0.0
16.77777777777778 15.555555555555557 0.0 0.0
16.77777777777778 16.0 0.0 0.0
16.77777777777778 16.444444444444443 0.0 0.0
16.77777777777778 16.88888888888889 0.0 0.0
16.77777777777778 17.333333333333336 0.0 0.0
16.77777777777778 17.77777777777778 0.0 0.0
16.77777777777778 18.22222222222222 0.0 0.0
16.77777777777778 18.666666666666664 0.0 0.0
16.77777777777778 19.11111111111111 0.0 0.0
16.77777777777778 19.555555555555557 0.0 0.0
16.77777777777778 20.0 0.0 0.0
16.77777777777778 20.444444444444443 0.0 0.0
16.77777777777778 20.88888888888889 0.0 0.0
16.77777777777778 21.333333333333336 0.0 0.0
16.77777777777778 21.77777777777778 0.0 0.0
17.0 -21.77777777777778 0.0 0.0
17.0 -21.333333333333336 0.0 0.0
17.0 -20.88888888888889 0.0 0.0
17.0 -20.444444444444443 0.0 0.0
17.0 -20.0 0.0 0.0
17.0 -19.555555555555557 0.0 0.0
17.0 -19.11111111111111 0.0 0.0
17.0 -18.666666666666664 0.0 0.0
17.0 -18.22222222222222 0.0 0.0
17.0 -17.77777777777778 0.0 0.0
17.0 -17.333333333333336 0.0 0.0
17.0 -16.88888888888889 0.0 0.0
17.0 -16.444444444444443 0.0 0.0
17.0 -16.0 0.0 0.0
17.0 -15.555555555555557 0.0 0.0
17.0 -15.11111111111111 0.0 0.0
17.0 -14.666666666666668 0.0 0.0
17.0 -14.222222222222221 0.0 0.0
17.0 -13.777777777777779 0.0 0.0
17.0 -13.333333333333332 0.0 0.0
17.0 -12.88888888888889 0.0 0.0
17.0 -12.444444444444443 0.0 0.0
17.0 -12.0 0.0 0.0
17.0 -11.555555555555557 0.0 0.0
17.0 -11.11111111111111 0.0 0.0
17.0 -10.666666666666668 0.0 0.0
17.0 -10.222222222222221 0.0 0.0
17.0 -9.777777777777779 0.0 0.0
17.0 -9.333333333333332 0.0 0.0
17.0 -8.88888888888889 0.0 0.0
17.0 -8.444444444444443 0.0 0.0
17.0 -8.0 0.0 0.0
17.0 -7.555555555555555 0.0 0.0
17.0 -7.111111111111111 0.0 0.0
17.0 -6.666666666666667 0.0 0.0
17.0 -6.222222222222222 0.0 0.0
17.0 -5.777777777777778 0.0 0.0
17.0 -5.333333333333333 0.0 0.0
17.0 -4.888888888888889 0.0 0.0
17.0 -4.444444444444445 0.0 0.0
17.0 -4.0 0.0 0.0
17.0 -3.5555555555555554 0.0 0.0
17.0 -3.111111111111111 0.0 0.0
17.0 -2.666666666666667 0.0 0.0
17.0 -2.2222222222222223 0.0 0.0
17.0 -1.7777777777777777 0.0 0.0
17.0 -1.3333333333333335 0.0 0.0
17.0 -0.8888888888888888 0.0 0.0
17.0 -0.4444444444444444 0.0 0.0
17.0 0.0 0.0 0.0
17.0 0.4444444444444444 0.0 0.0
17.0 0.8888888888888888 0.0 0.0
17.0 1.3333333333333335 0.0 0.0
17.0 1.7777777777777777 0.0 0.0
17.0 2.2222222222222223 0.0 0.0
17.0 2.666666666666667 0.0 0.0
17.0 3.111111111111111 0.0 0.0
17.0 3.5555555555555554 0.0 0.0
17.0 4.0 0.0 0.0
17.0 4.444444444444445 0.0 0.0
17.0 4.888888888888889 0.0 0.0
17.0 5.333333333333333 0.0 0.0
17.0 5.777777777777778 0.0 0.0
17.0 6.222222222222222 0.0 0.0
17.0 6.666666666666667 0.0 0.0
17.0 7.111111111111111 0.0 0.0
17.0 7.555555555555555 0.0 0.0
17.0 8.0 0.0 0.0
17.0 8.444444444444443 0.0 0.0
17.0 8.88888888888889 0.0 0.0
17.0 9.333333333333332 0.0 0.0
17.0 9.777777777777779 0.0 0.0
17.0 10.222222222222221 0.0 0.0
17.0 10.666666666666668 0.0 0.0
17.0 11.11111111111111 0.0 0.0
17.0 11.555555555555557 0.0 0.0
17.0 12.0 0.0 0.0
17.0 12.444444444444443 0.0 0.0
17.0 12.88888888888889 0.0 0.0
17.0 13.333333333333332 0.0 0.0
17.0 13.777777777777779 0.0 0.0
17.0 14.222222222222221 0.0 0.0
17.0 14.666666666666668 0.0 0.0
17.0 15.11111111111111 0.0 0.0
17.0 15.555555555555557 0.0 0.0
17.0 16.0 0.0 0.0
17.0 16.444444444444443 0.0 0.0
17.0 16.88888888888889 0.0 0.0
17.0 17.333333333333336 0.0 0.0
17.0 17.77777777777778 0.0 0.0
17.0 18.22222222222222 0.0 0.0
17.0 18.666666666666664 0.0 0.0
17.0 19.11111111111111 0.0 0.0
17.0 19.555555555555557 0.0 0.0
17.0 20.0 0.0 0.0
17.0 20.444444444444443 0.0 0.0
17.0 20.88888888888889 0.0 0.0
17.0 21.333333333333336 0.0 0.0
17.0 21.77777777777778 0.0 0.0
17.22222222222222 -21.77777777777778 0.0 0.0
17.22222222222222 -21.333333333333336 0.0 0.0
17.22222222222222 -20.88888888888889 0.0 0.0
17.22222222222222 -20.444444444444443 0.0 0.0
17.22222222222222 -20.0 0.0 0.0
17.22222222222222 -19.555555555555557 0.0 0.0
17.22222222222222 -19.11111111111111 0.0 0.0
17.22222222222222 -18.666666666666664 0.0 0.0
17.22222222222222 -18.22222222222222 0.0 0.0
17.22222222222222 -17.77777777777778 0.0 0.0
17.22222222222222 -17.333333333333336 0.0 0.0
17.22222222222222 -16.88888888888889 0.0 0.0
17.22222222222222 -16.444444444444443 0.0 0.0
17.22222222222222 -16.0 0.0 0.0
17.22222222222222 -15.555555555555557 0.0 0.0
17.22222222222222 -15.11111111111111 0.0 0.0
17.22222222222222 -14.666666666666668 0.0 0.0
17.22222222222222 -14.222222222222221 0.0 0.0
17.22222222222222 -13.777777777777779 0.0 0.0
17.22222222222222 -13.333333333333332 0.0 0.0
17.22222222222222 -12.88888888888889 0.0 0.0
17.22222222222222 -12.444444444444443 0.0 0.0
17.22222222222222 -12.0 0.0 0.0
17.22222222222222 -11.555555555555557 0.0 0.0
17.22222222222222 -11.11111111111111 0.0 0.0
17.22222222222222 -10.666666666666668 0.0 0.0
17.22222222222222 -10.222222222222221 0.0 0.0
17.22222222222222 -9.777777777777779 0.0 0.0
17.22222222222222 -9.333333333333332 0.0 0.0
17.22222222222222 -8.88888888888889 0.0 0.0
17.22222222222222 -8.444444444444443 0.0 0.0
17.22222222222222 -8.0 0.0 0.0
17.22222222222222 -7.555555555555555 0.0 0.0
17.22222222222222 -7.111111111111111 0.0 0.0
17.22222222222222 -6.666666666666667 0.0 0.0
17.22222222222222 -6.222222222222222 0.0 0.0
17.22222222222222 -5.777777777777778 0.0 0.0
17.22222222222222 -5.333333333333333 0.0 0.0
17.22222222222222 -4.888888888888889 0.0 0.0
17.22222222222222 -4.444444444444445 0.0 0.0
17.22222222222222 -4.0 0.0 0.0
17.22222222222222 -3.5555555555555554 0.0 0.0
17.22222222222222 -3.111111111111111 0.0 0.0
17.22222222222222 -2.666666666666667 0.0 0.0
17.22222222222222 -2.2222222222222223 0.0 0.0
17.22222222222222 -1.7777777777777777 0.0 0.0
17.22222222222222 -1.3333333333333335 0.0 0.0
17.22222222222222 -0.8888888888888888 0.0 0.0
17.22222222222222 -0.4444444444444444 0.0 0.0
17.22222222222222 0.0 0.0 0.0
17.22222222222222 0.4444444444444444 0.0 0.0
17.22222222222222 0.8888888888888888 0.0 0.0
17.22222222222222 1.3333333333333335 0.0 0.0
17.22222222222222 1.7777777777777777 0.0 0.0
17.22222222222222 2.2222222222222223 0.0 0.0
17.22222222222222 2.666666666666667 0.0 0.0
17.22222222222222 3.111111111111111 0.0 0.0
17.22222222222222 3.5555555555555554 0.0 0.0
17.22222222222222 4.0 0.0 0.0
17.22222222222222 4.444444444444445 0.0 0.0
17.22222222222222 4.888888888888889 0.0 0.0
17.22222222222222 5.333333333333333 0.0 0.0
17.22222222222222 5.777777777777778 0.0 0.0
17.22222222222222 6.222222222222222 0.0 0.0
17.22222222222222 6.666666666666667 0.0 0.0
17.22222222222222 7.111111111111111 0.0 0.0
17.22222222222222 7.555555555555555 0.0 0.0
17.22222222222222 8.0 0.0 0.0
17.22222222222222 8.444444444444443 0.0 0.0
17.22222222222222 8.88888888888889 0.0 0.0
17.22222222222222 9.333333333333332 0.0 0.0
17.22222222222222 9.777777777777779 0.0 0.0
17.22222222222222 10.222222222222221 0.0 0.0
17.22222222222222 10.666666666666668 0.0 0.0
17.22222222222222 11.11111111111111 0.0 0.0
17.22222222222222 11.555555555555557 0.0 0.0
17.22222222222222 12.0 0.0 0.0
17.22222222222222 12.444444444444443 0.0 0.0
17.22222222222222 12.88888888888889 0.0 0.0
17.22222222222222 13.333333333333332 0.0 0.0
17.22222222222222 13.777777777777779 0.0 0.0
17.22222222222222 14.222222222222221 0.0 0.0
17.22222222222222 14.666666666666668 0.0 0.0
17.22222222222222 15.11111111111111 0.0 0.0
17.22222222222222 15.555555555555557 0.0 0.0
17.22222222222222 16.0 0.0 0.0
17.22222222222222 16.444444444444443 0.0 0.0
17.22222222222222 16.88888888888889 0.0 0.0
17.22222222222222 17.333333333333336 0.0 0.0
17.22222222222222 17.77777777777778 0.0 0.0
17.22222222222222 18.22222222222222 0.0 0.0
17.22222222222222 18.666666666666664 0.0 0.0
17.22222222222222 19.11111111111111 0.0 0.0
17.22222222222222 19.555555555555557 0.0 0.0
17.22222222222222 20.0 0.0 0.0
17.22222222222222 20.444444444444443 0.0 0.0
17.22222222222222 20.88888888888889 0.0 0.0
17.22222222222222 21.333333333333336 0.0 0.0
17.22222222222222 21.77777777777778 0.0 0.0
17.444444444444443 -21.77777777777778 0.0 0.0
17.444444444444443 -21.333333333333336 0.0 0.0
17.444444444444443 -20.88888888888889 0.0 0.0
17.444444444444443 -20.444444444444443 0.0 0.0
17.444444444444443 -20.0 0.0 0.0
17.444444444444443 -19.555555555555557 0.0 0.0
17.444444444444443 -19.11111111111111 0.0 0.0
17.444444444444443 -18.666666666666664 0.0 0.0
17.444444444444443 -18.22222222222222 0.0 0.0
17.444444444444443 -17.77777777777778 0.0 0.0
17.444444444444443 -17.333333333333336 0.0 0.0
17.444444444444443 -16.88888888888889 0.0 0.0
17.444444444444443 -16.444444444444443 0.0 0.0
17.444444444444443 -16.0 0.0 0.0
17.444444444444443 -15.555555555555557 0.0 0.0
17.444444444444443 -15.11111111111111 0.0 0.0
17.444444444444443 -14.666666666666668 0.0 0.0
17.444444444444443 -14.222222222222221 0.0 0.0
17.444444444444443 -13.777777777777779 0.0 0.0
17.444444444444443 -13.333333333333332 0.0 0.0
17.444444444444443 -12.88888888888889 0.0 0.0
17.444444444444443 -12.444444444444443 0.0 0.0
17.444444444444443 -12.0 0.0 0.0
17.444444444444443 -11.555555555555557 0.0 0.0
17.444444444444443 -11.11111111111111 0.0 0.0
17.444444444444443 -10.666666666666668 0.0 0.0
17.444444444444443 -10.222222222222221 0.0 0.0
17.444444444444443 -9.777777777777779 0.0 0.0
17.444444444444443 -9.333333333333332 0.0 0.0
17.444444444444443 -8.88888888888889 0.0 0.0
17.444444444444443 -8.444444444444443 0.0 0.0
17.444444444444443 -8.0 0.0 0.0
17.444444444444443 -7.555555555555555 0.0 0.0
17.444444444444443 -7.111111111111111 0.0 0.0
17.444444444444443 -6.666666666666667 0.0 0.0
17.444444444444443 -6.222222222222222 0.0 0.0
17.444444444444443 -5.777777777777778 0.0 0.0
17.444444444444443 -5.333333333333333 0.0 0.0
17.444444444444443 -4.888888888888889 0.0 0.0
17.444444444444443 -4.444444444444445 0.0 0.0
17.444444444444443 -4.0 0.0 0.0
17.444444444444443 -3.5555555555555554 0.0 0.0
17.444444444444443 -3.111111111111111 0.0 0.0
17.444444444444443 -2.666666666666667 0.0 0.0
17.444444444444443 -2.2222222222222223 0.0 0.0
17.444444444444443 -1.7777777777777777 0.0 0.0
17.444444444444443 -1.3333333333333335 0.0 0.0
17.444444444444443 -0.8888888888888888 0.0 0.0
17.444444444444443 -0.4444444444444444 0.0 0.0
17.444444444444443 0.0 0.0 0.0
17.444444444444443 0.4444444444444444 0.0 0.0
17.444444444444443 0.8888888888888888 0.0 0.0
17.444444444444443 1.3333333333333335 0.0 0.0
17.444444444444443 1.7777777777777777 0.0 0.0
17.444444444444443 2.2222222222222223 0.0 0.0
17.444444444444443 2.666666666666667 0.0 0.0
17.444444444444443 3.111111111111111 0.0 0.0
17.444444444444443 3.5555555555555554 0.0 0.0
17.444444444444443 4.0 0.0 0.0
17.444444444444443 4.444444444444445 0.0 0.0
17.444444444444443 4.888888888888889 0.0 0.0
17.444444444444443 5.333333333333333 0.0 0.0
17.444444444444443 5.777777777777778 0.0 0.0
17.444444444444443 6.222222222222222 0.0 0.0
17.444444444444443 6.666666666666667 0.0 0.0
17.444444444444443 7.111111111111111 0.0 0.0
17.444444444444443 7.555555555555555 0.0 0.0
17.444444444444443 8.0 0.0 0.0
17.444444444444443 8.444444444444443 0.0 0.0
17.444444444444443 8.88888888888889 0.0 0.0
17.444444444444443 9.333333333333332 0.0 0.0
17.444444444444443 9.777777777777779 0.0 0.0
17.444444444444443 10.222222222222221 0.0 0.0
17.444444444444443 10.666666666666668 0.0 0.0
17.444444444444443 11.11111111111111 0.0 0.0
17.444444444444443 11.555555555555557 0.0 0.0
17.444444444444443 12.0 0.0 0.0
17.444444444444443 12.444444444444443 0.0 0.0
17.444444444444443 12.88888888888889 0.0 0.0
17.444444444444443 13.333333333333332 0.0 0.0
17.444444444444443 13.777777777777779 0.0 0.0
17.444444444444443 14.222222222222221 0.0 0.0
17.444444444444443 14.666666666666668 0.0 0.0
17.444444444444443 15.11111111111111 0.0 0.0
17.444444444444443 15.555555555555557 0.0 0.0
17.444444444444443 16.0 0.0 0.0
17.444444444444443 16.444444444444443 0.0 0.0
17.444444444444443 16.88888888888889 0.0 0.0
17.444444444444443 17.333333333333336 0.0 0.0
17.444444444444443 17.77777777777778 0.0 0.0
17.444444444444443 18.22222222222222 0.0 0.0
17.444444444444443 18.666666666666664 0.0 0.0
17.444444444444443 19.11111111111111 0.0 0.0
17.444444444444443 19.555555555555557 0.0 0.0
17.444444444444443 20.0 0.0 0.0
17.444444444444443 20.444444444444443 0.0 0.0
17.444444444444443 20.88888888888889 0.0 0.0
17.444444444444443 21.333333333333336 0.0 0.0
17.444444444444443 21.77777777777778 0.0 0.0
17.666666666666668 -21.77777777777778 0.0 0.0
17.666666666666668 -21.333333333333336 0.0 0.0
17.666666666666668 -20.88888888888889 0.0 0.0
17.666666666666668 -20.444444444444443 0.0 0.0
17.666666666666668 -20.0 0.0 0.0
17.666666666666668 -19.555555555555557 0.0 0.0
17.666666666666668 -19.11111111111111 0.0 0.0
17.666666666666668 -18.666666666666664 0.0 0.0
17.666666666666668 -18.22222222222222 0.0 0.0
17.666666666666668 -17.77777777777778 0.0 0.0
17.666666666666668 -17.333333333333336 0.0 0.0
17.666666666666668 -16.88888888888889 0.0 0.0
17.666666666666668 -16.444444444444443 0.0 0.0
17.666666666666668 -16.0 0.0 0.0
17.666666666666668 -15.555555555555557 0.0 0.0
17.666666666666668 -15.11111111111111 0.0 0.0
17.666666666666668 -14.666666666666668 0.0 0.0
17.666666666666668 -14.222222222222221 0.0 0.0
17.666666666666668 -13.777777777777779 0.0 0.0
17.666666666666668 -13.333333333333332 0.0 0.0
17.666666666666668 -12.88888888888889 0.0 0.0
17.666666666666668 -12.444444444444443 0.0 0.0
17.666666666666668 -12.0 0.0 0.0
17.666666666666668 -11.555555555555557 0.0 0.0
17.666666666666668 -11.11111111111111 0.0 0.0
17.666666666666668 -10.666666666666668 0.0 0.0
17.666666666666668 -10.222222222222221 0.0 0.0
17.666666666666668 -9.777777777777779 0.0 0.0
17.666666666666668 -9.333333333333332 0.0 0.0
17.666666666666668 -8.88888888888889 0.0 0.0
17.666666666666668 -8.444444444444443 0.0 0.0
17.666666666666668 -8.0 0.0 0.0
17.666666666666668 -7.555555555555555 0.0 0.0
17.666666666666668 -7.111111111111111 0.0 0.0
17.666666666666668 -6.666666666666667 0.0 0.0
17.666666666666668 -6.222222222222222 0.0 0.0
17.666666666666668 -5.777777777777778 0.0 0.0
17.666666666666668 -5.333333333333333 0.0 0.0
17.666666666666668 -4.888888888888889 0.0 0.0
17.666666666666668 -4.444444444444445 0.0 0.0
17.666666666666668 -4.0 0.0 0.0
17.666666666666668 -3.5555555555555554 0.0 0.0
17.666666666666668 -3.111111111111111 0.0 0.0
17.666666666666668 -2.666666666666667 0.0 0.0
17.666666666666668 -2.2222222222222223 0.0 0.0
17.666666666666668 -1.7777777777777777 0.0 0.0
17.666666666666668 -1.3333333333333335 0.0 0.0
17.666666666666668 -0.8888888888888888 0.0 0.0
17.666666666666668 -0.4444444444444444 0.0 0.0
17.666666666666668 0.0 0.0 0.0
17.666666666666668 0.4444444444444444 0.0 0.0
17.666666666666668 0.8888888888888888 0.0 0.0
17.666666666666668 1.3333333333333335 0.0 0.0
17.666666666666668 1.7777777777777777 0.0 0.0
17.666666666666668 2.2222222222222223 0.0 0.0
17.666666666666668 2.666666666666667 0.0 0.0
17.666666666666668 3.111111111111111 0.0 0.0
17.666666666666668 3.5555555555555554 0.0 0.0
17.666666666666668 4.0 0.0 0.0
17.666666666666668 4.444444444444445 0.0 0.0
17.666666666666668 4.888888888888889 0.0 0.0
17.666666666666668 5.333333333333333 0.0 0.0
17.666666666666668 5.777777777777778 0.0 0.0
17.666666666666668 6.222222222222222 0.0 0.0
17.666666666666668 6.666666666666667 0.0 0.0
17.666666666666668 7.111111111111111 0.0 0.0
17.666666666666668 7.555555555555555 0.0 0.0
17.666666666666668 8.0 0.0 0.0
17.666666666666668 8.444444444444443 0.0 0.0
17.666666666666668 8.88888888888889 0.0 0.0
17.666666666666668 9.333333333333332 0.0 0.0
17.666666666666668 9.777777777777779 0.0 0.0
17.666666666666668 10.222222222222221 0.0 0.0
17.666666666666668 10.666666666666668 0.0 0.0
17.666666666666668 11.11111111111111 0.0 0.0
17.666666666666668 11.555555555555557 0.0 0.0
17.666666666666668 12.0 0.0 0.0
17.666666666666668 12.444444444444443 0.0 0.0
17.666666666666668 12.88888888888889 0.0 0.0
17.666666666666668 13.333333333333332 0.0 0.0
17.666666666666668 13.777777777777779 0.0 0.0
17.666666666666668 14.222222222222221 0.0 0.0
17.666666666666668 14.666666666666668 0.0 0.0
17.666666666666668 15.11111111111111 0.0 0.0
17.666666666666668 15.555555555555557 0.0 0.0
17.666666666666668 16.0 0.0 0.0
17.666666666666668 16.444444444444443 0.0 0.0
17.666666666666668 16.88888888888889 0.0 0.0
17.666666666666668 17.333333333333336 0.0 0.0
17.666666666666668 17.77777777777778 0.0 0.0
17.666666666666668 18.22222222222222 0.0 0.0
17.666666666666668 18.666666666666664 0.0 0.0
17.666666666666668 19.11111111111111 0.0 0.0
17.666666666666668 19.555555555555557 0.0 0.0
17.666666666666668 20.0 0.0 0.0
17.666666666666668 20.444444444444443 0.0 0.0
17.666666666666668 20.88888888888889 0.0 0.0
17.666666666666668 21.333333333333336 0.0 0.0
17.666666666666668 21.77777777777778 0.0 0.0
17.88888888888889 -21.77777777777778 0.0 0.0
17.88888888888889 -21.333333333333336 0.0 0.0
17.88888888888889 -20.88888888888889 0.0 0.0
17.88888888888889 -20.444444444444443 0.0 0.0
17.88888888888889 -20.0 0.0 0.0
17.88888888888889 -19.555555555555557 0.0 0.0
17.88888888888889 -19.11111111111111 0.0 0.0
17.88888888888889 -18.666666666666664 0.0 0.0
17.88888888888889 -18.22222222222222 0.0 0.0
17.88888888888889 -17.77777777777778 0.0 0.0
17.88888888888889 -17.333333333333336 0.0 0.0
17.88888888888889 -16.88888888888889 0.0 0.0
17.88888888888889 -16.444444444444443 0.0 0.0
17.88888888888889 -16.0 0.0 0.0
17.88888888888889 -15.555555555555557 0.0 0.0
17.88888888888889 -15.11111111111111 0.0 0.0
17.88888888888889 -14.666666666666668 0.0 0.0
17.88888888888889 -14.222222222222221 0.0 0.0
17.88888888888889 -13.777777777777779 0.0 0.0
17.88888888888889 -13.333333333333332 0.0 0.0
17.88888888888889 -12.88888888888889 0.0 0.0
17.88888888888889 -12.444444444444443 0.0 0.0
17.88888888888889 -12.0 0.0 0.0
17.88888888888889 -11.555555555555557 0.0 0.0
17.88888888888889 -11.11111111111111 0.0 0.0
17.88888888888889 -10.666666666666668 0.0 0.0
17.88888888888889 -10.222222222222221 0.0 0.0
17.88888888888889 -9.777777777777779 0.0 0.0
17.88888888888889 -9.333333333333332 0.0 0.0
17.88888888888889 -8.88888888888889 0.0 0.0
17.88888888888889 -8.444444444444443 0.0 0.0
17.88888888888889 -8.0 0.0 0.0
17.88888888888889 -7.555555555555555 0.0 0.0
17.88888888888889 -7.111111111111111 0.0 0.0
17.88888888888889 -6.666666666666667 0.0 0.0
17.88888888888889 -6.222222222222222 0.0 0.0
17.88888888888889 -5.777777777777778 0.0 0.0
17.88888888888889 -5.333333333333333 0.0 0.0
17.88888888888889 -4.888888888888889 0.0 0.0
17.88888888888889 -4.444444444444445 0.0 0.0
17.88888888888889 -4.0 0.0 0.0
17.88888888888889 -3.5555555555555554 0.0 0.0
17.88888888888889 -3.111111111111111 0.0 0.0
17.88888888888889 -2.666666666666667 0.0 0.0
17.88888888888889 -2.2222222222222223 0.0 0.0
17.88888888888889 -1.7777777777777777 0.0 0.0
17.88888888888889 -1.3333333333333335 0.0 0.0
17.88888888888889 -0.8888888888888888 0.0 0.0
17.88888888888889 -0.4444444444444444 0.0 0.0
17.88888888888889 0.0 0.0 0.0
17.88888888888889 0.4444444444444444 0.0 0.0
17.88888888888889 0.8888888888888888 0.0 0.0
17.88888888888889 1.3333333333333335 0.0 0.0
17.88888888888889 1.7777777777777777 0.0 0.0
17.88888888888889 2.2222222222222223 0.0 0.0
17.88888888888889 2.666666666666667 0.0 0.0
17.88888888888889 3.111111111111111 0.0 0.0
17.88888888888889 3.5555555555555554 0.0 0.0
17.88888888888889 4.0 0.0 0.0
17.88888888888889 4.444444444444445 0.0 0.0
17.88888888888889 4.888888888888889 0.0 0.0
17.88888888888889 5.333333333333333 0.0 0.0
17.88888888888889 5.777777777777778 0.0 0.0
17.88888888888889 6.222222222222222 0.0 0.0
17.88888888888889 6.666666666666667 0.0 0.0
17.88888888888889 7.111111111111111 0.0 0.0
17.88888888888889 7.555555555555555 0.0 0.0
17.88888888888889 8.0 0.0 0.0
17.88888888888889 8.444444444444443 0.0 0.0
17.88888888888889 8.88888888888889 0.0 0.0
17.88888888888889 9.333333333333332 0.0 0.0
17.88888888888889 9.777777777777779 0.0 0.0
17.88888888888889 10.222222222222221 0.0 0.0
17.88888888888889 10.666666666666668 0.0 0.0
17.88888888888889 11.11111111111111 0.0 0.0
17.88888888888889 11.555555555555557 0.0 0.0
17.88888888888889 12.0 0.0 0.0
17.88888888888889 12.444444444444443 0.0 0.0
17.88888888888889 12.88888888888889 0.0 0.0
17.88888888888889 13.333333333333332 0.0 0.0
17.88888888888889 13.777777777777779 0.0 0.0
17.88888888888889 14.222222222222221 0.0 0.0
17.88888888888889 14.666666666666668 0.0 0.0
17.88888888888889 15.11111111111111 0.0 0.0
17.88888888888889 15.555555555555557 0.0 0.0
17.88888888888889 16.0 0.0 0.0
17.88888888888889 16.444444444444443 0.0 0.0
17.88888888888889 16.88888888888889 0.0 0.0
17.88888888888889 17.333333333333336 0.0 0.0
17.88888888888889 17.77777777777778 0.0 0.0
17.88888888888889 18.22222222222222 0.0 0.0
17.88888888888889 18.666666666666664 0.0 0.0
17.88888888888889 19.11111111111111 0.0 0.0
17.88888888888889 19.555555555555557 0.0 0.0
17.88888888888889 20.0 0.0 0.0
17.88888888888889 20.444444444444443 0.0 0.0
17.88888888888889 20.88888888888889 0.0 0.0
17.88888888888889 21.333333333333336 0.0 0.0
17.88888888888889 21.77777777777778 0.0 0.0
18.11111111111111 -21.77777777777778 0.0 0.0
18.11111111111111 -21.333333333333336 0.0 0.0
18.11111111111111 -20.88888888888889 0.0 0.0
18.11111111111111 -20.444444444444443 0.0 0.0
18.11111111111111 -20.0 0.0 0.0
18.11111111111111 -19.555555555555557 0.0 0.0
18.11111111111111 -19.11111111111111 0.0 0.0
18.11111111111111 -18.666666666666664 0.0 0.0
18.11111111111111 -18.22222222222222 0.0 0.0
18.11111111111111 -17.77777777777778 0.0 0.0
18.11111111111111 -17.333333333333336 0.0 0.0
18.11111111111111 -16.88888888888889 0.0 0.0
18.11111111111111 -16.444444444444443 0.0 0.0
18.11111111111111 -16.0 0.0 0.0
18.11111111111111 -15.555555555555557 0.0 0.0
18.11111111111111 -15.11111111111111 0.0 0.0
18.11111111111111 -14.666666666666668 0.0 0.0
18.11111111111111 -14.222222222222221 0.0 0.0
18.11111111111111 -13.777777777777779 0.0 0.0
18.11111111111111 -13.333333333333332 0.0 0.0
18.11111111111111 -12.88888888888889 0.0 0.0
18.11111111111111 -12.444444444444443 0.0 0.0
18.11111111111111 -12.0 0.0 0.0
18.11111111111111 -11.555555555555557 0.0 0.0
18.11111111111111 -11.11111111111111 0.0 0.0
18.11111111111111 -10.666666666666668 0.0 0.0
18.11111111111111 -10.222222222222221 0.0 0.0
18.11111111111111 -9.777777777777779 0.0 0.0
18.11111111111111 -9.333333333333332 0.0 0.0
18.11111111111111 -8.88888888888889 0.0 0.0
18.11111111111111 -8.444444444444443 0.0 0.0
18.11111111111111 -8.0 0.0 0.0
18.11111111111111 -7.555555555555555 0.0 0.0
18.11111111111111 -7.111111111111111 0.0 0.0
18.11111111111111 -6.666666666666667 0.0 0.0
18.11111111111111 -6.222222222222222 0.0 0.0
18.11111111111111 -5.777777777777778 0.0 0.0
18.11111111111111 -5.333333333333333 0.0 0.0
18.11111111111111 -4.888888888888889 0.0 0.0
18.11111111111111 -4.444444444444445 0.0 0.0
18.11111111111111 -4.0 0.0 0.0
18.11111111111111 -3.5555555555555554 0.0 0.0
18.11111111111111 -3.111111111111111 0.0 0.0
18.11111111111111 -2.666666666666667 0.0 0.0
18.11111111111111 -2.2222222222222223 0.0 0.0
18.11111111111111 -1.7777777777777777 0.0 0.0
18.11111111111111 -1.3333333333333335 0.0 0.0
18.11111111111111 -0.8888888888888888 0.0 0.0
18.11111111111111 -0.4444444444444444 0.0 0.0
18.11111111111111 0.0 0.0 0.0
18.11111111111111 0.4444444444444444 0.0 0.0
18.11111111111111 0.8888888888888888 0.0 0.0
18.11111111111111 1.3333333333333335 0.0 0.0
18.11111111111111 1.7777777777777777 0.0 0.0
18.11111111111111 2.2222222222222223 0.0 0.0
18.11111111111111 2.666666666666667 0.0 0.0
18.11111111111111 3.111111111111111 0.0 0.0
18.11111111111111 3.5555555555555554 0.0 0.0
18.11111111111111 4.0 0.0 0.0
18.11111111111111 4.444444444444445 0.0 0.0
18.11111111111111 4.888888888888889 0.0 0.0
18.11111111111111 5.333333333333333 0.0 0.0
18.11111111111111 5.777777777777778 0.0 0.0
18.11111111111111 6.222222222222222 0.0 0.0
18.11111111111111 6.666666666666667 0.0 0.0
18.11111111111111 7.111111111111111 0.0 0.0
18.11111111111111 7.555555555555555 0.0 0.0
18.11111111111111 8.0 0.0 0.0
18.11111111111111 8.444444444444443 0.0 0.0
18.11111111111111 8.88888888888889 0.0 0.0
18.11111111111111 9.333333333333332 0.0 0.0
18.11111111111111 9.777777777777779 0.0 0.0
18.11111111111111 10.222222222222221 0.0 0.0
18.11111111111111 10.666666666666668 0.0 0.0
18.11111111111111 11.11111111111111 0.0 0.0
18.11111111111111 11.555555555555557 0.0 0.0
18.11111111111111 12.0 0.0 0.0
18.11111111111111 12.444444444444443 0.0 0.0
18.11111111111111 12.88888888888889 0.0 0.0
18.11111111111111 13.333333333333332 0.0 0.0
18.11111111111111 13.777777777777779 0.0 0.0
18.11111111111111 14.222222222222221 0.0 0.0
18.11111111111111 14.666666666666668 0.0 0.0
18.11111111111111 15.11111111111111 0.0 0.0
18.11111111111111 15.555555555555557 0.0 0.0
18.11111111111111 16.0 0.0 0.0
18.11111111111111 16.444444444444443 0.0 0.0
18.11111111111111 16.88888888888889 0.0 0.0
18.11111111111111 17.333333333333336 0.0 0.0
18.11111111111111 17.77777777777778 0.0 0.0
18.11111111111111 18.22222222222222 0.0 0.0
18.11111111111111 18.666666666666664 0.0 0.0
18.11111111111111 19.11111111111111 0.0 0.0
18.11111111111111 19.555555555555557 0.0 0.0
18.11111111111111 20.0 0.0 0.0
18.11111111111111 20.444444444444443 0.0 0.0
18.11111111111111 20.88888888888889 0.0 0.0
18.11111111111111 21.333333333333336 0.0 0.0
18.11111111111111 21.77777777777778 0.0 0.0
18.333333333333332 -21.77777777777778 0.0 0.0
18.333333333333332 -21.333333333333336 0.0 0.0
18.333333333333332 -20.88888888888889 0.0 0.0
18.333333333333332 -20.444444444444443 0.0 0.0
18.333333333333332 -20.0 0.0 0.0
18.333333333333332 -19.555555555555557 0.0 0.0
18.333333333333332 -19.11111111111111 0.0 0.0
18.333333333333332 -18.666666666666664 0.0 0.0
18.333333333333332 -18.22222222222222 0.0 0.0
18.333333333333332 -17.77777777777778 0.0 0.0
18.333333333333332 -17.333333333333336 0.0 0.0
18.333333333333332 -16.88888888888889 0.0 0.0
18.333333333333332 -16.444444444444443 0.0 0.0
18.333333333333332 -16.0 0.0 0.0
18.333333333333332 -15.555555555555557 0.0 0.0
18.333333333333332 -15.11111111111111 0.0 0.0
18.333333333333332 -14.666666666666668 0.0 0.0
18.333333333333332 -14.222222222222221 0.0 0.0
18.333333333333332 -13.777777777777779 0.0 0.0
18.333333333333332 -13.333333333333332 0.0 0.0
18.333333333333332 -12.88888888888889 0.0 0.0
18.333333333333332 -12.444444444444443 0.0 0.0
18.333333333333332 -12.0 0.0 0.0
18.333333333333332 -11.555555555555557 0.0 0.0
18.333333333333332 -11.11111111111111 0.0 0.0
18.333333333333332 -10.666666666666668 0.0 0.0
18.333333333333332 -10.222222222222221 0.0 0.0
18.333333333333332 -9.777777777777779 0.0 0.0
18.333333333333332 -9.333333333333332 0.0 0.0
18.333333333333332 -8.88888888888889 0.0 0.0
18.333333333333332 -8.444444444444443 0.0 0.0
18.333333333333332 -8.0 0.0 0.0
18.333333333333332 -7.555555555555555 0.0 0.0
18.333333333333332 -7.111111111111111 0.0 0.0
18.333333333333332 -6.666666666666667 0.0 0.0
18.333333333333332 -6.222222222222222 0.0 0.0
18.333333333333332 -5.777777777777778 0.0 0.0
18.333333333333332 -5.333333333333333 0.0 0.0
18.333333333333332 -4.888888888888889 0.0 0.0
18.333333333333332 -4.444444444444445 0.0 0.0
18.333333333333332 -4.0 0.0 0.0
18.333333333333332 -3.5555555555555554 0.0 0.0
18.333333333333332 -3.111111111111111 0.0 0.0
18.333333333333332 -2.666666666666667 0.0 0.0
18.333333333333332 -2.2222222222222223 0.0 0.0
18.333333333333332 -1.7777777777777777 0.0 0.0
18.333333333333332 -1.3333333333333335 0.0 0.0
18.333333333333332 -0.8888888888888888 0.0 0.0
18.333333333333332 -0.4444444444444444 0.0 0.0
18.333333333333332 0.0 0.0 0.0
18.333333333333332 0.4444444444444444 0.0 0.0
18.333333333333332 0.8888888888888888 0.0 0.0
18.333333333333332 1.3333333333333335 0.0 0.0
18.333333333333332 1.7777777777777777 0.0 0.0
18.333333333333332 2.2222222222222223 0.0 0.0
18.333333333333332 2.666666666666667 0.0 0.0
18.333333333333332 3.111111111111111 0.0 0.0
18.333333333333332 3.5555555555555554 0.0 0.0
18.333333333333332 4.0 0.0 0.0
18.333333333333332 4.444444444444445 0.0 0.0
18.333333333333332 4.888888888888889 0.0 0.0
18.333333333333332 5.333333333333333 0.0 0.0
18.333333333333332 5.777777777777778 0.0 0.0
18.333333333333332 6.222222222222222 0.0 0.0
18.333333333333332 6.666666666666667 0.0 0.0
18.333333333333332 7.111111111111111 0.0 0.0
18.333333333333332 7.555555555555555 0.0 0.0
18.333333333333332 8.0 0.0 0.0
18.333333333333332 8.444444444444443 0.0 0.0
18.333333333333332 8.88888888888889 0.0 0.0
18.333333333333332 9.333333333333332 0.0 0.0
18.333333333333332 9.777777777777779 0.0 0.0
18.333333333333332 10.222222222222221 0.0 0.0
18.333333333333332 10.666666666666668 0.0 0.0
18.333333333333332 11.11111111111111 0.0 0.0
18.333333333333332 11.555555555555557 0.0 0.0
18.333333333333332 12.0 0.0 0.0
18.333333333333332 12.444444444444443 0.0 0.0
18.333333333333332 12.88888888888889 0.0 0.0
18.333333333333332 13.333333333333332 0.0 0.0
18.333333333333332 13.777777777777779 0.0 0.0
18.333333333333332 14.222222222222221 0.0 0.0
18.333333333333332 14.666666666666668 0.0 0.0
18.333333333333332 15.11111111111111 0.0 0.0
18.333333333333332 15.555555555555557 0.0 0.0
18.333333333333332 16.0 0.0 0.0
18.333333333333332 16.444444444444443 0.0 0.0
18.333333333333332 16.88888888888889 0.0 0.0
18.333333333333332 17.333333333333336 0.0 0.0
18.333333333333332 17.77777777777778 0.0 0.0
18.333333333333332 18.22222222222222 0.0 0.0
18.333333333333332 18.666666666666664 0.0 0.0
18.333333333333332 19.11111111111111 0.0 0.0
18.333333333333332 19.555555555555557 0.0 0.0
18.333333333333332 20.0 0.0 0.0
18.333333333333332 20.444444444444443 0.0 0.0
18.333333333333332 20.88888888888889 0.0 0.0
18.333333333333332 21.333333333333336 0.0 0.0
18.333333333333332 21.77777777777778 0.0 0.0
18.555555555555557 -21.77777777777778 0.0 0.0
18.555555555555557 -21.333333333333336 0.0 0.0
18.555555555555557 -20.88888888888889 0.0 0.0
18.555555555555557 -20.444444444444443 0.0 0.0
18.555555555555557 -20.0 0.0 0.0
18.555555555555557 -19.555555555555557 0.0 0.0
18.555555555555557 -19.11111111111111 0.0 0.0
18.555555555555557 -18.666666666666664 0.0 0.0
18.555555555555557 -18.22222222222222 0.0 0.0
18.555555555555557 -17.77777777777778 0.0 0.0
18.555555555555557 -17.333333333333336 0.0 0.0
18.555555555555557 -16.88888888888889 0.0 0.0
18.555555555555557 -16.444444444444443 0.0 0.0
18.555555555555557 -16.0 0.0 0.0
18.555555555555557 -15.555555555555557 0.0 0.0
18.555555555555557 -15.11111111111111 0.0 0.0
18.555555555555557 -14.666666666666668 0.0 0.0
18.555555555555557 -14.222222222222221 0.0 0.0
18.555555555555557 -13.777777777777779 0.0 0.0
18.555555555555557 -13.333333333333332 0.0 0.0
18.555555555555557 -12.88888888888889 0.0 0.0
18.555555555555557 -12.444444444444443 0.0 0.0
18.555555555555557 -12.0 0.0 0.0
18.555555555555557 -11.555555555555557 0.0 0.0
18.555555555555557 -11.11111111111111 0.0 0.0
18.555555555555557 -10.666666666666668 0.0 0.0
18.555555555555557 -10.222222222222221 0.0 0.0
18.555555555555557 -9.777777777777779 0.0 0.0
18.555555555555557 -9.333333333333332 0.0 0.0
18.555555555555557 -8.88888888888889 0.0 0.0
18.555555555555557 -8.444444444444443 0.0 0.0
18.555555555555557 -8.0 0.0 0.0
18.555555555555557 -7.555555555555555 0.0 0.0
18.555555555555557 -7.111111111111111 0.0 0.0
18.555555555555557 -6.666666666666667 0.0 0.0
18.555555555555557 -6.222222222222222 0.0 0.0
18.555555555555557 -5.777777777777778 0.0 0.0
18.555555555555557 -5.333333333333333 0.0 0.0
18.555555555555557 -4.888888888888889 0.0 0.0
18.555555555555557 -4.444444444444445 0.0 0.0
18.555555555555557 -4.0 0.0 0.0
18.555555555555557 -3.5555555555555554 0.0 0.0
18.555555555555557 -3.111111111111111 0.0 0.0
18.555555555555557 -2.666666666666667 0.0 0.0
18.555555555555557 -2.2222222222222223 0.0 0.0
18.555555555555557 -1.7777777777777777 0.0 0.0
18.555555555555557 -1.3333333333333335 0.0 0.0
18.555555555555557 -0.8888888888888888 0.0 0.0
18.555555555555557 -0.4444444444444444 0.0 0.0
18.555555555555557 0.0 0.0 0.0
18.555555555555557 0.4444444444444444 0.0 0.0
18.555555555555557 0.8888888888888888 0.0 0.0
18.555555555555557 1.3333333333333335 0.0 0.0
18.555555555555557 1.7777777777777777 0.0 0.0
18.555555555555557 2.2222222222222223 0.0 0.0
18.555555555555557 2.666666666666667 0.0 0.0
18.555555555555557 3.111111111111111 0.0 0.0
18.555555555555557 3.5555555555555554 0.0 0.0
18.555555555555557 4.0 0.0 0.0
18.555555555555557 4.444444444444445 0.0 0.0
18.555555555555557 4.888888888888889 0.0 0.0
18.555555555555557 5.333333333333333 0.0 0.0
18.555555555555557 5.777777777777778 0.0 0.0
18.555555555555557 6.222222222222222 0.0 0.0
18.555555555555557 6.666666666666667 0.0 0.0
18.555555555555557 7.111111111111111 0.0 0.0
18.555555555555557 7.555555555555555 0.0 0.0
18.555555555555557 8.0 0.0 0.0
18.555555555555557 8.444444444444443 0.0 0.0
18.555555555555557 8.88888888888889 0.0 0.0
18.555555555555557 9.333333333333332 0.0 0.0
18.555555555555557 9.777777777777779 0.0 0.0
18.555555555555557 10.222222222222221 0.0 0.0
18.555555555555557 10.666666666666668 0.0 0.0
18.555555555555557 11.11111111111111 0.0 0.0
18.555555555555557 11.555555555555557 0.0 0.0
18.555555555555557 12.0 0.0 0.0
18.555555555555557 12.444444444444443 0.0 0.0
18.555555555555557 12.88888888888889 0.0 0.0
18.555555555555557 13.333333333333332 0.0 0.0
18.555555555555557 13.777777777777779 0.0 0.0
18.555555555555557 14.222222222222221 0.0 0.0
18.555555555555557 14.666666666666668 0.0 0.0
18.555555555555557 15.11111111111111 0.0 0.0
18.555555555555557 15.555555555555557 0.0 0.0
18.555555555555557 16.0 0.0 0.0
18.555555555555557 16.444444444444443 0.0 0.0
18.555555555555557 16.88888888888889 0.0 0.0
18.555555555555557 17.333333333333336 0.0 0.0
18.555555555555557 17.77777777777778 0.0 0.0
18.555555555555557 18.22222222222222 0.0 0.0
18.555555555555557 18.666666666666664 0.0 0.0
18.555555555555557 19.11111111111111 0.0 0.0
18.555555555555557 19.555555555555557 0.0 0.0
18.555555555555557 20.0 0.0 0.0
18.555555555555557 20.444444444444443 0.0 0.0
18.555555555555557 20.88888888888889 0.0 0.0
18.555555555555557 21.333333333333336 0.0 0.0
18.555555555555557 21.77777777777778 0.0 0.0
18.77777777777778 -21.77777777777778 0.0 0.0
18.77777777777778 -21.333333333333336 0.0 0.0
18.77777777777778 -20.88888888888889 0.0 0.0
18.77777777777778 -20.444444444444443 0.0 0.0
18.77777777777778 -20.0 0.0 0.0
18.77777777777778 -19.555555555555557 0.0 0.0
18.77777777777778 -19.11111111111111 0.0 0.0
18.77777777777778 -18.666666666666664 0.0 0.0
18.77777777777778 -18.22222222222222 0.0 0.0
18.77777777777778 -17.77777777777778 0.0 0.0
18.77777777777778 -17.333333333333336 0.0 0.0
18.77777777777778 -16.88888888888889 0.0 0.0
18.77777777777778 -16.444444444444443 0.0 0.0
18.77777777777778 -16.0 0.0 0.0
18.77777777777778 -15.555555555555557 0.0 0.0
18.77777777777778 -15.11111111111111 0.0 0.0
18.77777777777778 -14.666666666666668 0.0 0.0
18.77777777777778 -14.222222222222221 0.0 0.0
18.77777777777778 -13.777777777777779 0.0 0.0
18.77777777777778 -13.333333333333332 0.0 0.0
18.77777777777778 -12.88888888888889 0.0 0.0
18.77777777777778 -12.444444444444443 0.0 0.0
18.77777777777778 -12.0 0.0 0.0
18.77777777777778 -11.555555555555557 0.0 0.0
18.77777777777778 -11.11111111111111 0.0 0.0
18.77777777777778 -10.666666666666668 0.0 0.0
18.77777777777778 -10.222222222222221 0.0 0.0
18.77777777777778 -9.777777777777779 0.0 0.0
18.77777777777778 -9.333333333333332 0.0 0.0
18.77777777777778 -8.88888888888889 0.0 0.0
18.77777777777778 -8.444444444444443 0.0 0.0
18.77777777777778 -8.0 0.0 0.0
18.77777777777778 -7.555555555555555 0.0 0.0
18.77777777777778 -7.111111111111111 0.0 0.0
18.77777777777778 -6.666666666666667 0.0 0.0
18.77777777777778 -6.222222222222222 0.0 0.0
18.77777777777778 -5.777777777777778 0.0 0.0
18.77777777777778 -5.333333333333333 0.0 0.0
18.77777777777778 -4.888888888888889 0.0 0.0
18.77777777777778 -4.444444444444445 0.0 0.0
18.77777777777778 -4.0 0.0 0.0
18.77777777777778 -3.5555555555555554 0.0 0.0
18.77777777777778 -3.111111111111111 0.0 0.0
18.77777777777778 -2.666666666666667 0.0 0.0
18.77777777777778 -2.2222222222222223 0.0 0.0
18.77777777777778 -1.7777777777777777 0.0 0.0
18.77777777777778 -1.3333333333333335 0.0 0.0
18.77777777777778 -0.8888888888888888 0.0 0.0
18.77777777777778 -0.4444444444444444 0.0 0.0
18.77777777777778 0.0 0.0 0.0
18.77777777777778 0.4444444444444444 0.0 0.0
18.77777777777778 0.8888888888888888 0.0 0.0
18.77777777777778 1.3333333333333335 0.0 0.0
18.77777777777778 1.7777777777777777 0.0 0.0
18.77777777777778 2.2222222222222223 0.0 0.0
18.77777777777778 2.666666666666667 0.0 0.0
18.77777777777778 3.111111111111111 0.0 0.0
18.77777777777778 3.5555555555555554 0.0 0.0
18.77777777777778 4.0 0.0 0.0
18.77777777777778 4.444444444444445 0.0 0.0
18.77777777777778 4.888888888888889 0.0 0.0
18.77777777777778 5.333333333333333 0.0 0.0
18.77777777777778 5.777777777777778 0.0 0.0
18.77777777777778 6.222222222222222 0.0 0.0
18.77777777777778 6.666666666666667 0.0 0.0
18.77777777777778 7.111111111111111 0.0 0.0
18.77777777777778 7.555555555555555 0.0 0.0
18.77777777777778 8.0 0.0 0.0
18.77777777777778 8.444444444444443 0.0 0.0
18.77777777777778 8.88888888888889 0.0 0.0
18.77777777777778 9.333333333333332 0.0 0.0
18.77777777777778 9.777777777777779 0.0 0.0
18.77777777777778 10.222222222222221 0.0 0.0
18.77777777777778 10.666666666666668 0.0 0.0
18.77777777777778 11.11111111111111 0.0 0.0
18.77777777777778 11.555555555555557 0.0 0.0
18.77777777777778 12.0 0.0 0.0
18.77777777777778 12.444444444444443 0.0 0.0
18.77777777777778 12.88888888888889 0.0 0.0
18.77777777777778 13.333333333333332 0.0 0.0
18.77777777777778 13.777777777777779 0.0 0.0
18.77777777777778 14.222222222222221 0.0 0.0
18.77777777777778 14.666666666666668 0.0 0.0
18.77777777777778 15.11111111111111 0.0 0.0
18.77777777777778 15.555555555555557 0.0 0.0
18.77777777777778 16.0 0.0 0.0
18.77777777777778 16.444444444444443 0.0 0.0
18.77777777777778 16.88888888888889 0.0 0.0
18.77777777777778 17.333333333333336 0.0 0.0
18.77777777777778 17.77777777777778 0.0 0.0
18.77777777777778 18.22222222222222 0.0 0.0
18.77777777777778 18.666666666666664 0.0 0.0
18.77777777777778 19.11111111111111 0.0 0.0
18.77777777777778 19.555555555555557 0.0 0.0
18.77777777777778 20.0 0.0 0.0
18.77777777777778 20.444444444444443 0.0 0.0
18.77777777777778 20.88888888888889 0.0 0.0
18.77777777777778 21.333333333333336 0.0 0.0
18.77777777777778 21.77777777777778 0.0 0.0
19.0 -21.77777777777778 0.0 0.0
19.0 -21.333333333333336 0.0 0.0
19.0 -20.88888888888889 0.0 0.0
19.0 -20.444444444444443 0.0 0.0
19.0 -20.0 0.0 0.0
19.0 -19.555555555555557 0.0 0.0
19.0 -19.11111111111111 0.0 0.0
19.0 -18.666666666666664 0.0 0.0
19.0 -18.22222222222222 0.0 0.0
19.0 -17.77777777777778 0.0 0.0
19.0 -17.333333333333336 0.0 0.0
19.0 -16.88888888888889 0.0 0.0
19.0 -16.444444444444443 0.0 0.0
19.0 -16.0 0.0 0.0
19.0 -15.555555555555557 0.0 0.0
19.0 -15.11111111111111 0.0 0.0
19.0 -14.666666666666668 0.0 0.0
19.0 -14.222222222222221 0.0 0.0
19.0 -13.777777777777779 0.0 0.0
19.0 -13.333333333333332 0.0 0.0
19.0 -12.88888888888889 0.0 0.0
19.0 -12.444444444444443 0.0 0.0
19.0 -12.0 0.0 0.0
19.0 -11.555555555555557 0.0 0.0
19.0 -11.11111111111111 0.0 0.0
19.0 -10.666666666666668 0.0 0.0
19.0 -10.222222222222221 0.0 0.0
19.0 -9.777777777777779 0.0 0.0
19.0 -9.333333333333332 0.0 0.0
19.0 -8.88888888888889 0.0 0.0
19.0 -8.444444444444443 0.0 0.0
19.0 -8.0 0.0 0.0
19.0 -7.555555555555555 0.0 0.0
19.0 -7.111111111111111 0.0 0.0
19.0 -6.666666666666667 0.0 0.0
19.0 -6.222222222222222 0.0 0.0
19.0 -5.777777777777778 0.0 0.0
19.0 -5.333333333333333 0.0 0.0
19.0 -4.888888888888889 0.0 0.0
19.0 -4.444444444444445 0.0 0.0
19.0 -4.0 0.0 0.0
19.0 -3.5555555555555554 0.0 0.0
19.0 -3.111111111111111 0.0 0.0
19.0 -2.666666666666667 0.0 0.0
19.0 -2.2222222222222223 0.0 0.0
19.0 -1.7777777777777777 0.0 0.0
19.0 -1.3333333333333335 0.0 0.0
19.0 -0.8888888888888888 0.0 0.0
19.0 -0.4444444444444444 0.0 0.0
19.0 0.0 0.0 0.0
19.0 0.4444444444444444 0.0 0.0
19.0 0.8888888888888888 0.0 0.0
19.0 1.3333333333333335 0.0 0.0
19.0 1.7777777777777777 0.0 0.0
19.0 2.2222222222222223 0.0 0.0
19.0 2.666666666666667 0.0 0.0
19.0 3.111111111111111 0.0 0.0
19.0 3.5555555555555554 0.0 0.0
19.0 4.0 0.0 0.0
19.0 4.444444444444445 0.0 0.0
19.0 4.888888888888889 0.0 0.0
19.0 5.333333333333333 0.0 0.0
19.0 5.777777777777778 0.0 0.0
19.0 6.222222222222222 0.0 0.0
19.0 6.666666666666667 0.0 0.0
19.0 7.111111111111111 0.0 0.0
19.0 7.555555555555555 0.0 0.0
19.0 8.0 0.0 0.0
19.0 8.444444444444443 0.0 0.0
19.0 8.88888888888889 0.0 0.0
19.0 9.333333333333332 0.0 0.0
19.0 9.777777777777779 0.0 0.0
19.0 10.222222222222221 0.0 0.0
19.0 10.666666666666668 0.0 0.0
19.0 11.11111111111111 0.0 0.0
19.0 11.555555555555557 0.0 0.0
19.0 12.0 0.0 0.0
19.0 12.444444444444443 0.0 0.0
19.0 12.88888888888889 0.0 0.0
19.0 13.333333333333332 0.0 0.0
19.0 13.777777777777779 0.0 0.0
19.0 14.222222222222221 0.0 0.0
19.0 14.666666666666668 0.0 0.0
19.0 15.11111111111111 0.0 0.0
19.0 15.555555555555557 0.0 0.0
19.0 16.0 0.0 0.0
19.0 16.444444444444443 0.0 0.0
19.0 16.88888888888889 0.0 0.0
19.0 17.333333333333336 0.0 0.0
19.0 17.77777777777778 0.0 0.0
19.0 18.22222222222222 0.0 0.0
19.0 18.666666666666664 0.0 0.0
19.0 19.11111111111111 0.0 0.0
19.0 19.555555555555557 0.0 0.0
19.0 20.0 0.0 0.0
19.0 20.444444444444443 0.0 0.0
19.0 20.88888888888889 0.0 0.0
19.0 21.333333333333336 0.0 0.0
19.0 21.77777777777778 0.0 0.0
19.22222222222222 -21.77777777777778 0.0 0.0
19.22222222222222 -21.333333333333336 0.0 0.0
19.22222222222222 -20.88888888888889 0.0 0.0
19.22222222222222 -20.444444444444443 0.0 0.0
19.22222222222222 -20.0 0.0 0.0
19.22222222222222 -19.555555555555557 0.0 0.0
19.22222222222222 -19.11111111111111 0.0 0.0
19.22222222222222 -18.666666666666664 0.0 0.0
19.22222222222222 -18.22222222222222 0.0 0.0
19.22222222222222 -17.77777777777778 0.0 0.0
19.22222222222222 -17.333333333333336 0.0 0.0
19.22222222222222 -16.88888888888889 0.0 0.0
19.22222222222222 -16.444444444444443 0.0 0.0
19.22222222222222 -16.0 0.0 0.0
19.22222222222222 -15.555555555555557 0.0 0.0
19.22222222222222 -15.11111111111111 0.0 0.0
19.22222222222222 -14.666666666666668 0.0 0.0
19.22222222222222 -14.222222222222221 0.0 0.0
19.22222222222222 -13.777777777777779 0.0 0.0
19.22222222222222 -13.333333333333332 0.0 0.0
19.22222222222222 -12.88888888888889 0.0 0.0
19.22222222222222 -12.444444444444443 0.0 0.0
19.22222222222222 -12.0 0.0 0.0
19.22222222222222 -11.555555555555557 0.0 0.0
19.22222222222222 -11.11111111111111 0.0 0.0
19.22222222222222 -10.666666666666668 0.0 0.0
19.22222222222222 -10.222222222222221 0.0 0.0
19.22222222222222 -9.777777777777779 0.0 0.0
19.22222222222222 -9.333333333333332 0.0 0.0
19.22222222222222 -8.88888888888889 0.0 0.0
19.22222222222222 -8.444444444444443 0.0 0.0
19.22222222222222 -8.0 0.0 0.0
19.22222222222222 -7.555555555555555 0.0 0.0
19.22222222222222 -7.111111111111111 0.0 0.0
19.22222222222222 -6.666666666666667 0.0 0.0
19.22222222222222 -6.222222222222222 0.0 0.0
19.22222222222222 -5.777777777777778 0.0 0.0
19.22222222222222 -5.333333333333333 0.0 0.0
19.22222222222222 -4.888888888888889 0.0 0.0
19.22222222222222 -4.444444444444445 0.0 0.0
19.22222222222222 -4.0 0.0 0.0
19.22222222222222 -3.5555555555555554 0.0 0.0
19.22222222222222 -3.111111111111111 0.0 0.0
19.22222222222222 -2.666666666666667 0.0 0.0
19.22222222222222 -2.2222222222222223 0.0 0.0
19.22222222222222 -1.7777777777777777 0.0 0.0
19.22222222222222 -1.3333333333333335 0.0 0.0
19.22222222222222 -0.8888888888888888 0.0 0.0
19.22222222222222 -0.4444444444444444 0.0 0.0
19.22222222222222 0.0 0.0 0.0
19.22222222222222 0.4444444444444444 0.0 0.0
19.22222222222222 0.8888888888888888 0.0 0.0
19.22222222222222 1.3333333333333335 0.0 0.0
19.22222222222222 1.7777777777777777 0.0 0.0
19.22222222222222 2.2222222222222223 0.0 0.0
19.22222222222222 2.666666666666667 0.0 0.0
19.22222222222222 3.111111111111111 0.0 0.0
19.22222222222222 3.5555555555555554 0.0 0.0
19.22222222222222 4.0 0.0 0.0
19.22222222222222 4.444444444444445 0.0 0.0
19.22222222222222 4.888888888888889 0.0 0.0
19.22222222222222 5.333333333333333 0.0 0.0
19.22222222222222 5.777777777777778 0.0 0.0
19.22222222222222 6.222222222222222 0.0 0.0
19.22222222222222 6.666666666666667 0.0 0.0
19.22222222222222 7.111111111111111 0.0 0.0
19.22222222222222 7.555555555555555 0.0 0.0
19.22222222222222 8.0 0.0 0.0
19.22222222222222 8.444444444444443 0.0 0.0
19.22222222222222 8.88888888888889 0.0 0.0
19.22222222222222 9.333333333333332 0.0 0.0
19.22222222222222 9.777777777777779 0.0 0.0
19.22222222222222 10.222222222222221 0.0 0.0
19.22222222222222 10.666666666666668 0.0 0.0
19.22222222222222 11.11111111111111 0.0 0.0
19.22222222222222 11.555555555555557 0.0 0.0
19.22222222222222 12.0 0.0 0.0
19.22222222222222 12.444444444444443 0.0 0.0
19.22222222222222 12.88888888888889 0.0 0.0
19.22222222222222 13.333333333333332 0.0 0.0
19.22222222222222 13.777777777777779 0.0 0.0
19.22222222222222 14.222222222222221 0.0 0.0
19.22222222222222 14.666666666666668 0.0 0.0
19.22222222222222 15.11111111111111 0.0 0.0
19.22222222222222 15.555555555555557 0.0 0.0
19.22222222222222 16.0 0.0 0.0
19.22222222222222 16.444444444444443 0.0 0.0
19.22222222222222 16.88888888888889 0.0 0.0
19.22222222222222 17.333333333333336 0.0 0.0
19.22222222222222 17.77777777777778 0.0 0.0
19.22222222222222 18.22222222222222 0.0 0.0
19.22222222222222 18.666666666666664 0.0 0.0
19.22222222222222 19.11111111111111 0.0 0.0
19.22222222222222 19.555555555555557 0.0 0.0
19.22222222222222 20.0 0.0 0.0
19.22222222222222 20.444444444444443 0.0 0.0
19.22222222222222 20.88888888888889 0.0 0.0
19.22222222222222 21.333333333333336 0.0 0.0
19.22222222222222 21.77777777777778 0.0 0.0
19.444444444444443 -21.77777777777778 0.0 0.0
19.444444444444443 -21.333333333333336 0.0 0.0
19.444444444444443 -20.88888888888889 0.0 0.0
19.444444444444443 -20.444444444444443 0.0 0.0
19.444444444444443 -20.0 0.0 0.0
19.444444444444443 -19.555555555555557 0.0 0.0
19.444444444444443 -19.11111111111111 0.0 0.0
19.444444444444443 -18.666666666666664 0.0 0.0
19.444444444444443 -18.22222222222222 0.0 0.0
19.444444444444443 -17.77777777777778 0.0 0.0
19.444444444444443 -17.333333333333336 0.0 0.0
19.444444444444443 -16.88888888888889 0.0 0.0
19.444444444444443 -16.444444444444443 0.0 0.0
19.444444444444443 -16.0 0.0 0.0
19.444444444444443 -15.555555555555557 0.0 0.0
19.444444444444443 -15.11111111111111 0.0 0.0
19.444444444444443 -14.666666666666668 0.0 0.0
19.444444444444443 -14.222222222222221 0.0 0.0
19.444444444444443 -13.777777777777779 0.0 0.0
19.444444444444443 -13.333333333333332 0.0 0.0
19.444444444444443 -12.88888888888889 0.0 0.0
19.444444444444443 -12.444444444444443 0.0 0.0
19.444444444444443 -12.0 0.0 0.0
19.444444444444443 -11.555555555555557 0.0 0.0
19.444444444444443 -11.11111111111111 0.0 0.0
19.444444444444443 -10.666666666666668 0.0 0.0
19.444444444444443 -10.222222222222221 0.0 0.0
19.444444444444443 -9.777777777777779 0.0 0.0
19.444444444444443 -9.333333333333332 0.0 0.0
19.444444444444443 -8.88888888888889 0.0 0.0
19.444444444444443 -8.444444444444443 0.0 0.0
19.444444444444443 -8.0 0.0 0.0
19.444444444444443 -7.555555555555555 0.0 0.0
19.444444444444443 -7.111111111111111 0.0 0.0
19.444444444444443 -6.666666666666667 0.0 0.0
19.444444444444443 -6.222222222222222 0.0 0.0
19.444444444444443 -5.777777777777778 0.0 0.0
19.444444444444443 -5.333333333333333 0.0 0.0
19.444444444444443 -4.888888888888889 0.0 0.0
19.444444444444443 -4.444444444444445 0.0 0.0
19.444444444444443 -4.0 0.0 0.0
19.444444444444443 -3.5555555555555554 0.0 0.0
19.444444444444443 -3.111111111111111 0.0 0.0
19.444444444444443 -2.666666666666667 0.0 0.0
19.444444444444443 -2.2222222222222223 0.0 0.0
19.444444444444443 -1.7777777777777777 0.0 0.0
19.444444444444443 -1.3333333333333335 0.0 0.0
19.444444444444443 -0.8888888888888888 0.0 0.0
19.444444444444443 -0.4444444444444444 0.0 0.0
19.444444444444443 0.0 0.0 0.0
19.444444444444443 0.4444444444444444 0.0 0.0
19.444444444444443 0.8888888888888888 0.0 0.0
19.444444444444443 1.3333333333333335 0.0 0.0
19.444444444444443 1.7777777777777777 0.0 0.0
19.444444444444443 2.2222222222222223 0.0 0.0
19.444444444444443 2.666666666666667 0.0 0.0
19.444444444444443 3.111111111111111 0.0 0.0
19.444444444444443 3.5555555555555554 0.0 0.0
19.444444444444443 4.0 0.0 0.0
19.444444444444443 4.444444444444445 0.0 0.0
19.444444444444443 4.888888888888889 0.0 0.0
19.444444444444443 5.333333333333333 0.0 0.0
19.444444444444443 5.777777777777778 0.0 0.0
19.444444444444443 6.222222222222222 0.0 0.0
19.444444444444443 6.666666666666667 0.0 0.0
19.444444444444443 7.111111111111111 0.0 0.0
19.444444444444443 7.555555555555555 0.0 0.0
19.444444444444443 8.0 0.0 0.0
19.444444444444443 8.444444444444443 0.0 0.0
19.444444444444443 8.88888888888889 0.0 0.0
19.444444444444443 9.333333333333332 0.0 0.0
19.444444444444443 9.777777777777779 0.0 0.0
19.444444444444443 10.222222222222221 0.0 0.0
19.444444444444443 10.666666666666668 0.0 0.0
19.444444444444443 11.11111111111111 0.0 0.0
19.444444444444443 11.555555555555557 0.0 0.0
19.444444444444443 12.0 0.0 0.0
19.444444444444443 12.444444444444443 0.0 0.0
19.444444444444443 12.88888888888889 0.0 0.0
19.444444444444443 13.333333333333332 0.0 0.0
19.444444444444443 13.777777777777779 0.0 0.0
19.444444444444443 14.222222222222221 0.0 0.0
19.444444444444443 14.666666666666668 0.0 0.0
19.444444444444443 15.11111111111111 0.0 0.0
19.444444444444443 15.555555555555557 0.0 0.0
19.444444444444443 16.0 0.0 0.0
19.444444444444443 16.444444444444443 0.0 0.0
19.444444444444443 16.88888888888889 0.0 0.0
19.444444444444443 17.333333333333336 0.0 0.0
19.444444444444443 17.77777777777778 0.0 0.0
19.444444444444443 18.22222222222222 0.0 0.0
19.444444444444443 18.666666666666664 0.0 0.0
19.444444444444443 19.11111111111111 0.0 0.0
19.444444444444443 19.555555555555557 0.0 0.0
19.444444444444443 20.0 0.0 0.0
19.444444444444443 20.444444444444443 0.0 0.0
19.444444444444443 20.88888888888889 0.0 0.0
19.444444444444443 21.333333333333336 0.0 0.0
19.444444444444443 21.77777777777778 0.0 0.0
19.666666666666668 -21.77777777777778 0.0 0.0
19.666666666666668 -21.333333333333336 0.0 0.0
19.666666666666668 -20.88888888888889 0.0 0.0
19.666666666666668 -20.444444444444443 0.0 0.0
19.666666666666668 -20.0 0.0 0.0
19.666666666666668 -19.555555555555557 0.0 0.0
19.666666666666668 -19.11111111111111 0.0 0.0
19.666666666666668 -18.666666666666664 0.0 0.0
19.666666666666668 -18.22222222222222 0.0 0.0
19.666666666666668 -17.77777777777778 0.0 0.0
19.666666666666668 -17.333333333333336 0.0 0.0
19.666666666666668 -16.88888888888889 0.0 0.0
19.666666666666668 -16.444444444444443 0.0 0.0
19.666666666666668 -16.0 0.0 0.0
19.666666666666668 -15.555555555555557 0.0 0.0
19.666666666666668 -15.11111111111111 0.0 0.0
19.666666666666668 -14.666666666666668 0.0 0.0
19.666666666666668 -14.222222222222221 0.0 0.0
19.666666666666668 -13.777777777777779 0.0 0.0
19.666666666666668 -13.333333333333332 0.0 0.0
19.666666666666668 -12.88888888888889 0.0 0.0
19.666666666666668 -12.444444444444443 0.0 0.0
19.666666666666668 -12.0 0.0 0.0
19.666666666666668 -11.555555555555557 0.0 0.0
19.666666666666668 -11.11111111111111 0.0 0.0
19.666666666666668 -10.666666666666668 0.0 0.0
19.666666666666668 -10.222222222222221 0.0 0.0
19.666666666666668 -9.777777777777779 0.0 0.0
19.666666666666668 -9.333333333333332 0.0 0.0
19.666666666666668 -8.88888888888889 0.0 0.0
19.666666666666668 -8.444444444444443 0.0 0.0
19.666666666666668 -8.0 0.0 0.0
19.666666666666668 -7.555555555555555 0.0 0.0
19.666666666666668 -7.111111111111111 0.0 0.0
19.666666666666668 -6.666666666666667 0.0 0.0
19.666666666666668 -6.222222222222222 0.0 0.0
19.666666666666668 -5.777777777777778 0.0 0.0
19.666666666666668 -5.333333333333333 0.0 0.0
19.666666666666668 -4.888888888888889 0.0 0.0
19.666666666666668 -4.444444444444445 0.0 0.0
19.666666666666668 -4.0 0.0 0.0
19.666666666666668 -3.5555555555555554 0.0 0.0
19.666666666666668 -3.111111111111111 0.0 0.0
19.666666666666668 -2.666666666666667 0.0 0.0
19.666666666666668 -2.2222222222222223 0.0 0.0
19.666666666666668 -1.7777777777777777 0.0 0.0
19.666666666666668 -1.3333333333333335 0.0 0.0
19.666666666666668 -0.8888888888888888 0.0 0.0
19.666666666666668 -0.4444444444444444 0.0 0.0
19.666666666666668 0.0 0.0 0.0
19.666666666666668 0.4444444444444444 0.0 0.0
19.666666666666668 0.8888888888888888 0.0 0.0
19.666666666666668 1.3333333333333335 0.0 0.0
19.666666666666668 1.7777777777777777 0.0 0.0
19.666666666666668 2.2222222222222223 0.0 0.0
19.666666666666668 2.666666666666667 0.0 0.0
19.666666666666668 3.111111111111111 0.0 0.0
19.666666666666668 3.5555555555555554 0.0 0.0
19.666666666666668 4.0 0.0 0.0
19.666666666666668 4.444444444444445 0.0 0.0
19.666666666666668 4.888888888888889 0.0 0.0
19.666666666666668 5.333333333333333 0.0 0.0
19.666666666666668 5.777777777777778 0.0 0.0
19.666666666666668 6.222222222222222 0.0 0.0
19.666666666666668 6.666666666666667 0.0 0.0
19.666666666666668 7.111111111111111 0.0 0.0
19.666666666666668 7.555555555555555 0.0 0.0
19.666666666666668 8.0 0.0 0.0
19.666666666666668 8.444444444444443 0.0 0.0
19.666666666666668 8.88888888888889 0.0 0.0
19.666666666666668 9.333333333333332 0.0 0.0
19.666666666666668 9.777777777777779 0.0 0.0
19.666666666666668 10.222222222222221 0.0 0.0
19.666666666666668 10.666666666666668 0.0 0.0
19.666666666666668 11.11111111111111 0.0 0.0
19.666666666666668 11.555555555555557 0.0 0.0
19.666666666666668 12.0 0.0 0.0
19.666666666666668 12.444444444444443 0.0 0.0
19.666666666666668 12.88888888888889 0.0 0.0
19.666666666666668 13.333333333333332 0.0 0.0
19.666666666666668 13.777777777777779 0.0 0.0
19.666666666666668 14.222222222222221 0.0 0.0
19.666666666666668 14.666666666666668 0.0 0.0
19.666666666666668 15.11111111111111 0.0 0.0
19.666666666666668 15.555555555555557 0.0 0.0
19.666666666666668 16.0 0.0 0.0
19.666666666666668 16.444444444444443 0.0 0.0
19.666666666666668 16.88888888888889 0.0 0.0
19.666666666666668 17.333333333333336 0.0 0.0
19.666666666666668 17.77777777777778 0.0 0.0
19.666666666666668 18.22222222222222 0.0 0.0
19.666666666666668 18.666666666666664 0.0 0.0
19.666666666666668 19.11111111111111 0.0 0.0
19.666666666666668 19.555555555555557 0.0 0.0
19.666666666666668 20.0 0.0 0.0
19.666666666666668 20.444444444444443 0.0 0.0
19.666666666666668 20.88888888888889 0.0 0.0
19.666666666666668 21.333333333333336 0.0 0.0
19.666666666666668 21.77777777777778 0.0 0.0
19.88888888888889 -21.77777777777778 0.0 0.0
19.88888888888889 -21.333333333333336 0.0 0.0
19.88888888888889 -20.88888888888889 0.0 0.0
19.88888888888889 -20.444444444444443 0.0 0.0
19.88888888888889 -20.0 0.0 0.0
19.88888888888889 -19.555555555555557 0.0 0.0
19.88888888888889 -19.11111111111111 0.0 0.0
19.88888888888889 -18.666666666666664 0.0 0.0
19.88888888888889 -18.22222222222222 0.0 0.0
19.88888888888889 -17.77777777777778 0.0 0.0
19.88888888888889 -17.333333333333336 0.0 0.0
19.88888888888889 -16.88888888888889 0.0 0.0
19.88888888888889 -16.444444444444443 0.0 0.0
19.88888888888889 -16.0 0.0 0.0
19.88888888888889 -15.555555555555557 0.0 0.0
19.88888888888889 -15.11111111111111 0.0 0.0
19.88888888888889 -14.666666666666668 0.0 0.0
19.88888888888889 -14.222222222222221 0.0 0.0
19.88888888888889 -13.777777777777779 0.0 0.0
19.88888888888889 -13.333333333333332 0.0 0.0
19.88888888888889 -12.88888888888889 0.0 0.0
19.88888888888889 -12.444444444444443 0.0 0.0
19.88888888888889 -12.0 0.0 0.0
19.88888888888889 -11.555555555555557 0.0 0.0
19.88888888888889 -11.11111111111111 0.0 0.0
19.88888888888889 -10.666666666666668 0.0 0.0
19.88888888888889 -10.222222222222221 0.0 0.0
19.88888888888889 -9.777777777777779 0.0 0.0
19.88888888888889 -9.333333333333332 0.0 0.0
19.88888888888889 -8.88888888888889 0.0 0.0
19.88888888888889 -8.444444444444443 0.0 0.0
19.88888888888889 -8.0 0.0 0.0
19.88888888888889 -7.555555555555555 0.0 0.0
19.88888888888889 -7.111111111111111 0.0 0.0
19.88888888888889 -6.666666666666667 0.0 0.0
19.88888888888889 -6.222222222222222 0.0 0.0
19.88888888888889 -5.777777777777778 0.0 0.0
19.88888888888889 -5.333333333333333 0.0 0.0
19.88888888888889 -4.888888888888889 0.0 0.0
19.88888888888889 -4.444444444444445 0.0 0.0
19.88888888888889 -4.0 0.0 0.0
19.88888888888889 -3.5555555555555554 0.0 0.0
19.88888888888889 -3.111111111111111 0.0 0.0
19.88888888888889 -2.666666666666667 0.0 0.0
19.88888888888889 -2.2222222222222223 0.0 0.0
19.88888888888889 -1.7777777777777777 0.0 0.0
19.88888888888889 -1.3333333333333335 0.0 0.0
19.88888888888889 -0.8888888888888888 0.0 0.0
19.88888888888889 -0.4444444444444444 0.0 0.0
19.88888888888889 0.0 0.0 0.0
19.88888888888889 0.4444444444444444 0.0 0.0
19.88888888888889 0.8888888888888888 0.0 0.0
19.88888888888889 1.3333333333333335 0.0 0.0
19.88888888888889 1.7777777777777777 0.0 0.0
19.88888888888889 2.2222222222222223 0.0 0.0
19.88888888888889 2.666666666666667 0.0 0.0
19.88888888888889 3.111111111111111 0.0 0.0
19.88888888888889 3.5555555555555554 0.0 0.0
19.88888888888889 4.0 0.0 0.0
19.88888888888889 4.444444444444445 0.0 0.0
19.88888888888889 4.888888888888889 0.0 0.0
19.88888888888889 5.333333333333333 0.0 0.0
19.88888888888889 5.777777777777778 0.0 0.0
19.88888888888889 6.222222222222222 0.0 0.0
19.88888888888889 6.666666666666667 0.0 0.0
19.88888888888889 7.111111111111111 0.0 0.0
19.88888888888889 7.555555555555555 0.0 0.0
19.88888888888889 8.0 0.0 0.0
19.88888888888889 8.444444444444443 0.0 0.0
19.88888888888889 8.88888888888889 0.0 0.0
19.88888888888889 9.333333333333332 0.0 0.0
19.88888888888889 9.777777777777779 0.0 0.0
19.88888888888889 10.222222222222221 0.0 0.0
19.88888888888889 10.666666666666668 0.0 0.0
19.88888888888889 11.11111111111111 0.0 0.0
19.88888888888889 11.555555555555557 0.0 0.0
19.88888888888889 12.0 0.0 0.0
19.88888888888889 12.444444444444443 0.0 0.0
19.88888888888889 12.88888888888889 0.0 0.0
19.88888888888889 13.333333333333332 0.0 0.0
19.88888888888889 13.777777777777779 0.0 0.0
19.88888888888889 14.222222222222221 0.0 0.0
19.88888888888889 14.666666666666668 0.0 0.0
19.88888888888889 15.11111111111111 0.0 0.0
19.88888888888889 15.555555555555557 0.0 0.0
19.88888888888889 16.0 0.0 0.0
19.88888888888889 16.444444444444443 0.0 0.0
19.88888888888889 16.88888888888889 0.0 0.0
19.88888888888889 17.333333333333336 0.0 0.0
19.88888888888889 17.77777777777778 0.0 0.0
19.88888888888889 18.22222222222222 0.0 0.0
19.88888888888889 18.666666666666664 0.0 0.0
19.88888888888889 19.11111111111111 0.0 0.0
19.88888888888889 19.555555555555557 0.0 0.0
19.88888888888889 20.0 0.0 0.0
19.88888888888889 20.444444444444443 0.0 0.0
19.88888888888889 20.88888888888889 0.0 0.0
19.88888888888889 21.333333333333336 0.0 0.0
19.88888888888889 21.77777777777778 0.0 0.0
20.11111111111111 -21.77777777777778 0.0 0.0
20.11111111111111 -21.333333333333336 0.0 0.0
20.11111111111111 -20.88888888888889 0.0 0.0
20.11111111111111 -20.444444444444443 0.0 0.0
20.11111111111111 -20.0 0.0 0.0
20.11111111111111 -19.555555555555557 0.0 0.0
20.11111111111111 -19.11111111111111 0.0 0.0
20.11111111111111 -18.666666666666664 0.0 0.0
20.11111111111111 -18.22222222222222 0.0 0.0
20.11111111111111 -17.77777777777778 0.0 0.0
20.11111111111111 -17.333333333333336 0.0 0.0
20.11111111111111 -16.88888888888889 0.0 0.0
20.11111111111111 -16.444444444444443 0.0 0.0
20.11111111111111 -16.0 0.0 0.0
20.11111111111111 -15.555555555555557 0.0 0.0
20.11111111111111 -15.11111111111111 0.0 0.0
20.11111111111111 -14.666666666666668 0.0 0.0
20.11111111111111 -14.222222222222221 0.0 0.0
20.11111111111111 -13.777777777777779 0.0 0.0
20.11111111111111 -13.333333333333332 0.0 0.0
20.11111111111111 -12.88888888888889 0.0 0.0
20.11111111111111 -12.444444444444443 0.0 0.0
20.11111111111111 -12.0 0.0 0.0
20.11111111111111 -11.555555555555557 0.0 0.0
20.11111111111111 -11.11111111111111 0.0 0.0
20.11111111111111 -10.666666666666668 0.0 0.0
20.11111111111111 -10.222222222222221 0.0 0.0
20.11111111111111 -9.777777777777779 0.0 0.0
20.11111111111111 -9.333333333333332 0.0 0.0
20.11111111111111 -8.88888888888889 0.0 0.0
20.11111111111111 -8.444444444444443 0.0 0.0
20.11111111111111 -8.0 0.0 0.0
20.11111111111111 -7.555555555555555 0.0 0.0
20.11111111111111 -7.111111111111111 0.0 0.0
20.11111111111111 -6.666666666666667 0.0 0.0
20.11111111111111 -6.222222222222222 0.0 0.0
20.11111111111111 -5.777777777777778 0.0 0.0
20.11111111111111 -5.333333333333333 0.0 0.0
20.11111111111111 -4.888888888888889 0.0 0.0
20.11111111111111 -4.444444444444445 0.0 0.0
20.11111111111111 -4.0 0.0 0.0
20.11111111111111 -3.5555555555555554 0.0 0.0
20.11111111111111 -3.111111111111111 0.0 0.0
20.11111111111111 -2.666666666666667 0.0 0.0
20.11111111111111 -2.2222222222222223 0.0 0.0
20.11111111111111 -1.7777777777777777 0.0 0.0
20.11111111111111 -1.3333333333333335 0.0 0.0
20.11111111111111 -0.8888888888888888 0.0 0.0
20.11111111111111 -0.4444444444444444 0.0 0.0
20.11111111111111 0.0 0.0 0.0
20.11111111111111 0.4444444444444444 0.0 0.0
20.11111111111111 0.8888888888888888 0.0 0.0
20.11111111111111 1.3333333333333335 0.0 0.0
20.11111111111111 1.7777777777777777 0.0 0.0
20.11111111111111 2.2222222222222223 0.0 0.0
20.11111111111111 2.666666666666667 0.0 0.0
20.11111111111111 3.111111111111111 0.0 0.0
20.11111111111111 3.5555555555555554 0.0 0.0
20.11111111111111 4.0 0.0 0.0
20.11111111111111 4.444444444444445 0.0 0.0
20.11111111111111 4.888888888888889 0.0 0.0
20.11111111111111 5.333333333333333 0.0 0.0
20.11111111111111 5.777777777777778 0.0 0.0
20.11111111111111 6.222222222222222 0.0 0.0
20.11111111111111 6.666666666666667 0.0 0.0
20.11111111111111 7.111111111111111 0.0 0.0
20.11111111111111 7.555555555555555 0.0 0.0
20.11111111111111 8.0 0.0 0.0
20.11111111111111 8.444444444444443 0.0 0.0
20.11111111111111 8.88888888888889 0.0 0.0
20.11111111111111 9.333333333333332 0.0 0.0
20.11111111111111 9.777777777777779 0.0 0.0
20.11111111111111 10.222222222222221 0.0 0.0
20.11111111111111 10.666666666666668 0.0 0.0
20.11111111111111 11.11111111111111 0.0 0.0
20.11111111111111 11.555555555555557 0.0 0.0
20.11111111111111 12.0 0.0 0.0
20.11111111111111 12.444444444444443 0.0 0.0
20.11111111111111 12.88888888888889 0.0 0.0
20.11111111111111 13.333333333333332 0.0 0.0
20.11111111111111 13.777777777777779 0.0 0.0
20.11111111111111 14.222222222222221 0.0 0.0
20.11111111111111 14.666666666666668 0.0 0.0
20.11111111111111 15.11111111111111 0.0 0.0
20.11111111111111 15.555555555555557 0.0 0.0
20.11111111111111 16.0 0.0 0.0
20.11111111111111 16.444444444444443 0.0 0.0
20.11111111111111 16.88888888888889 0.0 0.0
20.11111111111111 17.333333333333336 0.0 0.0
20.11111111111111 17.77777777777778 0.0 0.0
20.11111111111111 18.22222222222222 0.0 0.0
20.11111111111111 18.666666666666664 0.0 0.0
20.11111111111111 19.11111111111111 0.0 0.0
20.11111111111111 19.555555555555557 0.0 0.0
20.11111111111111 20.0 0.0 0.0
20.11111111111111 20.444444444444443 0.0 0.0
20.11111111111111 20.88888888888889 0.0 0.0
20.11111111111111 21.333333333333336 0.0 0.0
20.11111111111111 21.77777777777778 0.0 0.0
20.333333333333332 -21.77777777777778 0.0 0.0
20.333333333333332 -21.333333333333336 0.0 0.0
20.333333333333332 -20.88888888888889 0.0 0.0
20.333333333333332 -20.444444444444443 0.0 0.0
20.333333333333332 -20.0 0.0 0.0
20.333333333333332 -19.555555555555557 0.0 0.0
20.333333333333332 -19.11111111111111 0.0 0.0
20.333333333333332 -18.666666666666664 0.0 0.0
20.333333333333332 -18.22222222222222 0.0 0.0
20.333333333333332 -17.77777777777778 0.0 0.0
20.333333333333332 -17.333333333333336 0.0 0.0
20.333333333333332 -16.88888888888889 0.0 0.0
20.333333333333332 -16.444444444444443 0.0 0.0
20.333333333333332 -16.0 0.0 0.0
20.333333333333332 -15.555555555555557 0.0 0.0
20.333333333333332 -15.11111111111111 0.0 0.0
20.333333333333332 -14.666666666666668 0.0 0.0
20.333333333333332 -14.222222222222221 0.0 0.0
20.333333333333332 -13.777777777777779 0.0 0.0
20.333333333333332 -13.333333333333332 0.0 0.0
20.333333333333332 -12.88888888888889 0.0 0.0
20.333333333333332 -12.444444444444443 0.0 0.0
20.333333333333332 -12.0 0.0 0.0
20.333333333333332 -11.555555555555557 0.0 0.0
20.333333333333332 -11.11111111111111 0.0 0.0
20.333333333333332 -10.666666666666668 0.0 0.0
20.333333333333332 -10.222222222222221 0.0 0.0
20.333333333333332 -9.777777777777779 0.0 0.0
20.333333333333332 -9.333333333333332 0.0 0.0
20.333333333333332 -8.88888888888889 0.0 0.0
20.333333333333332 -8.444444444444443 0.0 0.0
20.333333333333332 -8.0 0.0 0.0
20.333333333333332 -7.555555555555555 0.0 0.0
20.333333333333332 -7.111111111111111 0.0 0.0
20.333333333333332 -6.666666666666667 0.0 0.0
20.333333333333332 -6.222222222222222 0.0 0.0
20.333333333333332 -5.777777777777778 0.0 0.0
20.333333333333332 -5.333333333333333 0.0 0.0
20.333333333333332 -4.888888888888889 0.0 0.0
20.333333333333332 -4.444444444444445 0.0 0.0
20.333333333333332 -4.0 0.0 0.0
20.333333333333332 -3.5555555555555554 0.0 0.0
20.333333333333332 -3.111111111111111 0.0 0.0
20.333333333333332 -2.666666666666667 0.0 0.0
20.333333333333332 -2.2222222222222223 0.0 0.0
20.333333333333332 -1.7777777777777777 0.0 0.0
20.333333333333332 -1.3333333333333335 0.0 0.0
20.333333333333332 -0.8888888888888888 0.0 0.0
20.333333333333332 -0.4444444444444444 0.0 0.0
20.333333333333332 0.0 0.0 0.0
20.333333333333332 0.4444444444444444 0.0 0.0
20.333333333333332 0.8888888888888888 0.0 0.0
20.333333333333332 1.3333333333333335 0.0 0.0
20.333333333333332 1.7777777777777777 0.0 0.0
20.333333333333332 2.2222222222222223 0.0 0.0
20.333333333333332 2.666666666666667 0.0 0.0
20.333333333333332 3.111111111111111 0.0 0.0
20.333333333333332 3.5555555555555554 0.0 0.0
20.333333333333332 4.0 0.0 0.0
20.333333333333332 4.444444444444445 0.0 0.0
20.333333333333332 4.888888888888889 0.0 0.0
20.333333333333332 5.333333333333333 0.0 0.0
20.333333333333332 5.777777777777778 0.0 0.0
20.333333333333332 6.222222222222222 0.0 0.0
20.333333333333332 6.666666666666667 0.0 0.0
20.333333333333332 7.111111111111111 0.0 0.0
20.333333333333332 7.555555555555555 0.0 0.0
20.333333333333332 8.0 0.0 0.0
20.333333333333332 8.444444444444443 0.0 0.0
20.333333333333332 8.88888888888889 0.0 0.0
20.333333333333332 9.333333333333332 0.0 0.0
20.333333333333332 9.777777777777779 0.0 0.0
20.333333333333332 10.222222222222221 0.0 0.0
20.333333333333332 10.666666666666668 0.0 0.0
20.333333333333332 11.11111111111111 0.0 0.0
20.333333333333332 11.555555555555557 0.0 0.0
20.333333333333332 12.0 0.0 0.0
20.333333333333332 12.444444444444443 0.0 0.0
20.333333333333332 12.88888888888889 0.0 0.0
20.333333333333332 13.333333333333332 0.0 0.0
20.333333333333332 13.777777777777779 0.0 0.0
20.333333333333332 14.222222222222221 0.0 0.0
20.333333333333332 14.666666666666668 0.0 0.0
20.333333333333332 15.11111111111111 0.0 0.0
20.333333333333332 15.555555555555557 0.0 0.0
20.333333333333332 16.0 0.0 0.0
20.333333333333332 16.444444444444443 0.0 0.0
20.333333333333332 16.88888888888889 0.0 0.0
20.333333333333332 17.333333333333336 0.0 0.0
20.333333333333332 17.77777777777778 0.0 0.0
20.333333333333332 18.22222222222222 0.0 0.0
20.333333333333332 18.666666666666664 0.0 0.0
20.333333333333332 19.11111111111111 0.0 0.0
20.333333333333332 19.555555555555557 0.0 0.0
20.333333333333332 20.0 0.0 0.0
20.333333333333332 20.444444444444443 0.0 0.0
20.333333333333332 20.88888888888889 0.0 0.0
20.333333333333332 21.333333333333336 0.0 0.0
20.333333333333332 21.77777777777778 0.0 0.0
20.555555555555557 -21.77777777777778 0.0 0.0
20.555555555555557 -21.333333333333336 0.0 0.0
20.555555555555557 -20.88888888888889 0.0 0.0
20.555555555555557 -20.444444444444443 0.0 0.0
20.555555555555557 -20.0 0.0 0.0
20.555555555555557 -19.555555555555557 0.0 0.0
20.555555555555557 -19.11111111111111 0.0 0.0
20.555555555555557 -18.666666666666664 0.0 0.0
20.555555555555557 -18.22222222222222 0.0 0.0
20.555555555555557 -17.77777777777778 0.0 0.0
20.555555555555557 -17.333333333333336 0.0 0.0
20.555555555555557 -16.88888888888889 0.0 0.0
20.555555555555557 -16.444444444444443 0.0 0.0
20.555555555555557 -16.0 0.0 0.0
20.555555555555557 -15.555555555555557 0.0 0.0
20.555555555555557 -15.11111111111111 0.0 0.0
20.555555555555557 -14.666666666666668 0.0 0.0
20.555555555555557 -14.222222222222221 0.0 0.0
20.555555555555557 -13.777777777777779 0.0 0.0
20.555555555555557 -13.333333333333332 0.0 0.0
20.555555555555557 -12.88888888888889 0.0 0.0
20.555555555555557 -12.444444444444443 0.0 0.0
20.555555555555557 -12.0 0.0 0.0
20.555555555555557 -11.555555555555557 0.0 0.0
20.555555555555557 -11.11111111111111 0.0 0.0
20.555555555555557 -10.666666666666668 0.0 0.0
20.555555555555557 -10.222222222222221 0.0 0.0
20.555555555555557 -9.777777777777779 0.0 0.0
20.555555555555557 -9.333333333333332 0.0 0.0
20.555555555555557 -8.88888888888889 0.0 0.0
20.555555555555557 -8.444444444444443 0.0 0.0
20.555555555555557 -8.0 0.0 0.0
20.555555555555557 -7.555555555555555 0.0 0.0
20.555555555555557 -7.111111111111111 0.0 0.0
20.555555555555557 -6.666666666666667 0.0 0.0
20.555555555555557 -6.222222222222222 0.0 0.0
20.555555555555557 -5.777777777777778 0.0 0.0
20.555555555555557 -5.333333333333333 0.0 0.0
20.555555555555557 -4.888888888888889 0.0 0.0
20.555555555555557 -4.444444444444445 0.0 0.0
20.555555555555557 -4.0 0.0 0.0
20.555555555555557 -3.5555555555555554 0.0 0.0
20.555555555555557 -3.111111111111111 0.0 0.0
20.555555555555557 -2.666666666666667 0.0 0.0
20.555555555555557 -2.2222222222222223 0.0 0.0
20.555555555555557 -1.7777777777777777 0.0 0.0
20.555555555555557 -1.3333333333333335 0.0 0.0
20.555555555555557 -0.8888888888888888 0.0 0.0
20.555555555555557 -0.4444444444444444 0.0 0.0
20.555555555555557 0.0 0.0 0.0
20.555555555555557 0.4444444444444444 0.0 0.0
20.555555555555557 0.8888888888888888 0.0 0.0
20.555555555555557 1.3333333333333335 0.0 0.0
20.555555555555557 1.7777777777777777 0.0 0.0
20.555555555555557 2.2222222222222223 0.0 0.0
20.555555555555557 2.666666666666667 0.0 0.0
20.555555555555557 3.111111111111111 0.0 0.0
20.555555555555557 3.5555555555555554 0.0 0.0
20.555555555555557 4.0 0.0 0.0
20.555555555555557 4.444444444444445 0.0 0.0
20.555555555555557 4.888888888888889 0.0 0.0
20.555555555555557 5.333333333333333 0.0 0.0
20.555555555555557 5.777777777777778 0.0 0.0
20.555555555555557 6.222222222222222 0.0 0.0
20.555555555555557 6.666666666666667 0.0 0.0
20.555555555555557 7.111111111111111 0.0 0.0
20.555555555555557 7.555555555555555 0.0 0.0
20.555555555555557 8.0 0.0 0.0
20.555555555555557 8.444444444444443 0.0 0.0
20.555555555555557 8.88888888888889 0.0 0.0
20.555555555555557 9.333333333333332 0.0 0.0
20.555555555555557 9.777777777777779 0.0 0.0
20.555555555555557 10.222222222222221 0.0 0.0
20.555555555555557 10.666666666666668 0.0 0.0
20.555555555555557 11.11111111111111 0.0 0.0
20.555555555555557 11.555555555555557 0.0 0.0
20.555555555555557 12.0 0.0 0.0
20.555555555555557 12.444444444444443 0.0 0.0
20.555555555555557 12.88888888888889 0.0 0.0
20.555555555555557 13.333333333333332 0.0 0.0
20.555555555555557 13.777777777777779 0.0 0.0
20.555555555555557 14.222222222222221 0.0 0.0
20.555555555555557 14.666666666666668 0.0 0.0
20.555555555555557 15.11111111111111 0.0 0.0
20.555555555555557 15.555555555555557 0.0 0.0
20.555555555555557 16.0 0.0 0.0
20.555555555555557 16.444444444444443 0.0 0.0
20.555555555555557 16.88888888888889 0.0 0.0
20.555555555555557 17.333333333333336 0.0 0.0
20.555555555555557 17.77777777777778 0.0 0.0
20.555555555555557 18.22222222222222 0.0 0.0
20.555555555555557 18.666666666666664 0.0 0.0
20.555555555555557 19.11111111111111 0.0 0.0
20.555555555555557 19.555555555555557 0.0 0.0
20.555555555555557 20.0 0.0 0.0
20.555555555555557 20.444444444444443 0.0 0.0
20.555555555555557 20.88888888888889 0.0 0.0
20.555555555555557 21.333333333333336 0.0 0.0
20.555555555555557 21.77777777777778 0.0 0.0
20.77777777777778 -21.77777777777778 0.0 0.0
20.77777777777778 -21.333333333333336 0.0 0.0
20.77777777777778 -20.88888888888889 0.0 0.0
20.77777777777778 -20.444444444444443 0.0 0.0
20.77777777777778 -20.0 0.0 0.0
20.77777777777778 -19.555555555555557 0.0 0.0
20.77777777777778 -19.11111111111111 0.0 0.0
20.77777777777778 -18.666666666666664 0.0 0.0
20.77777777777778 -18.22222222222222 0.0 0.0
20.77777777777778 -17.77777777777778 0.0 0.0
20.77777777777778 -17.333333333333336 0.0 0.0
20.77777777777778 -16.88888888888889 0.0 0.0
20.77777777777778 -16.444444444444443 0.0 0.0
20.77777777777778 -16.0 0.0 0.0
20.77777777777778 -15.555555555555557 0.0 0.0
20.77777777777778 -15.11111111111111 0.0 0.0
20.77777777777778 -14.666666666666668 0.0 0.0
20.77777777777778 -14.222222222222221 0.0 0.0
20.77777777777778 -13.777777777777779 0.0 0.0
20.77777777777778 -13.333333333333332 0.0 0.0
20.77777777777778 -12.88888888888889 0.0 0.0
20.77777777777778 -12.444444444444443 0.0 0.0
20.77777777777778 -12.0 0.0 0.0
20.77777777777778 -11.555555555555557 0.0 0.0
20.77777777777778 -11.11111111111111 0.0 0.0
20.77777777777778 -10.666666666666668 0.0 0.0
20.77777777777778 -10.222222222222221 0.0 0.0
20.77777777777778 -9.777777777777779 0.0 0.0
20.77777777777778 -9.333333333333332 0.0 0.0
20.77777777777778 -8.88888888888889 0.0 0.0
20.77777777777778 -8.444444444444443 0.0 0.0
20.77777777777778 -8.0 0.0 0.0
20.77777777777778 -7.555555555555555 0.0 0.0
20.77777777777778 -7.111111111111111 0.0 0.0
20.77777777777778 -6.666666666666667 0.0 0.0
20.77777777777778 -6.222222222222222 0.0 0.0
20.77777777777778 -5.777777777777778 0.0 0.0
20.77777777777778 -5.333333333333333 0.0 0.0
20.77777777777778 -4.888888888888889 0.0 0.0
20.77777777777778 -4.444444444444445 0.0 0.0
20.77777777777778 -4.0 0.0 0.0
20.77777777777778 -3.5555555555555554 0.0 0.0
20.77777777777778 -3.111111111111111 0.0 0.0
20.77777777777778 -2.666666666666667 0.0 0.0
20.77777777777778 -2.2222222222222223 0.0 0.0
20.77777777777778 -1.7777777777777777 0.0 0.0
20.77777777777778 -1.3333333333333335 0.0 0.0
20.77777777777778 -0.8888888888888888 0.0 0.0
20.77777777777778 -0.4444444444444444 0.0 0.0
20.77777777777778 0.0 0.0 0.0
20.77777777777778 0.4444444444444444 0.0 0.0
20.77777777777778 0.8888888888888888 0.0 0.0
20.77777777777778 1.3333333333333335 0.0 0.0
20.77777777777778 1.7777777777777777 0.0 0.0
20.77777777777778 2.2222222222222223 0.0 0.0
20.77777777777778 2.666666666666667 0.0 0.0
20.77777777777778 3.111111111111111 0.0 0.0
20.77777777777778 3.5555555555555554 0.0 0.0
20.77777777777778 4.0 0.0 0.0
20.77777777777778 4.444444444444445 0.0 0.0
20.77777777777778 4.888888888888889 0.0 0.0
20.77777777777778 5.333333333333333 0.0 0.0
20.77777777777778 5.777777777777778 0.0 0.0
20.77777777777778 6.222222222222222 0.0 0.0
20.77777777777778 6.666666666666667 0.0 0.0
20.77777777777778 7.111111111111111 0.0 0.0
20.77777777777778 7.555555555555555 0.0 0.0
20.77777777777778 8.0 0.0 0.0
20.77777777777778 8.444444444444443 0.0 0.0
20.77777777777778 8.88888888888889 0.0 0.0
20.77777777777778 9.333333333333332 0.0 0.0
20.77777777777778 9.777777777777779 0.0 0.0
20.77777777777778 10.222222222222221 0.0 0.0
20.77777777777778 10.666666666666668 0.0 0.0
20.77777777777778 11.11111111111111 0.0 0.0
20.77777777777778 11.555555555555557 0.0 0.0
20.77777777777778 12.0 0.0 0.0
20.77777777777778 12.444444444444443 0.0 0.0
20.77777777777778 12.88888888888889 0.0 0.0
20.77777777777778 13.333333333333332 0.0 0.0
20.77777777777778 13.777777777777779 0.0 0.0
20.77777777777778 14.222222222222221 0.0 0.0
20.77777777777778 14.666666666666668 0.0 0.0
20.77777777777778 15.11111111111111 0.0 0.0
20.77777777777778 15.555555555555557 0.0 0.0
20.77777777777778 16.0 0.0 0.0
20.77777777777778 16.444444444444443 0.0 0.0
20.77777777777778 16.88888888888889 0.0 0.0
20.77777777777778 17.333333333333336 0.0 0.0
20.77777777777778 17.77777777777778 0.0 0.0
20.77777777777778 18.22222222222222 0.0 0.0
20.77777777777778 18.666666666666664 0.0 0.0
20.77777777777778 19.11111111111111 0.0 0.0
20.77777777777778 19.555555555555557 0.0 0.0
20.77777777777778 20.0 0.0 0.0
20.77777777777778 20.444444444444443 0.0 0.0
20.77777777777778 20.88888888888889 0.0 0.0
20.77777777777778 21.333333333333336 0.0 0.0
20.77777777777778 21.77777777777778 0.0 0.0
21.0 -21.77777777777778 0.0 0.0
21.0 -21.333333333333336 0.0 0.0
21.0 -20.88888888888889 0.0 0.0
21.0 -20.444444444444443 0.0 0.0
21.0 -20.0 0.0 0.0
21.0 -19.555555555555557 0.0 0.0
21.0 -19.11111111111111 0.0 0.0
21.0 -18.666666666666664 0.0 0.0
21.0 -18.22222222222222 0.0 0.0
21.0 -17.77777777777778 0.0 0.0
21.0 -17.333333333333336 0.0 0.0
21.0 -16.88888888888889 0.0 0.0
21.0 -16.444444444444443 0.0 0.0
21.0 -16.0 0.0 0.0
21.0 -15.555555555555557 0.0 0.0
21.0 -15.11111111111111 0.0 0.0
21.0 -14.666666666666668 0.0 0.0
21.0 -14.222222222222221 0.0 0.0
21.0 -13.777777777777779 0.0 0.0
21.0 -13.333333333333332 0.0 0.0
21.0 -12.88888888888889 0.0 0.0
21.0 -12.444444444444443 0.0 0.0
21.0 -12.0 0.0 0.0
21.0 -11.555555555555557 0.0 0.0
21.0 -11.11111111111111 0.0 0.0
21.0 -10.666666666666668 0.0 0.0
21.0 -10.222222222222221 0.0 0.0
21.0 -9.777777777777779 0.0 0.0
21.0 -9.333333333333332 0.0 0.0
21.0 -8.88888888888889 0.0 0.0
21.0 -8.444444444444443 0.0 0.0
21.0 -8.0 0.0 0.0
21.0 -7.555555555555555 0.0 0.0
21.0 -7.111111111111111 0.0 0.0
21.0 -6.666666666666667 0.0 0.0
21.0 -6.222222222222222 0.0 0.0
21.0 -5.777777777777778 0.0 0.0
21.0 -5.333333333333333 0.0 0.0
21.0 -4.888888888888889 0.0 0.0
21.0 -4.444444444444445 0.0 0.0
21.0 -4.0 0.0 0.0
21.0 -3.5555555555555554 0.0 0.0
21.0 -3.111111111111111 0.0 0.0
21.0 -2.666666666666667 0.0 0.0
21.0 -2.2222222222222223 0.0 0.0
21.0 -1.7777777777777777 0.0 0.0
21.0 -1.3333333333333335 0.0 0.0
21.0 -0.8888888888888888 0.0 0.0
21.0 -0.4444444444444444 0.0 0.0
21.0 0.0 0.0 0.0
21.0 0.4444444444444444 0.0 0.0
21.0 0.8888888888888888 0.0 0.0
21.0 1.3333333333333335 0.0 0.0
21.0 1.7777777777777777 0.0 0.0
21.0 2.2222222222222223 0.0 0.0
21.0 2.666666666666667 0.0 0.0
21.0 3.111111111111111 0.0 0.0
21.0 3.5555555555555554 0.0 0.0
21.0 4.0 0.0 0.0
21.0 4.444444444444445 0.0 0.0
21.0 4.888888888888889 0.0 0.0
21.0 5.333333333333333 0.0 0.0
21.0 5.777777777777778 0.0 0.0
21.0 6.222222222222222 0.0 0.0
21.0 6.666666666666667 0.0 0.0
21.0 7.111111111111111 0.0 0.0
21.0 7.555555555555555 0.0 0.0
21.0 8.0 0.0 0.0
21.0 8.444444444444443 0.0 0.0
21.0 8.88888888888889 0.0 0.0
21.0 9.333333333333332 0.0 0.0
21.0 9.777777777777779 0.0 0.0
21.0 10.222222222222221 0.0 0.0
21.0 10.666666666666668 0.0 0.0
21.0 11.11111111111111 0.0 0.0
21.0 11.555555555555557 0.0 0.0
21.0 12.0 0.0 0.0
21.0 12.444444444444443 0.0 0.0
21.0 12.88888888888889 0.0 0.0
21.0 13.333333333333332 0.0 0.0
21.0 13.777777777777779 0.0 0.0
21.0 14.222222222222221 0.0 0.0
21.0 14.666666666666668 0.0 0.0
21.0 15.11111111111111 0.0 0.0
21.0 15.555555555555557 0.0 0.0
21.0 16.0 0.0 0.0
21.0 16.444444444444443 0.0 0.0
21.0 16.88888888888889 0.0 0.0
21.0 17.333333333333336 0.0 0.0
21.0 17.77777777777778 0.0 0.0
21.0 18.22222222222222 0.0 0.0
21.0 18.666666666666664 0.0 0.0
21.0 19.11111111111111 0.0 0.0
21.0 19.555555555555557 0.0 0.0
21.0 20.0 0.0 0.0
21.0 20.444444444444443 0.0 0.0
21.0 20.88888888888889 0.0 0.0
21.0 21.333333333333336 0.0 0.0
21.0 21.77777777777778 0.0 0.0
21.22222222222222 -21.77777777777778 0.0 0.0
21.22222222222222 -21.333333333333336 0.0 0.0
21.22222222222222 -20.88888888888889 0.0 0.0
21.22222222222222 -20.444444444444443 0.0 0.0
21.22222222222222 -20.0 0.0 0.0
21.22222222222222 -19.555555555555557 0.0 0.0
21.22222222222222 -19.11111111111111 0.0 0.0
21.22222222222222 -18.666666666666664 0.0 0.0
21.22222222222222 -18.22222222222222 0.0 0.0
21.22222222222222 -17.77777777777778 0.0 0.0
21.22222222222222 -17.333333333333336 0.0 0.0
21.22222222222222 -16.88888888888889 0.0 0.0
21.22222222222222 -16.444444444444443 0.0 0.0
21.22222222222222 -16.0 0.0 0.0
21.22222222222222 -15.555555555555557 0.0 0.0
21.22222222222222 -15.11111111111111 0.0 0.0
21.22222222222222 -14.666666666666668 0.0 0.0
21.22222222222222 -14.222222222222221 0.0 0.0
21.22222222222222 -13.777777777777779 0.0 0.0
21.22222222222222 -13.333333333333332 0.0 0.0
21.22222222222222 -12.88888888888889 0.0 0.0
21.22222222222222 -12.444444444444443 0.0 0.0
21.22222222222222 -12.0 0.0 0.0
21.22222222222222 -11.555555555555557 0.0 0.0
21.22222222222222 -11.11111111111111 0.0 0.0
21.22222222222222 -10.666666666666668 0.0 0.0
21.22222222222222 -10.222222222222221 0.0 0.0
21.22222222222222 -9.777777777777779 0.0 0.0
21.22222222222222 -9.333333333333332 0.0 0.0
21.22222222222222 -8.88888888888889 0.0 0.0
21.22222222222222 -8.444444444444443 0.0 0.0
21.22222222222222 -8.0 0.0 0.0
21.22222222222222 -7.555555555555555 0.0 0.0
21.22222222222222 -7.111111111111111 0.0 0.0
21.22222222222222 -6.666666666666667 0.0 0.0
21.22222222222222 -6.222222222222222 0.0 0.0
21.22222222222222 -5.777777777777778 0.0 0.0
21.22222222222222 -5.333333333333333 0.0 0.0
21.22222222222222 -4.888888888888889 0.0 0.0
21.22222222222222 -4.444444444444445 0.0 0.0
21.22222222222222 -4.0 0.0 0.0
21.22222222222222 -3.5555555555555554 0.0 0.0
21.22222222222222 -3.111111111111111 0.0 0.0
21.22222222222222 -2.666666666666667 0.0 0.0
21.22222222222222 -2.2222222222222223 0.0 0.0
21.22222222222222 -1.7777777777777777 0.0 0.0
21.22222222222222 -1.3333333333333335 0.0 0.0
21.22222222222222 -0.8888888888888888 0.0 0.0
21.22222222222222 -0.4444444444444444 0.0 0.0
21.22222222222222 0.0 0.0 0.0
21.22222222222222 0.4444444444444444 0.0 0.0
21.22222222222222 0.8888888888888888 0.0 0.0
21.22222222222222 1.3333333333333335 0.0 0.0
21.22222222222222 1.7777777777777777 0.0 0.0
21.22222222222222 2.2222222222222223 0.0 0.0
21.22222222222222 2.666666666666667 0.0 0.0
21.22222222222222 3.111111111111111 0.0 0.0
21.22222222222222 3.5555555555555554 0.0 0.0
21.22222222222222 4.0 0.0 0.0
21.22222222222222 4.444444444444445 0.0 0.0
21.22222222222222 4.888888888888889 0.0 0.0
21.22222222222222 5.333333333333333 0.0 0.0
21.22222222222222 5.777777777777778 0.0 0.0
21.22222222222222 6.222222222222222 0.0 0.0
21.22222222222222 6.666666666666667 0.0 0.0
21.22222222222222 7.111111111111111 0.0 0.0
21.22222222222222 7.555555555555555 0.0 0.0
21.22222222222222 8.0 0.0 0.0
21.22222222222222 8.444444444444443 0.0 0.0
21.22222222222222 8.88888888888889 0.0 0.0
21.22222222222222 9.333333333333332 0.0 0.0
21.22222222222222 9.777777777777779 0.0 0.0
21.22222222222222 10.222222222222221 0.0 0.0
21.22222222222222 10.666666666666668 0.0 0.0
21.22222222222222 11.11111111111111 0.0 0.0
21.22222222222222 11.555555555555557 0.0 0.0
21.22222222222222 12.0 0.0 0.0
21.22222222222222 12.444444444444443 0.0 0.0
21.22222222222222 12.88888888888889 0.0 0.0
21.22222222222222 13.333333333333332 0.0 0.0
21.22222222222222 13.777777777777779 0.0 0.0
21.22222222222222 14.222222222222221 0.0 0.0
21.22222222222222 14.666666666666668 0.0 0.0
21.22222222222222 15.11111111111111 0.0 0.0
21.22222222222222 15.555555555555557 0.0 0.0
21.22222222222222 16.0 0.0 0.0
21.22222222222222 16.444444444444443 0.0 0.0
21.22222222222222 16.88888888888889 0.0 0.0
21.22222222222222 17.333333333333336 0.0 0.0
21.22222222222222 17.77777777777778 0.0 0.0
21.22222222222222 18.22222222222222 0.0 0.0
21.22222222222222 18.666666666666664 0.0 0.0
21.22222222222222 19.11111111111111 0.0 0.0
21.22222222222222 19.555555555555557 0.0 0.0
21.22222222222222 20.0 0.0 0.0
21.22222222222222 20.444444444444443 0.0 0.0
21.22222222222222 20.88888888888889 0.0 0.0
21.22222222222222 21.333333333333336 0.0 0.0
21.22222222222222 21.77777777777778 0.0 0.0
21.444444444444443 -21.77777777777778 0.0 0.0
21.444444444444443 -21.333333333333336 0.0 0.0
21.444444444444443 -20.88888888888889 0.0 0.0
21.444444444444443 -20.444444444444443 0.0 0.0
21.444444444444443 -20.0 0.0 0.0
21.444444444444443 -19.555555555555557 0.0 0.0
21.444444444444443 -19.11111111111111 0.0 0.0
21.444444444444443 -18.666666666666664 0.0 0.0
21.444444444444443 -18.22222222222222 0.0 0.0
21.444444444444443 -17.77777777777778 0.0 0.0
21.444444444444443 -17.333333333333336 0.0 0.0
21.444444444444443 -16.88888888888889 0.0 0.0
21.444444444444443 -16.444444444444443 0.0 0.0
21.444444444444443 -16.0 0.0 0.0
21.444444444444443 -15.555555555555557 0.0 0.0
21.444444444444443 -15.11111111111111 0.0 0.0
21.444444444444443 -14.666666666666668 0.0 0.0
21.444444444444443 -14.222222222222221 0.0 0.0
21.444444444444443 -13.777777777777779 0.0 0.0
21.444444444444443 -13.333333333333332 0.0 0.0
21.444444444444443 -12.88888888888889 0.0 0.0
21.444444444444443 -12.444444444444443 0.0 0.0
21.444444444444443 -12.0 0.0 0.0
21.444444444444443 -11.555555555555557 0.0 0.0
21.444444444444443 -11.11111111111111 0.0 0.0
21.444444444444443 -10.666666666666668 0.0 0.0
21.444444444444443 -10.222222222222221 0.0 0.0
21.444444444444443 -9.777777777777779 0.0 0.0
21.444444444444443 -9.333333333333332 0.0 0.0
21.444444444444443 -8.88888888888889 0.0 0.0
21.444444444444443 -8.444444444444443 0.0 0.0
21.444444444444443 -8.0 0.0 0.0
21.444444444444443 -7.555555555555555 0.0 0.0
21.444444444444443 -7.111111111111111 0.0 0.0
21.444444444444443 -6.666666666666667 0.0 0.0
21.444444444444443 -6.222222222222222 0.0 0.0
21.444444444444443 -5.777777777777778 0.0 0.0
21.444444444444443 -5.333333333333333 0.0 0.0
21.444444444444443 -4.888888888888889 0.0 0.0
21.444444444444443 -4.444444444444445 0.0 0.0
21.444444444444443 -4.0 0.0 0.0
21.444444444444443 -3.5555555555555554 0.0 0.0
21.444444444444443 -3.111111111111111 0.0 0.0
21.444444444444443 -2.666666666666667 0.0 0.0
21.444444444444443 -2.2222222222222223 0.0 0.0
21.444444444444443 -1.7777777777777777 0.0 0.0
21.444444444444443 -1.3333333333333335 0.0 0.0
21.444444444444443 -0.8888888888888888 0.0 0.0
21.444444444444443 -0.4444444444444444 0.0 0.0
21.444444444444443 0.0 0.0 0.0
21.444444444444443 0.4444444444444444 0.0 0.0
21.444444444444443 0.8888888888888888 0.0 0.0
21.444444444444443 1.3333333333333335 0.0 0.0
21.444444444444443 1.7777777777777777 0.0 0.0
21.444444444444443 2.2222222222222223 0.0 0.0
21.444444444444443 2.666666666666667 0.0 0.0
21.444444444444443 3.111111111111111 0.0 0.0
21.444444444444443 3.5555555555555554 0.0 0.0
21.444444444444443 4.0 0.0 0.0
21.444444444444443 4.444444444444445 0.0 0.0
21.444444444444443 4.888888888888889 0.0 0.0
21.444444444444443 5.333333333333333 0.0 0.0
21.444444444444443 5.777777777777778 0.0 0.0
21.444444444444443 6.222222222222222 0.0 0.0
21.444444444444443 6.666666666666667 0.0 0.0
21.444444444444443 7.111111111111111 0.0 0.0
21.444444444444443 7.555555555555555 0.0 0.0
21.444444444444443 8.0 0.0 0.0
21.444444444444443 8.444444444444443 0.0 0.0
21.444444444444443 8.88888888888889 0.0 0.0
21.444444444444443 9.333333333333332 0.0 0.0
21.444444444444443 9.777777777777779 0.0 0.0
21.444444444444443 10.222222222222221 0.0 0.0
21.444444444444443 10.666666666666668 0.0 0.0
21.444444444444443 11.11111111111111 0.0 0.0
21.444444444444443 11.555555555555557 0.0 0.0
21.444444444444443 12.0 0.0 0.0
21.444444444444443 12.444444444444443 0.0 0.0
21.444444444444443 12.88888888888889 0.0 0.0
21.444444444444443 13.333333333333332 0.0 0.0
21.444444444444443 13.777777777777779 0.0 0.0
21.444444444444443 14.222222222222221 0.0 0.0
21.444444444444443 14.666666666666668 0.0 0.0
21.444444444444443 15.11111111111111 0.0 0.0
21.444444444444443 15.555555555555557 0.0 0.0
21.444444444444443 16.0 0.0 0.0
21.444444444444443 16.444444444444443 0.0 0.0
21.444444444444443 16.88888888888889 0.0 0.0
21.444444444444443 17.333333333333336 0.0 0.0
21.444444444444443 17.77777777777778 0.0 0.0
21.444444444444443 18.22222222222222 0.0 0.0
21.444444444444443 18.666666666666664 0.0 0.0
21.444444444444443 19.11111111111111 0.0 0.0
21.444444444444443 19.555555555555557 0.0 0.0
21.444444444444443 20.0 0.0 0.0
21.444444444444443 20.444444444444443 0.0 0.0
21.444444444444443 20.88888888888889 0.0 0.0
21.444444444444443 21.333333333333336 0.0 0.0
21.444444444444443 21.77777777777778 0.0 0.0
21.666666666666668 -21.77777777777778 0.0 0.0
21.666666666666668 -21.333333333333336 0.0 0.0
21.666666666666668 -20.88888888888889 0.0 0.0
21.666666666666668 -20.444444444444443 0.0 0.0
21.666666666666668 -20.0 0.0 0.0
21.666666666666668 -19.555555555555557 0.0 0.0
21.666666666666668 -19.11111111111111 0.0 0.0
21.666666666666668 -18.666666666666664 0.0 0.0
21.666666666666668 -18.22222222222222 0.0 0.0
21.666666666666668 -17.77777777777778 0.0 0.0
21.666666666666668 -17.333333333333336 0.0 0.0
21.666666666666668 -16.88888888888889 0.0 0.0
21.666666666666668 -16.444444444444443 0.0 0.0
21.666666666666668 -16.0 0.0 0.0
21.666666666666668 -15.555555555555557 0.0 0.0
21.666666666666668 -15.11111111111111 0.0 0.0
21.666666666666668 -14.666666666666668 0.0 0.0
21.666666666666668 -14.222222222222221 0.0 0.0
21.666666666666668 -13.777777777777779 0.0 0.0
21.666666666666668 -13.333333333333332 0.0 0.0
21.666666666666668 -12.88888888888889 0.0 0.0
21.666666666666668 -12.444444444444443 0.0 0.0
21.666666666666668 -12.0 0.0 0.0
21.666666666666668 -11.555555555555557 0.0 0.0
21.666666666666668 -11.11111111111111 0.0 0.0
21.666666666666668 -10.666666666666668 0.0 0.0
21.666666666666668 -10.222222222222221 0.0 0.0
21.666666666666668 -9.777777777777779 0.0 0.0
21.666666666666668 -9.333333333333332 0.0 0.0
21.666666666666668 -8.88888888888889 0.0 0.0
21.666666666666668 -8.444444444444443 0.0 0.0
21.666666666666668 -8.0 0.0 0.0
21.666666666666668 -7.555555555555555 0.0 0.0
21.666666666666668 -7.111111111111111 0.0 0.0
21.666666666666668 -6.666666666666667 0.0 0.0
21.666666666666668 -6.222222222222222 0.0 0.0
21.666666666666668 -5.777777777777778 0.0 0.0
21.666666666666668 -5.333333333333333 0.0 0.0
21.666666666666668 -4.888888888888889 0.0 0.0
21.666666666666668 -4.444444444444445 0.0 0.0
21.666666666666668 -4.0 0.0 0.0
21.666666666666668 -3.5555555555555554 0.0 0.0
21.666666666666668 -3.111111111111111 0.0 0.0
21.666666666666668 -2.666666666666667 0.0 0.0
21.666666666666668 -2.2222222222222223 0.0 0.0
21.666666666666668 -1.7777777777777777 0.0 0.0
21.666666666666668 -1.3333333333333335 0.0 0.0
21.666666666666668 -0.8888888888888888 0.0 0.0
21.666666666666668 -0.4444444444444444 0.0 0.0
21.666666666666668 0.0 0.0 0.0
21.666666666666668 0.4444444444444444 0.0 0.0
21.666666666666668 0.8888888888888888 0.0 0.0
21.666666666666668 1.3333333333333335 0.0 0.0
21.666666666666668 1.7777777777777777 0.0 0.0
21.666666666666668 2.2222222222222223 0.0 0.0
21.666666666666668 2.666666666666667 0.0 0.0
21.666666666666668 3.111111111111111 0.0 0.0
21.666666666666668 3.5555555555555554 0.0 0.0
21.666666666666668 4.0 0.0 0.0
21.666666666666668 4.444444444444445 0.0 0.0
21.666666666666668 4.888888888888889 0.0 0.0
21.666666666666668 5.333333333333333 0.0 0.0
21.666666666666668 5.777777777777778 0.0 0.0
21.666666666666668 6.222222222222222 0.0 0.0
21.666666666666668 6.666666666666667 0.0 0.0
21.666666666666668 7.111111111111111 0.0 0.0
21.666666666666668 7.555555555555555 0.0 0.0
21.666666666666668 8.0 0.0 0.0
21.666666666666668 8.444444444444443 0.0 0.0
21.666666666666668 8.88888888888889 0.0 0.0
21.666666666666668 9.333333333333332 0.0 0.0
21.666666666666668 9.777777777777779 0.0 0.0
21.666666666666668 10.222222222222221 0.0 0.0
21.666666666666668 10.666666666666668 0.0 0.0
21.666666666666668 11.11111111111111 0.0 0.0
21.666666666666668 11.555555555555557 0.0 0.0
21.666666666666668 12.0 0.0 0.0
21.666666666666668 12.444444444444443 0.0 0.0
21.666666666666668 12.88888888888889 0.0 0.0
21.666666666666668 13.333333333333332 0.0 0.0
21.666666666666668 13.777777777777779 0.0 0.0
21.666666666666668 14.222222222222221 0.0 0.0
21.666666666666668 14.666666666666668 0.0 0.0
21.666666666666668 15.11111111111111 0.0 0.0
21.666666666666668 15.555555555555557 0.0 0.0
21.666666666666668 16.0 0.0 0.0
21.666666666666668 16.444444444444443 0.0 0.0
21.666666666666668 16.88888888888889 0.0 0.0
21.666666666666668 17.333333333333336 0.0 0.0
21.666666666666668 17.77777777777778 0.0 0.0
21.666666666666668 18.22222222222222 0.0 0.0
21.666666666666668 18.666666666666664 0.0 0.0
21.666666666666668 19.11111111111111 0.0 0.0
21.666666666666668 19.555555555555557 0.0 0.0
21.666666666666668 20.0 0.0 0.0
21.666666666666668 20.444444444444443 0.0 0.0
21.666666666666668 20.88888888888889 0.0 0.0
21.666666666666668 21.333333333333336 0.0 0.0
21.666666666666668 21.77777777777778 0.0 0.0
21.88888888888889 -21.77777777777778 0.0 0.0
21.88888888888889 -21.333333333333336 0.0 0.0
21.88888888888889 -20.88888888888889 0.0 0.0
21.88888888888889 -20.444444444444443 0.0 0.0
21.88888888888889 -20.0 0.0 0.0
21.88888888888889 -19.555555555555557 0.0 0.0
21.88888888888889 -19.11111111111111 0.0 0.0
21.88888888888889 -18.666666666666664 0.0 0.0
21.88888888888889 -18.22222222222222 0.0 0.0
21.88888888888889 -17.77777777777778 0.0 0.0
21.88888888888889 -17.333333333333336 0.0 0.0
21.88888888888889 -16.88888888888889 0.0 0.0
21.88888888888889 -16.444444444444443 0.0 0.0
21.88888888888889 -16.0 0.0 0.0
21.88888888888889 -15.555555555555557 0.0 0.0
21.88888888888889 -15.11111111111111 0.0 0.0
21.88888888888889 -14.666666666666668 0.0 0.0
21.88888888888889 -14.222222222222221 0.0 0.0
21.88888888888889 -13.777777777777779 0.0 0.0
21.88888888888889 -13.333333333333332 0.0 0.0
21.88888888888889 -12.88888888888889 0.0 0.0
21.88888888888889 -12.444444444444443 0.0 0.0
21.88888888888889 -12.0 0.0 0.0
21.88888888888889 -11.555555555555557 0.0 0.0
21.88888888888889 -11.11111111111111 0.0 0.0
21.88888888888889 -10.666666666666668 0.0 0.0
21.88888888888889 -10.222222222222221 0.0 0.0
21.88888888888889 -9.777777777777779 0.0 0.0
21.88888888888889 -9.333333333333332 0.0 0.0
21.88888888888889 -8.88888888888889 0.0 0.0
21.88888888888889 -8.444444444444443 0.0 0.0
21.88888888888889 -8.0 0.0 0.0
21.88888888888889 -7.555555555555555 0.0 0.0
21.88888888888889 -7.111111111111111 0.0 0.0
21.88888888888889 -6.666666666666667 0.0 0.0
21.88888888888889 -6.222222222222222 0.0 0.0
21.88888888888889 -5.777777777777778 0.0 0.0
21.88888888888889 -5.333333333333333 0.0 0.0
21.88888888888889 -4.888888888888889 0.0 0.0
21.88888888888889 -4.444444444444445 0.0 0.0
21.88888888888889 -4.0 0.0 0.0
21.88888888888889 -3.5555555555555554 0.0 0.0
21.88888888888889 -3.111111111111111 0.0 0.0
21.88888888888889 -2.666666666666667 0.0 0.0
21.88888888888889 -2.2222222222222223 0.0 0.0
21.88888888888889 -1.7777777777777777 0.0 0.0
21.88888888888889 -1.3333333333333335 0.0 0.0
21.88888888888889 -0.8888888888888888 0.0 0.0
21.88888888888889 -0.4444444444444444 0.0 0.0
21.88888888888889 0.0 0.0 0.0
21.88888888888889 0.4444444444444444 0.0 0.0
21.88888888888889 0.8888888888888888 0.0 0.0
21.88888888888889 1.3333333333333335 0.0 0.0
21.88888888888889 1.7777777777777777 0.0 0.0
21.88888888888889 2.2222222222222223 0.0 0.0
21.88888888888889 2.666666666666667 0.0 0.0
21.88888888888889 3.111111111111111 0.0 0.0
21.88888888888889 3.5555555555555554 0.0 0.0
21.88888888888889 4.0 0.0 0.0
21.88888888888889 4.444444444444445 0.0 0.0
21.88888888888889 4.888888888888889 0.0 0.0
21.88888888888889 5.333333333333333 0.0 0.0
21.88888888888889 5.777777777777778 0.0 0.0
21.88888888888889 6.222222222222222 0.0 0.0
21.88888888888889 6.666666666666667 0.0 0.0
21.88888888888889 7.111111111111111 0.0 0.0
21.88888888888889 7.555555555555555 0.0 0.0
21.88888888888889 8.0 0.0 0.0
21.88888888888889 8.444444444444443 0.0 0.0
21.88888888888889 8.88888888888889 0.0 0.0
21.88888888888889 9.333333333333332 0.0 0.0
21.88888888888889 9.777777777777779 0.0 0.0
21.88888888888889 10.222222222222221 0.0 0.0
21.88888888888889 10.666666666666668 0.0 0.0
21.88888888888889 11.11111111111111 0.0 0.0
21.88888888888889 11.555555555555557 0.0 0.0
21.88888888888889 12.0 0.0 0.0
21.88888888888889 12.444444444444443 0.0 0.0
21.88888888888889 12.88888888888889 0.0 0.0
21.88888888888889 13.333333333333332 0.0 0.0
21.88888888888889 13.777777777777779 0.0 0.0
21.88888888888889 14.222222222222221 0.0 0.0
21.88888888888889 14.666666666666668 0.0 0.0
21.88888888888889 15.11111111111111 0.0 0.0
21.88888888888889 15.555555555555557 0.0 0.0
21.88888888888889 16.0 0.0 0.0
21.88888888888889 16.444444444444443 0.0 0.0
21.88888888888889 16.88888888888889 0.0 0.0
21.88888888888889 17.333333333333336 0.0 0.0
21.88888888888889 17.77777777777778 0.0 0.0
21.88888888888889 18.22222222222222 0.0 0.0
21.88888888888889 18.666666666666664 0.0 0.0
21.88888888888889 19.11111111111111 0.0 0.0
21.88888888888889 19.555555555555557 0.0 0.0
21.88888888888889 20.0 0.0 0.0
21.88888888888889 20.444444444444443 0.0 0.0
21.88888888888889 20.88888888888889 0.0 0.0
21.88888888888889 21.333333333333336 0.0 0.0
21.88888888888889 21.77777777777778 0.0 0.0


==> anc/plot_gluon_shower_1D.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
from numpy import concatenate, logspace, linspace, log10

# Change font to latin modern
from matplotlib import rc
rc('font',**{'family':'serif','sans-serif':['Helvetica']})
rc('text', usetex=True)
rc('text.latex', preamble=r'\usepackage{amssymb}')

# ============================================================================
# Replot the 1D dN/dp histograms exported by the Julia shower (onthefly path)
# straight from the txt files, matching the style of plot_2d_from_txt.py.
#
# Each histogram file holds one row per momentum bin:
#     p_center  dN/dp  error
# The bin *edges* are not stored, so we regenerate them from the exact formula
# the Julia run used (run_shower in gluon_shower_onthefly.jl), which is what
# plt.stairs needs.
#
# Four pages go into one PDF:
#   1) dN/dp comparison for L = 1, 10, 100 fm
#   3) angle-resolved dN/dp (three theta bands) for L = 1, 10 and 100 fm
# ============================================================================

En = 100.0                        # p0 used in the shower runs
T = 0.3
LS = 24                           # label / tick font size

# Bin edges:
eps = 1e-3 / En
xbins = En * concatenate([logspace(log10(eps), log10(1 - eps), 100),
                          linspace(1.0, 1.2, 100)])


def load_hist(path):
    """Return (values, edges) for a 1D dN/dp histogram txt file."""
    data = np.loadtxt(path)                 # columns: p_center, dN/dp, error
    vals = data[:, 1]
    assert len(vals) == len(xbins) - 1, \
        f"{path}: {len(vals)} bins vs {len(xbins) - 1} edges"
    return vals, xbins


def style_axes(ax, title=None):
    ax.set_yscale('symlog', linthresh=1e-2)
    ax.set_xscale('log')
    ax.tick_params(axis='both', which='both', left=True, right=True, top=True,
                   bottom=True, direction='in', labelsize=LS)
    ax.set_xlabel(r'$p$ [GeV]', fontsize=LS)
    ax.set_ylabel(r'${\rm d}N/{\rm d}p$', fontsize=LS)
    ax.set_xlim(1e-1, 120)
    ax.set_ylim(-1e2, 1e2)
    if title is not None:
        ax.set_title(title, fontsize=LS)


# --- comparison plot: one shower dN/dp per length ---------------------------
comparison = [
    (1,   r'$t=0.2$ fm', 'palegreen'),
    (10,  r'$t=2$ fm',   'limegreen'),
    (100, r'$t=20$ fm',  'forestgreen'),
]

# --- angle-resolved bands (match ANGULAR_BANDS in the Julia code) -----------
bands = [
    (1, r'$\theta_p<0.5$',   '-.'),
    (2, r'$1<\theta_p<1.5$', '--'),
    (3, r'$2<\theta_p$',     '-'),
]

def deltaf_eq_mu(p):
    r''' \int dth \int_0^\pi dphi p^2*sin(th)/(2pi)^3 \delta f '''
    return p*p/(6.0*T**5) * np.exp(-p/T) * (p*En - 3.0*(p+En)*T + 12.0*T*T)

def deltaf_eq_mu0(p):
    r''' \int dth \int_0^\pi dphi p^2*sin(th)/(2pi)^3 \delta f '''
    return p**3*En/(24.0*T**5) * np.exp(-p/T)

with PdfPages("figs/gluon_shower_1D.pdf") as pdf:
    # Page 1 — dN/dp comparison across L
    fig, ax = plt.subplots(figsize=(8, 6))
    # Comparison with EKT
    
    # MC results
    # Is_x = np.loadtxt('data/gluon_PDE_nG_x.dat').reshape(10001,128,3)
    for L, lbl, col in comparison:
        ti=10*L
    #     ax.semilogx(Is_x[ti].T[0][1:], (Is_x[ti].T[0]**2 * Is_x[ti].T[1]*Is_x[ti].T[2])[1:], 'o-', color=col, label=lbl)
        vals, edges = load_hist(f"data/gluon_shower_histogram_L{L}fm.txt")
        ax.stairs(vals, edges, color=col, label=lbl, lw=2.5, ls='-', zorder=10)
    # ax.plot(0, 'k-', lw=2, label=r'MC')
    eq_arr = np.array([[p, deltaf_eq_mu0(p)] for p in xbins])
    ax.semilogx(eq_arr.T[0], eq_arr.T[1], 'k:', lw=2, label=r'equilib. ($\mu=0$)')
    ax.plot([0.5,0.5],[-1e3,1e3], 'k:', lw=2)
    ax.text(1.1*0.5, -6e1, r'$E_{\min}$', fontsize=16)
    ax.text(0.62, 0.98,
            "\n".join([
                r'lin. EKT, gluons',
                r'$p_0=100$ GeV',
                r'$\alpha_s=0.3$, $T=0.3$ GeV',
                r'$t_{\min}=1$ GeV', 
                r'$E_{\min}=0.5$ GeV',
            ]),
            transform=ax.transAxes, color='gray', fontsize=18,
            va='top', ha='left', linespacing=1.2)

    style_axes(ax)
    ax.legend(loc='lower right', ncol=1, fontsize=LS - 6)
    pdf.savefig(fig, dpi=150, bbox_inches='tight')
    plt.close(fig)

    # Pages 2-4 — angle-resolved dN/dp, one page per L
    # Is = np.loadtxt('data/gluon_PDE_nG.dat').reshape(10001, 128, 32, 5)
    for L, lbl, col in comparison:
        fig, ax = plt.subplots(figsize=(8, 6))

        # data = Is[10*L, :, :, :]
        # ax.scatter(data[:, 0, 0], 
        #            np.sum((data[:, :, 2] * data[:, :, 3] * data[:, :, 0]**2)[:,:10], axis=1), color=col, label=lbl)
        # ax.scatter(data[:, 0, 0], 
        #            np.sum((data[:, :, 2] * data[:, :, 3] * data[:, :, 0]**2)[:,17:-7], axis=1), color=col)
        # ax.scatter(data[:, 0, 0], 
        #            np.sum((data[:, :, 2] * data[:, :, 3] * data[:, :, 0]**2)[:,-3:], axis=1), color=col)

        for bi, lbl, ls in bands:
            vals, edges = load_hist(
                f"data/gluon_shower_angular_L{L}fm_band{bi}.txt")
            ax.stairs(vals, edges, color=col, lw=2.5, ls=ls, zorder=3, label=lbl)
        style_axes(ax)
        ax.plot([0.5,0.5],[-1e3,1e3], 'k:', lw=2)
        ax.text(1.1*0.5, -6e1, r'$E_{\min}$', fontsize=16)
        ax.text(0.62, 0.98,
                "\n".join([
                    r'lin. EKT, gluons',
                    r'$p_0=100$ GeV',
                    r'$\alpha_s=0.3$, $T=0.3$ GeV',
                    r'$t_{\min}=1$ GeV', 
                    r'$E_{\min}=0.5$ GeV',
                ]),
                transform=ax.transAxes, color='gray', fontsize=18,
                va='top', ha='left', linespacing=1.2)
        ax.legend(loc='lower right', ncol=1, fontsize=LS - 6)
        pdf.savefig(fig, dpi=150, bbox_inches='tight')
        plt.close(fig)

print("Saved FullShower_1D.pdf")


==> anc/plot_gluon_shower_2D.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
from numpy import concatenate, logspace, linspace, log10, pi

# Change font to latin modern
from matplotlib import rc
rc('font',**{'family':'serif','sans-serif':['Helvetica']})
rc('text', usetex=True)
rc('text.latex', preamble=r'\usepackage{amssymb}')

# ============================================================================
# Read the 2D histograms exported by the Julia shower and replot them with the
# original (matplotlib pcolormesh) code.
#
# Each file "gluon_shower_2d_L{L}fm.txt" holds one row per (p, theta) bin:
#     p_center  theta_center  dN/dpdtheta  error
# with p varying slowest (49 theta rows per p). The bin *edges* are not stored,
# so we regenerate them from the same formula the Julia code used (identical to
# the original python xbins/ybins), which is what pcolormesh needs.
# ============================================================================

En = 100.0                        # p0 used in the shower runs
T = 0.3
NP = 49                           # number of p bins   (50 edges)
NTH = 49                          # number of theta bins (50 edges)

# Bin edges — must match the Julia run (En*logspace(log10(1e-2/En),log10(1.2),50))
eps = 1e-2 / En
xbins = En * concatenate([logspace(log10(eps), log10(1.2), 50)])
ybins = linspace(0, pi, 50)


def load_hist2d(path):
    """Return Z with shape (NP, NTH) from an exported 2D histogram file."""
    data = np.loadtxt(path)                     # columns: pc, thc, value, error
    Z = data[:, 2].reshape(NP, NTH)             # p slowest -> (NP, NTH)
    return Z

def deltaf_eq(p, th):
    r''' \int_0^2\pi dphi p^2*sin(th)/(2pi)^3 \delta f '''
    dT = pi**2*En/(12*T**3)
    duz = En*pi**2/(4*T**4)
    return p*p*np.sin(th)/(2*pi)**3 * 2*pi * np.exp(-p/T) * (dT*p/(T*T) + duz*p*np.cos(th)/T)

def deltaf_eq_mu(p, th):
    r''' \int_0^2\pi dphi p^2*sin(th)/(2pi)^3 \delta f '''
    dT = pi**2*(En-3*T)/(3*T**3)
    duz = En*pi**2/(4*T**4)
    dmu = - pi**2*(En-4*T)/T**3
    return p*p*np.sin(th)/(2*pi)**3 * 2*pi * np.exp(-p/T) * (dT*p/(T*T) + duz*p*np.cos(th)/T + dmu/T)

# (L in fm, time label, whether to draw the annotation block)
pages = [
    (1,   r'$t=0.2$ fm', True),
    (10,  r'$t=2$ fm',   False),
    (100, r'$t=20$ fm',  False),
    (-1, r'$t\to\infty$', False),
]
LS = 24

norm = mpl.colors.SymLogNorm(linthresh=1e-2, linscale=0.3, vmin=-1e2, vmax=1e2, base=10)

with PdfPages("figs/gluon_shower_2D.pdf") as pdf:
    for L, tlabel, annotate in pages:
        if L==-1:
            Z = np.array([[p*deltaf_eq(p,th) for th in ybins] for p in xbins])
        else:
            Z = load_hist2d(f"data/gluon_shower_2d_L{L}fm.txt")

        fig, ax = plt.subplots()
        h = ax.pcolormesh(xbins, ybins, Z.T, cmap='RdBu_r', norm=norm)
        ax.semilogx()
        ax.plot([0.5,0.5],[0,np.pi], ':', color='gray', lw=2)
        # p_arr = np.linspace((12*(En*T - 4*T**2))/(7*En - 12*T), (12*(En*T - 4*T**2))/(En - 12*T), 100)
        # ax.semilogx(p_arr, np.arccos(-4*(p_arr*En - 3*(En+p_arr)*T + 12*T**2)/(3*p_arr*En)), '--', color='gray', lw=2)
        ax.semilogx([1e-2,1e2],[np.arccos(-1/3), np.arccos(-1/3)], '--', color='gray', lw=2)
        ax.text(3, 2.8, tlabel, fontsize=LS)
        ax.tick_params(axis='both', which='both', left=True, right=True, top=True,
                       bottom=True, direction='in', labelsize=LS)
        ax.set_xlabel(r'$p$ [GeV]', fontsize=LS)
        ax.set_ylabel(r'$\theta_p$', fontsize=LS)
        ax.set_xlim(1e-2,1e2)
        ax.set_ylim(0,np.pi)
        # if L==-1: 
        if True: 
            cb = plt.colorbar(h, ax=ax, ticks=[-1e2,-1e0,-1e-2,1e-2,1e0,1e2])
            cb.set_label(r'${\rm d}N/{\rm d}p{\rm d}\theta_p$ [GeV$^{-1}$]', fontsize=LS)
            cb.ax.tick_params(labelsize=LS) 
        if L==10:
            ax.text(0.23,0.05, r'$E_{\min}$', color='gray', rotation=90, fontsize=LS)
            # ax.text(1.2,2.5, r'$\mu\neq0$', color='gray', rotation=90, fontsize=LS)
            ax.text(1.2e-2, 1.04*np.arccos(-1/3), r'$\mu=0$', color='gray', fontsize=LS)
        if annotate:
            ax.text(1.2e-2, 1.6, r'lin. EKT, gluons', color='gray', fontsize=LS)
            ax.text(1.2e-2, 1.3, r'$\alpha_s=0.3$', color='gray', fontsize=LS)
            ax.text(1.2e-2, 1.0, r'$T=0.3$ GeV', color='gray', fontsize=LS)
            ax.text(1.2e-2, 0.7, r'$p_0=100$ GeV', color='gray', fontsize=LS)
            ax.text(1.2e-2, 0.4, r'$t_{\min}=1$ GeV', color='gray', fontsize=LS)
            ax.text(1.2e-2, 0.1, r'$E_{\min}=0.5$ GeV', color='gray', fontsize=LS)

        pdf.savefig(fig, dpi=150, bbox_inches='tight')
        plt.close(fig)


==> anc/plot_spatial_density.py <==
#!/usr/bin/env python3
"""
Replot the spatial density dN/d^3x written by run_spatial_density() in
gluon_shower_onthefly.jl, reproducing the original FullShower_22_density.pdf.

The Julia txt files (Julia_OUTPUT/FullShower_spatial_t{2,10,20}fm.txt) already
contain the FINAL density (cylindrical Jacobian 1/(2 pi x_perp), the
(particle-hole)/Nev factor, and the 1/bin-area normalization are all applied
on the Julia side). So here we only reshape the flat rows back into the 2D grid
and pcolormesh it -- no reweighting.

File format (one row per bin, x_perp outer / x_parallel inner):
    # xperp_center xpar_center dN/d3x error
    <xperp_c> <xpar_c> <Z> <Zerr>
"""

import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

# Change font to latin modern
from matplotlib import rc
rc('font',**{'family':'serif','sans-serif':['Helvetica']})
rc('text', usetex=True)
rc('text.latex', preamble=r'\usepackage{amssymb}')

INDIR = "data"
OUTPDF = "figs/gluon_shower_spatial_density.pdf"

# (filename, time-label) for each page, matching the original 3-page layout.
PAGES = [
    (10, "gluon_shower_spatial_t2fm.txt",  r"$t=2$ fm"),
    (50, "gluon_shower_spatial_t10fm.txt", r"$t=10$ fm"),
    (100, "gluon_shower_spatial_t20fm.txt", r"$t=20$ fm"),
]


def edges_from_centers(centers):
    """Reconstruct bin edges from sorted (uniform) bin centers."""
    centers = np.asarray(centers)
    dx = np.diff(centers)
    d = dx[0] if dx.size else 1.0
    return np.concatenate(([centers[0] - d / 2.0], centers + d / 2.0))


def load_density(path):
    """Return (xperp_edges, xpar_edges, Z) with Z shaped (nxperp, nxpar)."""
    data = np.loadtxt(path)                      # columns: xperp, xpar, Z, Zerr
    xperp_c = np.unique(data[:, 0])
    xpar_c = np.unique(data[:, 1])
    nx, ny = xperp_c.size, xpar_c.size

    # Map each row onto the grid by matching its centers to the unique axes.
    ix = np.searchsorted(xperp_c, data[:, 0])
    iy = np.searchsorted(xpar_c, data[:, 1])
    Z = np.full((nx, ny), np.nan)
    Z[ix, iy] = data[:, 2]

    return edges_from_centers(xperp_c), edges_from_centers(xpar_c), Z


# SymLog color scale identical to the original script.
norm = mpl.colors.SymLogNorm(linthresh=1e-3, linscale=0.3, vmin=-1e0, vmax=1e0, base=10)

FS = 20

with PdfPages(OUTPDF) as pdf:
    for ipage, (L, fname, tlabel) in enumerate(PAGES):
        xperp_edges, xpar_edges, Z = load_density(f"{INDIR}/{fname}")

        fig, ax = plt.subplots()
        # rasterized=True keeps the PDF small, but rasterizes at the save dpi,
        # so use a high dpi (below) and disable cell anti-aliasing to keep the
        # 99x99 mesh crisp instead of blurred.
        PCM = ax.pcolormesh(xperp_edges, xpar_edges, Z.T,
                            cmap='RdBu_r', rasterized=True, norm=norm,
                            antialiased=False)
        ax.set_xlim(0, 22)
        ax.set_ylim(-22, 22)
        ax.tick_params(axis='both', which='both', left=True, right=True,
                       top=True, bottom=True, direction='in', labelsize=FS)
        ax.set_xlabel(r'$x_\perp$ [fm]', fontsize=FS)
        ax.set_ylabel(r'$x_\parallel$ [fm]', fontsize=FS)
        if ipage==2:
            cb = plt.colorbar(PCM, ax=ax)
            cb.ax.tick_params(labelsize=FS) 
            cb.set_label(r'${\rm d}N/{\rm d^3}x$ [GeV$^{3}$]', fontsize=FS)
        ax.text(15, 16, tlabel, fontsize=FS)

        # Physics annotations only on the first page, as in the original.
        # if ipage == 0:
        if True:
            ax.text(0.5, -12, r'lin. EKT, gluons', color='gray', fontsize=FS)
            ax.text(0.5, -15, r'$p_0=100$ GeV', color='gray', fontsize=FS)
            ax.text(0.5, -18, r'$\alpha_s=0.3$, $T=0.3$ GeV', color='gray', fontsize=FS)
            ax.text(0.5, -21, r'$t_{\min}=1$ GeV, $E_{\min}=0.5$ GeV', color='gray', fontsize=FS)

        pdf.savefig(fig, dpi=300, bbox_inches='tight')
        plt.close(fig)

print(f"Saved replotted spatial density to {OUTPDF}")

